Searching for Materials with High Refractive Index and Wide Band Gap: A First-Principles High-Throughput Study

Materials combining both a high refractive index and a wide band gap are of great interest for optoelectronic and sensor applications. However, these two properties are typically described by an inverse correlation with high refractive index appearing in small gap materials and vice-versa. Here, we conduct a first-principles high-throughput study on more than 4000 semiconductors (with a special focus on oxides). Our data confirm the general inverse trend between refractive index and band gap but interesting outliers are also identified. The data are then analyzed through a simple model involving two main descriptors: the average optical gap and the effective frequency. The former can be determined directly from the electronic structure of the compounds, but the latter cannot. This calls for further analysis in order to obtain a predictive model. Nonetheless, it turns out that the negative effect of a large band gap on the refractive index can counterbalanced in two ways: (i) by limiting the difference between the direct band gap and the average optical gap which can be realized by a narrow distribution in energy of the optical transitions and (ii) by increasing the effective frequency which can be achieved through either a high number of transitions from the top of the valence band to the bottom of the conduction or a high average probability for these transitions. Focusing on oxides, we use our data to investigate how the chemistry influences this inverse relationship and rationalize why certain classes of materials would perform better. Our findings can be used to search for new compounds in many optical applications both in the linear and non-linear regime (waveguides, optical modulators, laser, frequency converter, etc.).

==> anc/db.csv <==
MP_id,Formula,Ref_index (1),Ref_index (2),Ref_index (3),GGA direct band gap (eV),Effective_frequency (eV),Average_optical_gap (eV),effective_mass_valence,effective_mass_conduction,effective_mass_transition
mp-755116,In2Pt2O7,2.79172045162119,2.79162469540588,2.79149483073138,2.0492,15.7102935840049,8.29522542520079,3.18685203983096,0.42076253652914,2.69042672333991
mp-755478,CdBiO3,2.65872962145458,2.85712262249978,2.8947540310016,1.0028,12.580004592547,6.62079415293358,3.68699481091592,3.76968758222653,0.536497570921852
mp-17998,Ca(RhO2)2,3.21323892513458,3.04910250893603,3.16974755777175,0.8223,9.71559524678098,4.69084985191359,12.9730277815328,1.12349005523883,0.967166542756159
mp-754065,Hg(SbO3)2,2.29246930186644,2.29245378361266,2.25207332695896,0.9782,13.9788688575841,8.6683192609851,1.5518524582779,0.182851932851319,6.11329697756638
mp-553961,ScNbO4,2.37798235695726,2.41289376475633,2.27000052643166,3.3047,12.3312248736942,7.4473514082474,3.61182593445489,2.37757670415929,0.697464585382035
mp-22313,Na2PtO2,2.36938928418274,1.9607490252452,1.98684475991457,2.0074,10.4781085206662,6.94529784384281,7.64490944460577,1.40420385264961,0.842953309349583
mp-14495,Li6ZnO4,1.75451378734965,1.79741616772522,1.79741616772522,3.5116,14.4645832375417,11.1563022415375,3.34355213295828,0.590315158849274,1.99309348774502
mp-31213,Sr4Ti3O10,2.40542068669911,2.40538275332638,2.35405359752067,2.0976,12.4036257289438,7.40279458427587,4.88791670963217,151.140942743191,0.211202478383203
mp-15994,Hg(PO3)2,1.73854015484256,1.76698070447869,1.76829357291147,2.5782,13.8867654497788,10.8607963855959,6.24375122509266,0.640175824849116,1.72223098674604
mp-4280,GaCuO2,2.5138416756033,2.52468910759325,2.25991035441674,1.716,17.2522840428364,10.1445614672587,2.55506050945205,0.435761881831435,2.68621145027319
mp-9595,NbInO4,2.32178840767198,2.38691451040878,2.26677304113138,3.08,14.664084695021,8.94461277693623,3.2832010448678,1.52598820169714,0.959893861079316
mp-5132,YPO4,1.79381473402356,1.84358848173881,1.80843326390553,5.8806,15.5933772455445,11.8212751654173,4.54197518238005,1.85987558578979,0.757838903205363
mp-8065,K2Ti6O13,2.32401621121712,2.14859984873871,2.40224190080849,2.8418,10.8738407855101,6.71225207747961,41.8299154642161,10.5345370763103,0.118832196457438
mp-5338,ZnSeO3,1.9624316472173,1.79331149274185,1.99265691477484,3.9247,13.9609965070151,10.0614612872551,4.93497879466458,1.19403497701439,1.04013152031471
mp-755998,Zr3N2O3,2.58983164896871,2.30715033537045,2.4203489831014,2.7603,12.7605839568273,7.48785025452046,1.6834311027481,2.19999237205594,1.04857193504731
mp-3789,Zn2SiO4,1.76935691707468,1.78156915386409,1.76570940134553,2.7499,15.417882188767,11.9629173759725,5.15823941308225,0.375307383281008,2.85834721626163
mp-504870,V2S2O11,1.86311564321703,1.88966737284634,1.87670277614757,2.3422,9.99343991645647,7.34249951737539,36.203981904354,27.7790550436381,0.063619615864978
mp-3285,Na2Ta4O11,2.27223339250175,2.26912197997375,2.34324701856206,3.5561,13.7864378039415,8.50023586089504,7.23055101549753,1.93840932934885,0.654188956513174
mp-560585,P3IrO9,1.81612773229198,1.64940283133018,1.75329155019922,2.2774,11.9399706636785,9.43568442230517,59.2722770686473,4.06652138223353,0.262781718451008
mp-755287,Ca3CdO4,2.0598811179289,2.06004915960761,2.06004915960761,2.6803,15.3817143943273,10.3911490163381,1.86383530979773,0.34987098368406,3.39472453055051
mp-559617,HfB2O5,2.00240474430121,1.9982188218511,1.99264746505748,4.5511,16.2660911459267,11.2895369619118,6.28046846304142,3.15753830234968,0.475926204488009
mp-28688,SrHgO2,1.8184307767963,1.81843067780985,2.13502182424443,2.2903,12.0165567374919,8.62789696801537,1.97094026739901,0.692297381035195,1.95183800642987
mp-28543,Cs4ZrO4,1.79114357604297,1.7918087509553,1.80706080971283,2.7938,10.1797268299422,7.79404036833719,18.6431686173013,0.440476990258919,2.32390509866959
mp-559203,CdSeO3,1.93308322117802,1.8468665355136,1.85254717618742,3.4047,13.335461663476,9.79311353617573,8.17239840657756,1.26350244757226,0.913813881425786
mp-770771,SrSc2O4,2.09144248307239,2.13224623343553,2.16584047427321,3.4364,12.7051709366368,8.33937718817314,2.61527731019928,1.16597941922792,1.24001670040443
mp-5840,LiScO2,2.07022027813467,2.06929821678752,2.05882847998564,3.9264,12.8750793629089,8.67532252656646,2.06693476341298,1.15415319499802,1.35024431209259
mp-8042,ZrGeO4,2.25245850128254,2.24898774118491,2.21410855650756,3.8524,15.5695284318963,9.79924320673956,11.3135093650316,1.61395117711779,0.707987332487962
mp-762088,K2OsO5,1.75822043839787,1.75832338891343,1.67181735545484,1.6658,7.73294030090525,6.14686246618012,342.360348761034,4.34077993855087,0.23329424529997
mp-4200,ScPO4,1.92331163361531,1.98619089465237,1.94245660183181,4.7122,13.7834555641297,9.77337841219231,3.94754745767246,9.00009914249216,0.364431730825265
mp-560745,AuN5O14,1.82437694295888,1.64721595426951,1.70663114937001,1.9557,9.17625830023422,7.25697949043375,103.791976199821,79.180427526947,0.022264039822823
mp-29213,Cd2Ge7O16,1.95529620262507,1.9713328409987,1.9713328409987,2.1625,16.7154868373244,11.7689792278288,17.6052592189895,0.263902694581594,3.84607665182784
mp-5444,Y3Ga5O12,2.03686798295815,2.03686807378387,2.03686795841066,3.3529,17.9027680506436,12.2143507861476,5.99192426897886,0.323948148299386,3.25380506563533
mp-565574,K4V2O7,1.69539907691375,1.68432942442979,1.67310512819727,3.4892,10.7423766388801,8.77163162728395,9.62853612661013,6.49462115087816,0.257831516870635
mp-7899,BaCdO2,2.28251996048227,2.2916304392288,2.2997119276118,0.9947,13.9194670075137,8.59329443631845,6.48163001447775,0.291631675116945,3.58326498583765
mp-18702,AgPO3,1.79965210526924,1.7754660909181,1.76039781299569,2.0364,12.3394337661136,9.54122831086848,34.3224148264174,0.531442636195516,1.91080610899397
mp-30998,Ti(NO3)4,1.58596607151603,1.55336587448032,1.57571279743486,2.8286,9.2179233281195,8.10667246801812,47.5793330636803,139.331844191393,0.028194638937045
mp-8610,Li8PtO6,2.0011637589163,1.99542195788259,2.03034406936361,2.1611,11.9869771430577,8.27833588001325,2.94105503056194,3.73807487847281,0.607531419653204
mp-757636,NbTlO3,2.77757760287629,2.77618399606366,2.78897703289217,0.7573,13.8476133175823,7.33322729585349,1.59153659397406,0.527867017638542,2.52274012127619
mp-754311,Mg(ReO4)2,1.67794370882935,1.67795627177826,1.65456518155073,4.02,10.3326386205841,8.51087047036168,6.66223701303066,5.4565237147699,0.333366599390118
mp-27169,KTa5O13,2.22178742007421,2.25619813846213,2.1110059047762,3.19,13.366387969077,8.54764440820276,69.1643602294672,5.67162206330414,0.190774716210551
mp-542697,Rb2RuO4,1.7206024351953,1.71764144977932,1.68623287241116,1.4432,8.92067479241578,6.1170110890998,11.6435351452576,10.6775153495718,0.179539316333432
mp-18449,K2ZrO3,1.83718938599155,1.74298729771619,1.68730787647068,3.6641,12.0792960922832,9.45837553241874,23.4236058986554,0.539635112161243,1.89579600311648
mp-8975,Hg3(AsO4)2,2.20608625624657,2.10735858363023,2.15951307706159,1.0654,13.478602426091,8.74978382763091,11.8338788498254,0.412350703162384,2.50962329882833
mp-19386,Sr3V2O8,1.94365073765839,1.94265687912199,1.95210997897147,3.8182,12.2811282023175,8.72640768903739,3.13130447243699,2.65111649908592,0.696555290498551
mp-29260,Ti(SeO3)2,2.26087489481395,2.05999675970619,2.26781530553085,2.4999,10.6828423676025,6.83181479131933,4.61686536561348,2.31988028634485,0.647653901557648
mp-757840,Ba4(PtO3)3,2.1925057354543,2.18419797866402,2.59736969066785,1.7042,10.7398414615074,6.55203022264355,35.6114479919231,10.7389007284,0.121200258299749
mp-8615,NbBO4,2.48916369489835,2.48058946825145,2.48658128964247,2.4765,14.6220569575404,8.45220898286103,2.58930679735892,4.72853900249693,0.597685564685016
mp-13801,Tl2Pt2O7,3.19615108528993,3.1961509429312,3.19615103366534,0.6975,13.0678645853911,6.23304393686511,1.99650818118081,0.461048786604503,2.66984234138961
mp-761036,CdSeO4,1.88343209859023,1.84747991328729,1.81979006481517,1.952,13.4789640373463,10.0349877687406,2.41212047115891,0.372114194450966,3.10192008810618
mp-531826,Li2PtO3,2.09417827798877,2.47173385703235,2.50388469383077,2.0024,11.2543847721613,6.79002619517804,29.045748616664,9.85656744195561,0.135883644276303
mp-17101,CaNb2O6,2.28437608768784,2.13471850837528,2.12023992746104,3.6413,12.2029585363631,7.85355112132995,6.38926185059305,21.9342210634717,0.202103462376434
mp-7461,Hg2SO4,1.81886761200479,2.23437300825086,1.85139090955962,2.5904,14.1781581755627,9.97236854347253,0.930856706630674,0.526295066216325,2.97435401593107
mp-29193,Nb2Se4O13,2.04796234584526,2.09243825954316,2.20823774761686,2.4464,11.3721108698278,7.50555916332076,35.8235258302528,3.49403452584192,0.314116711540744
mp-772617,Zn(NO3)2,1.66808698514196,1.66736921825971,1.66728703887483,3.4493,12.2676964376847,10.1209777768981,5.6479431917925,15.9953237197398,0.239573877267525
mp-7621,KTcO4,1.62762591525203,1.62931730795447,1.65055131698472,3.2104,9.57897999848812,8.06428810161121,11.878284471767,4.48034388937592,0.307384394084064
mp-9298,Sr(AuO2)2,2.46170208798709,2.50954203790253,2.63265999323878,1.6204,12.2695783018736,6.983070910276,5.65329386716513,3.71155547975151,0.446316843739521
mp-705134,In2(MoO4)3,1.77531929240911,1.7679937782696,1.76394927648161,3.7072,11.7710915578553,9.14911892187606,99.0436506555461,18.9162191159415,0.062961245222413
mp-28364,Rb2CdO2,2.04326246233811,1.89362157518338,1.86089461550083,1.3521,11.8066202832753,8.44262769340942,8.77836317286789,0.367072376243175,2.83817484152336
mp-35799,Hf2Bi2O7,2.36640843262527,2.36217080881125,2.35789355357701,3.02,13.8527179460453,8.34167343193849,9.38454148564453,0.508353680315823,2.07369259269968
mp-558456,Hg3Se4O5,2.19962132422833,2.37139872438188,2.1048748228814,1.9797,12.8056927546846,8.09964229721086,4.37085686383784,1.0237870375987,1.2055537304973
mp-558781,ScTaO4,2.26957003637253,2.29518268553943,2.19907683585636,4.0258,13.2840464532341,8.31115106283894,4.16447643383937,2.61966973462744,0.621853731920541
mp-4659,Cd(PO3)2,1.67684134908464,1.66077239861457,1.68074405547067,3.9273,14.9491649787664,12.2933404186172,7.92153617988682,0.544461467932585,1.9629154061769
mp-4759,ZrTe3O8,2.15914791295085,2.1591479824227,2.15914784116327,3.6731,12.7585349081281,8.27747479613977,15.332845008697,1.03803748514513,1.02857581561758
mp-542117,Cd3Se3O10,1.97825079552619,1.87062358853939,1.95179520185905,3.068,13.8861614512779,9.92515237908775,11.8090988368638,1.46194330106957,0.768701522214163
mp-28075,K2Ti2O5,1.89728977491579,1.94142842257962,1.81279581310196,3.2393,11.4496980713354,8.38197170374451,3.89091589375616,78.9695204561615,0.269672009933946
mp-5146,Zn(RhO2)2,3.02780419281036,3.0278040656555,3.02780387740025,0.9733,10.8277911148476,5.37660868625812,3.32496221970025,0.597217072021332,1.97518834130904
mp-16281,Cd2Sb2O7,2.21078728058581,2.18826361300461,2.20372394142279,0.55,6.60297950731113,4.215115672269,2.54936775831025,0.184890685540115,5.8008554056766
mp-27247,Na3NbO4,1.7862062142989,1.88712270136311,1.88436369631767,3.7941,12.0962599954508,8.99491241309563,16.4593568743237,6.1155670669598,0.224272849352789
mp-19163,SrWO4,1.86707461286366,1.86785272974076,1.87549830178542,4.6567,13.5844824726104,10.0125635350489,5.51058943062568,4.41834922280668,0.407797663669633
mp-757594,Os(OF2)2,1.7077834552425,1.7077836601865,1.72442284257661,1.9053,6.93767396333546,5.56693547984492,94.8901400696715,10.8910234637427,0.102357237976425
mp-4651,SrTiO3,2.53936641901085,2.54013686245446,2.54090884527564,1.8512,11.9956316598757,6.81548233651942,2.16064685318965,0.668527153572793,1.95864991559602
mp-556582,Cu(IO3)2,2.45257030072534,2.64515642448608,2.24065891424822,0.6117,14.836364525102,3.75693127201306,7.13947359330513,6.59688695338748,0.291652999956638
mp-3563,Ba5Nb4O15,2.31190604912916,2.31190599506122,2.15056424688964,2.6128,12.8543798457587,8.03194172786935,11.4963126194538,3.5587120099458,0.367984953560299
mp-14115,LiRhO2,2.93979040749506,2.98042087799693,2.24653261271676,1.4291,9.29759526501492,5.00499494271583,5.29730951617096,1.19580838417467,1.02502945568514
mp-11020,GaAgO2,2.50027936839066,2.50027936239133,2.43460017867411,1.6258,17.9145154152178,10.3788639129231,2.09784689746588,0.33734433291041,3.44100942739404
mp-4165,TaNO,2.80803462051307,3.12673901693122,2.94837277154704,2.164,14.4810811029522,7.31197650984056,2.39877359177129,0.96373811963037,1.45450597365445
mp-36165,Na10Zn4O9,1.87846682430114,1.89279492550038,1.89904244028405,1.4874,13.0948128068177,9.55685742555847,10.7868570128415,0.32083950020261,3.20952861695988
mp-4961,Na2HgO2,1.84423174248791,1.84589813640948,2.02736221726656,1.8009,11.5728177297588,8.3817235433005,3.32401314302558,0.70265122417357,1.72402235143588
mp-540784,Rb2Ti6O13,2.34110773353129,2.17893431062068,2.40904213329697,2.7681,10.8198565558314,6.63593562545394,29.0868113764657,8.9393044337593,0.146245369540653
mp-28712,Si2Hg6O7,2.21004009918372,2.32801968849063,2.52115221079569,1.6851,15.554395113403,9.39576324789468,3.98313628634226,1.341768461174,0.996343513304279
mp-4820,ZrSiO4,2.04239634987923,2.06635935645279,2.05047424514428,4.6447,14.8770120016028,10.0797512881957,3.31797567243467,5.06517365642547,0.498815184470844
mp-4710,Hg3(BO3)2,1.97216365446684,1.99587304957004,1.93761326636664,2.6125,14.0283151809849,9.86544573795673,6.9162882606427,1.51350173088517,0.805305652847344
mp-8710,Ca2Pt3O8,2.46345728804053,2.52100814953066,2.21056536885929,1.2046,10.2364840325,6.08868842890234,3.57407336722444,2.03685370391677,0.77074607810164
mp-18373,ZnSe2O5,2.02368362398869,2.06714750320339,2.0295551507658,3.0413,13.7551118640472,9.37139907673866,2.85648639408464,2.46465303111087,0.755817059134874
mp-27994,HgBrO3,1.83270789816599,1.88064702695641,2.03761893395208,3.2042,11.9269978548247,8.59206777777852,12.4887966371652,9.24293885174573,0.18826246320081
mp-675093,Hf2N2O,2.64924238981638,2.63804252998317,2.64853456462248,2.1317,13.7063513963783,7.54395631238821,3.54654171942529,0.657715094420947,1.80237997990532
mp-3915,BaHgO2,1.8116840977389,1.79437676367033,2.05133209159317,2.8423,11.6393267465469,8.51257713487568,2.14860355287113,0.67106876828188,1.95557881799276
mp-29698,Nb3ClO7,2.37262026038724,2.52595124062204,2.31102804180304,2.0193,11.2712105757157,6.69321696176719,6.04459343049201,1.21390301194207,0.989226141292324
mp-556339,Hg3AsO4,2.43853569381299,2.15506659757883,2.25959277083283,1.7729,14.6043579756007,9.03851911701183,4.0772180008412,1.10841055523928,1.1474580562279
mp-766173,Sr(RhO2)2,2.82876634772121,2.82224267914721,2.07331594312107,1.3585,9.190454388362,5.16631930290301,7.26506830158536,1.56098411798554,0.778266463314924
mp-546285,NbI3O,2.4532274537841,2.33905875941585,2.46282992104611,0.8337,6.94360348872459,4.10249835542368,129.03270774158,9.72995505191874,0.11052537068478
mp-4812,Zn4B6O13,1.80740962153022,1.80740949150988,1.80740944448124,3.5713,17.2593479511852,13.1388646804683,4.73882943490218,0.659323036102287,1.72772978323806
mp-2931,Li2TiO3,2.29076981165721,2.31066962805157,1.93994726216977,3.2045,10.9268615063714,7.03042088098901,2.3052751825972,2.68000009221718,0.806922007135536
mp-667343,Re2(HgO2)5,2.19262657103302,2.05591423459248,2.18118557211439,1.1043,13.03166362913,8.50800708989081,23.2483648408856,0.387242118886908,2.62537750125829
mp-17715,SrTa2O6,2.0896285100467,2.32265977276053,2.203268574187,3.229,14.0257299712391,8.93901703043475,8.9835064985906,2.23627262075773,0.558487779026878
mp-32039,Bi2(MoO4)3,2.41516650978768,2.29920387525769,2.25087017617632,2.6726,12.7301965714188,7.77433953362253,2.83188253952668,5.34020565852624,0.540380696515289
mp-572441,Cs3AuO2,1.95322050726486,1.86549824711791,1.95694279425843,1.7916,9.27102472448554,6.65262613440838,46.5499111620623,1.15511528289036,0.887196775205836
mp-639787,K3VO4,1.65285112457233,1.65285112457233,1.65285112457233,4.0554,10.9053012939163,9.08089506502461,23.8587990354002,9.09035265347312,0.151919991324351
mp-5824,Hg2NO4,2.19118018200238,2.0292367678514,2.07257927472027,1.5916,13.1205953153375,8.72540067650227,108.123448355485,1.05580360117256,0.956394538331848
mp-29816,Ag2HgO2,2.74755851257075,2.74755851257075,3.02241365468064,0.4018,1.73413068021387,0.903915735706954,3.55730986635785,1.39640572170645,0.99723554959976
mp-7650,RbScO2,2.05853664771847,2.05853689546726,1.92210775452366,3.8596,11.7561493173456,8.10433456966346,3.19712300679726,0.705449847477538,1.73031642246807
mp-19803,CdIn2O4,2.24286917585489,2.24286913349843,2.24286931184142,0.9781,17.4232381618353,10.9482301754654,5.85318883474569,0.160909913254131,6.38550454701553
mp-754128,Ba3Hf2O7,2.106246562015,2.106246562015,2.11641693907415,3.7254,13.8357936036972,9.15603101612649,3.12508918224848,9.81725820961512,0.421852302081928
mp-5478,TlPd3O4,3.5699111095376,3.56991108852868,3.56991102270071,1.3256,12.1389071134984,5.34036539745399,1.55858376204514,2.49488049667768,1.04242892301972
mp-555678,Na4Ti5O12,2.39985065160314,2.39985074327551,2.25743778651816,2.5226,11.2206795604708,6.77956570559933,3.90180992178464,12.2636277730383,0.337833256089086
mp-555704,ReO2F3,1.55170483017873,1.54580355155498,1.53817716144793,3.3523,9.10184312018368,8.16007653671817,164.469306824862,15.8864552267048,0.069026866150045
mp-553303,CsCu3O2,2.32162212256861,2.32141766599636,1.74301871762755,1.5293,11.2496607647868,7.38744665724741,5.31788421108246,1.65643445426957,0.79175106203951
mp-16800,Sc2(SO4)3,1.67308706886402,1.67599840990378,1.66009984940666,4.403,11.7831259015698,9.70819685827013,4.6705518224315,9.70784116924998,0.317116976590647
mp-27265,AuClO,2.52207168216924,2.65954956336595,2.5013678537952,1.0945,9.4067389718205,5.31024573379177,11.45373533654,1.55896737866069,0.728758002624038
mp-29680,Ta2Bi4O11,2.52545408986186,2.52449071893719,2.45638995072037,2.8043,13.3582537249971,7.68078537150443,8.49455078083378,3.59044280227659,0.396239707743518
mp-27343,Re4Cl8O9,1.66210063774731,1.64644413206158,1.84724518675784,1.0216,7.43076224864268,5.94415387786752,617.053265788912,335.764981745128,0.004598879292373
mp-23558,Ag2BiO3,3.44372201839812,3.86097758864254,3.54737341141301,0.4142,2.10581028003765,0.917628817946894,1.39315837159798,2.62130551126522,1.09928278131075
mp-7911,KCuO,1.82783800704548,2.01755534496578,1.98671869674597,1.3593,9.86826732779669,7.01880874348332,13.0752996890777,1.24016946263189,0.882821498115099
mp-3370,Y2Sn2O7,2.09607353640086,2.09607343859894,2.09607347915096,2.752,16.1554689327557,10.7506797401883,1.80112887202972,0.347574343699326,3.43228967910163
mp-754326,NaAgO2,1.82644578621978,3.18181521619342,2.31778512809104,0.9458,8.23327672350217,4.82664265462149,6.17861766629017,1.55366724954559,0.805486962450596
mp-504427,Ti3PbO7,2.59892023348159,2.58996277193322,2.5086358085621,2.3267,14.0091081836135,7.89661194626002,172.352076074525,337.668929741223,0.008763557549754
mp-4035,RbReO4,1.58632446554921,1.5874096509723,1.60063958778983,4.1323,10.341102960787,8.96900356884218,16.8100026944142,4.37873520445952,0.287864839887845
mp-773933,Ta2WO8,2.61145458509238,2.30872133008728,2.30027128400109,2.3665,13.3305549736533,7.90653643529607,389.432705926429,8.97023944162143,0.114047582123668
mp-28455,Hg2P2O7,1.94149432139267,1.95497767506435,1.8856325278272,1.9519,14.0603093074262,10.0790213014997,3.85570933565203,0.473412723754433,2.37167741429833
mp-4056,CaSc2O4,2.17445988006217,2.08953960957911,2.14349655936276,3.458,12.8682719068334,8.42619030879084,2.88721368256987,1.34240914234288,1.09128406247079
mp-557224,HgSeO3,1.95001424353772,1.92983224918644,2.16825639627789,2.5934,12.7801109055267,8.79872494327914,5.63884429739821,1.83921340031378,0.721052000966216
mp-27559,Na14Cd2O9,1.90675533826446,1.90675537759829,1.89461149843444,1.3841,11.5401201688726,8.37067041864164,41.1220824094547,0.317442959005778,3.1744900833215
mp-3810,Hg(AsO3)2,2.28675035804086,2.28674992073904,2.21337247430251,1.2099,15.0782147960615,9.40710253154285,1.32106959438606,0.193606622098647,5.92207497511352
mp-557685,NbIO2,2.75183470433818,2.46928538447868,2.39087111112247,1.2198,9.67996273342022,5.50460387399445,2.49228183142878,3.09159018236145,0.724696868022157
mp-504554,Ba5Ta4O15,2.21299469271844,2.21299488702527,2.08629876336061,3.1216,13.9248586081662,8.9931790679734,5.69419862281224,4.38649271001738,0.403589903529421
mp-5966,Cd2SnO4,2.3418397062993,2.32457464066009,2.30569008108202,0.4119,1.53493033704923,0.936627736369587,7.85716221860532,0.130165919714988,7.80977488579922
mp-29710,Hg4P2O7,2.01755301045598,2.04852503035721,2.31788582764553,1.9699,15.211400450964,9.99185266074459,1.03299341599498,0.398105209804722,3.47995918419581
mp-15438,ZnP4O11,1.57225554856709,1.61195980098761,1.60558052429643,4.7901,14.2733325243089,12.3356780674553,27.1078415135322,0.51182416283985,1.99068569077101
mp-558159,BaTi2O5,2.19638124422879,2.11818461423928,2.17546628335169,2.9524,11.2679775983036,7.29840189658495,8.11966006695556,3.52862861583811,0.406554081937943
mp-5560,Cd3(BO3)2,1.96808988869919,1.9143026693812,1.94045877565075,1.4544,15.7147052275384,11.1932126057193,2.48824579377225,0.365754715362774,3.13596230584347
mp-3748,AlCuO2,2.46466127287301,2.47639649087136,2.1710839205337,2.59,16.8098839117907,10.0927258993494,3.02162351698506,0.8915223078077,1.45262483816625
mp-27437,Zr(IO3)4,2.22805158827169,2.0412195619286,2.0412195619286,3.1885,11.9402887414933,7.92149861426172,8.97362245372498,1.19629638819876,0.947350965536395
mp-17789,K2RuO4,1.68335779916214,1.69123219872376,1.68908792547931,1.4195,8.77809235061083,5.83511514453457,14.5278989777138,9.85470137107662,0.170307487011993
mp-33940,Mg2PtO4,2.14773612438772,2.30227954644956,2.00255526765181,1.2021,11.4406689897397,7.446772248602,2.04202983166979,1.04405615984207,1.44751169364801
mp-769404,YSeO3,2.07333933546827,2.01538124681163,2.07417061255819,1.9364,11.795497366332,7.98775680470903,16.5181469650602,57.0598466940597,0.078064937248988
mp-29775,Sr4PdO6,2.24554015773488,2.24588816729596,2.24520351193383,1.5822,10.7203246463048,6.72964912166942,2.2199407954638,3.39873279562632,0.744689771388895
mp-771127,Rb4TiO4,1.70787807234592,1.70839209199762,1.71807244026554,2.973,10.659066911945,8.56257707356994,71.0549140784423,0.545650013605091,1.84675020048629
mp-8253,Na5ReO6,1.91884530903353,1.9203470077046,1.89943852493309,2.2613,9.55914762231094,6.89987212908964,19.9446437626302,2.22428708108094,0.499721028940494
mp-4598,Sr4PtO6,2.15046682373851,2.15060027666696,2.15033507621487,2.2143,12.7509612256342,8.30092501598484,3.35204888690878,3.555723203858,0.579561744099973
mp-769147,Y2(SeO4)3,1.64119035154366,1.65592543612326,1.650306901761,3.8169,11.4758493411748,9.57863215113462,10.6917952825563,0.802927832267575,1.33897160571077
mp-14726,Na4TiO4,1.6742268962121,1.68273855663915,1.693466279558,3.374,11.4616104162833,9.36350220468654,22.7912987991218,0.622771977100482,1.64960053800388
mp-17841,Mg4Nb2O9,2.03879620364567,2.03879648567482,2.01530567904723,3.4252,12.4892002731126,8.54265375531314,4.87344639193448,1.7295199917954,0.783388706936195
mp-28556,Na3CuO3,1.87326767174368,1.90396988946779,2.32948342556885,0.8442,8.02562046061411,5.47862229050564,8.32514091389873,2.32026768664501,0.551102841730381
mp-542076,Ca3V2O8,1.99480640915353,1.98943946879517,1.99611745896879,3.6492,11.8309361574333,8.22707722313413,7.50184713939296,2.73531196281576,0.49888951611727
mp-3283,RbNbO3,1.98824103921029,1.78262736711855,1.77722028741515,3.311,11.2102305324132,8.3496356874319,33.4315859702161,21.1801489256375,0.077125853688852
mp-30003,AuSO4,2.07801674199223,2.19983065257306,1.73231773067183,1.6836,11.0061006254581,7.61973660121137,37.7812636768563,30.9882691703834,0.058738421954716
mp-769810,Sr3WO6,1.9414275366338,1.94142749027616,1.90355273370611,3.5967,12.9375837602435,9.26791415807362,5.75939325735441,1.79028791811386,0.732198773807371
mp-546279,ScBrO,2.1413360712415,1.89904390154625,1.88773595346383,3.324,9.50910921550342,6.66455734904154,37.0541839257277,2151.4544306211,0.027452307552792
mp-558966,Ca5(ReO6)2,2.190542494452,2.19101267910526,2.18028357559286,2.1699,10.4109488253162,6.68086339315952,27.4638111541059,7.90306423570469,0.162944751483311
mp-18996,TlV3O8,2.33333815809025,2.01430296132434,2.32687262221205,2.0141,11.122430273259,7.0361893969085,2.49801320706119,11.4434188250018,0.487704611811813
mp-607436,ReCl3O2,1.6192442033245,1.81627391381366,1.77890727976474,1.8707,7.0123983243109,5.54627414845659,46.7103235387751,72.0847207167592,0.035281109007288
mp-510456,Zr(MoO4)2,1.98614778151073,1.986147632982,1.81959232522013,3.1931,11.230842632162,8.03834206259721,5.74566049677206,1.78074956014212,0.735605672802229
mp-546125,ScAsO4,2.01953427056834,2.09131673115289,2.04456611778636,3.5272,12.8297181044921,8.69733729529662,3.49193909248589,0.545031029179101,2.12113176271793
mp-19970,Li3CuO3,1.82414362099041,2.5025046793163,2.5025046793163,1.2946,8.45382725560333,5.24720383332061,10.284486835485,2.56662086163469,0.486851168430312
mp-5377,YTaO4,2.18632817070082,2.14462978856492,2.12081357738015,4.3643,14.5230245169312,9.45408466808214,3.43535131121323,2.12459841214593,0.761768229145321
mp-29282,P2PtO7,2.05388028132119,2.15959176234769,2.14994215736145,1.5013,12.1132033931306,7.97875230802023,2.79521515184025,18.872613557021,0.410741045931291
mp-752849,Y2Pb2O7,2.40152643125159,2.40132439915976,2.40148029140362,0.9987,14.9760802177425,8.89853492002621,2.16554782280989,0.308462892239318,3.70365795213684
mp-552120,YClO,1.90491096642337,1.90836758775661,1.77404601969622,4.7039,12.3607863330485,9.14584854704192,3.42404490295596,216.52296845852,0.296670692414131
mp-557637,Hg2SeO3,2.02913979804251,2.0771171825393,2.09895066640453,2.3228,13.1608268752467,8.85932756165234,0.748205942876333,2.5984596847422,1.72137379285613
mp-761010,TiP2O7,1.96346589224259,1.98048998482699,1.77320329629741,2.5895,10.7764216466698,7.80534420927958,5.63334764188199,4.49841037715485,0.399815091872357
mp-12199,Hg3(PO4)2,2.05420071317289,1.92712414493722,2.02215977855361,1.4792,13.8849171023266,9.6222974989164,10.107772631327,0.445483566830391,2.34368547833222
mp-4609,HfSiO4,1.97042588797448,1.99435128550614,1.97861894006906,5.6474,15.7720078788377,11.0285249219863,3.22848379694066,6.0353349407076,0.475433807539121
mp-558608,Nb2PbO6,2.4648083941759,2.46238464907496,2.46676334089835,2.5575,14.9858397313106,8.72066712742553,8.75551397191263,32.6576311481507,0.14483445492759
mp-755895,Ba3Zr2O7,2.17331244877491,2.17331244877491,2.17028647878569,3.1319,13.5542577344957,8.74857715146929,3.34963335284589,25.1794350332738,0.338255086848544
mp-30123,Hg2SeO5,2.20647847485535,2.20746552860968,1.96910787413996,0.7635,12.8417135435001,8.43631698452341,6.83777059110447,0.355615194581472,2.95827482265276
mp-27377,K4Zr5O12,2.05913978155928,2.05913984712064,2.01594927019506,3.1866,13.0845625121106,8.89690955889987,22.5904070892179,1.68182845467514,0.638857539949677
mp-5403,Rb2TiO3,1.72953035821867,1.69507983882766,1.72653245263447,3.8794,10.6789476559389,8.55027453489699,53.3082983487565,18.5543425970468,0.072654544175676
mp-10299,Ca4PdO6,2.28092262034467,2.28134965097418,2.28050780967749,1.7922,11.5169328792542,7.13668565459061,3.91350906126519,2.60971528264744,0.638708715418144
mp-11673,Sc2(SeO4)3,1.79388882598672,1.79380730013009,1.77606097586766,3.5636,10.9572568698898,8.4291010427014,20.8381326174906,1.80938837926922,0.600661887663993
mp-510076,Rb7Au5O2,2.09714326167766,2.05999866990248,2.11022739769912,0.6839,8.31351199333145,5.54813641893078,1554.76456732581,0.492345250840877,2.03173823039106
mp-29297,Cd3(ClO)2,2.10972487068812,2.15613517201496,2.14481303614091,1.2841,15.2276711667865,9.96691450863551,2.7586199040369,0.218221189387902,4.94500651704835
mp-542201,Ba3Nb2O8,1.92573759635107,1.92285474490405,1.94939164356473,4.5713,12.4684694035795,8.91561247543229,4.90913116931041,0.499269210132781,2.20662947126474
mp-9986,CsAuO,1.82960031700915,2.02325207030661,1.98886661945943,1.3914,10.2452332195766,7.27606782161516,543.924325811207,0.925656016245497,1.08215340549061
mp-27927,NbAlO4,2.12921323497671,2.04245287583337,2.01349145515942,3.5487,12.7876334656881,8.63240561699247,4.29307095016463,29.4467195686705,0.26689313032206
mp-754246,TiSnO3,2.42450899152798,2.55628638458213,2.58098233624331,1.4329,12.0692401723238,6.89927917581468,0.513861226833584,1.54574967226922,2.59298598156045
mp-16834,Zn3(AsO4)2,1.89470546787621,1.83095416654814,1.84108316487876,2.238,14.349342397171,10.6540191959886,6.08511679663124,0.352440988568854,3.00168981245191
mp-19453,Te2MoO7,2.14004539671475,2.11772954599968,2.17021047827164,2.8869,12.0688578347843,7.88123695708613,6.22753372539079,11.7023439779147,0.246030177300178
mp-27580,Zn3(AsO3)2,1.80177212765655,1.88389415042353,1.84013256044232,3.5506,13.6411270193328,10.1988955122118,2.43701456713016,3.04479178803596,0.738767812320418
mp-770408,Rb6Ti2O7,1.69892355036947,1.69051729065396,1.7030979419869,3.2141,10.6170450138607,8.59999885397572,14.8759838435874,0.508865388298178,2.03237869810611
mp-16543,Cs3Cu5O4,2.02453637161697,2.01985266541894,1.96323971282164,1.6428,9.83712817339776,6.81298759072171,47.2161966867197,1.26776633180006,0.809968064903311
mp-562434,Cs3Ta5O14,2.09293905071314,2.5930312011235,2.08375834971332,3.7955,13.8617284051989,8.66630615271567,14.645763703161,15.4437303829451,0.133030324896398
mp-540946,LiReO4,1.66206966460495,1.66249606315323,1.64101192865866,4.0239,10.1554278842964,8.44390299554389,33.8786465855943,20.262697124862,0.078868889310922
mp-9172,Li4TiO4,1.79563283273614,1.79185768687137,1.81419316777459,4.5644,11.5166745950271,8.79928168606614,7.60093138239049,17.1988971311371,0.189706087349107
mp-29276,Cd2P6O17,1.56776037390923,1.60359061795709,1.60434048755244,4.4113,14.1763127028401,12.2916054245705,73.5043244967988,0.532716326954636,1.89077631715787
mp-565725,ZrV2O7,2.05457291182377,2.05457291182377,2.05457291182377,2.6231,10.3797127278316,7.02818144019318,6.73715646002515,0.958812557566559,1.19138729378716
mp-8459,CdSO4,1.70911142410318,1.71278923104975,1.69929154061332,3.1059,15.1134758331012,12.1724665370265,2.11115229057916,0.442196484900662,2.73511311929545
mp-4591,SrNb2O6,2.15249521253823,2.3380742888112,2.33099448948298,2.9952,12.6623002287061,7.86658393522519,12.565166668022,3.66064972704164,0.352760645661305
mp-555428,Sr5(ReO6)2,2.10642638133878,2.10738191128234,2.08564215530853,2.1949,10.5043193340941,6.9793630103724,11.6837911521485,6.15248700813993,0.248124555436273
mp-505733,Na4MoO5,1.83156527593204,1.80692551312997,1.79871529987377,2.9446,11.3867786558822,8.6453930869661,144.283103877782,28.8402987824033,0.041604523041926
mp-5449,Na2Ti6O13,2.33573297489246,2.15124511620596,2.41374235576211,2.9372,10.7179735430181,6.59563036639045,11.3012884498468,24.5002014560054,0.129301476832605
mp-553907,Rb3AgO2,1.87719090398393,1.87715475920341,1.82482585744503,1.5831,10.2168108797266,7.56985683106012,48.3022707471192,0.562843458221658,1.79739590301136
mp-28030,Li8Nb2O9,1.96436999060768,2.03139232547531,1.99232557078405,3.2228,12.0020070972008,8.33645013218771,18.0049560155516,13.1502206541278,0.131584614790527
mp-554435,TcBi3O8,2.23605864860473,2.23605864860473,2.23605864860473,2.0173,10.2853931708659,6.4794142080512,5.16624444245715,31.3150026687218,0.225497780757333
mp-4387,SrZrO3,2.17078114742136,2.16659459751934,2.16179195576263,3.6377,14.2334597600515,9.20819576490539,4.59812678911751,0.872036362042235,1.3642210386355
mp-3033,RbTaO3,1.97837902081477,1.97997632056548,1.80052558715504,3.6261,12.7026700750163,9.13935039967043,19.6704933354705,11.3648962874892,0.138827810068935
mp-29792,CaNb2O4,3.22963063058301,3.22337320519979,2.05847071876187,1.5086,13.2084424217814,6.88862995190999,0.743533983018684,1.37694935245674,2.07117156467245
mp-27297,ReCl4O,1.65839460925318,1.62327134823479,1.74088180529294,1.4565,8.02584822536611,5.1843940413433,86.7138685978091,82.4584749765702,0.023659496885628
mp-558930,Zn(PO3)2,1.59940605538431,1.59940110979079,1.5926885320112,4.7071,14.4244385400466,12.4614205394198,13.389391083974,0.510381533033607,2.03400453504552
mp-559530,Ti5(PO5)4,1.99663618869337,2.22962611215423,2.04529033635814,2.9002,11.0186461286199,7.3492035916705,12.5923397698582,43.1160758460482,0.102606564422982
mp-8727,Ba4PtO6,2.22860304675373,2.22836567241555,2.22884448537802,1.8491,11.2698381317288,7.11937787442889,1.66849886027741,3.28386271410709,0.903860564023496
mp-5418,Li6Zr2O7,1.9420511141574,1.92325903611552,1.97404172448305,3.9985,12.6439383733952,8.98290197216474,3.83229504479808,1.20104389905315,1.0935492764533
mp-7374,Ba(CuO)2,2.44273697110434,2.43835417648872,2.42169392574702,1.3793,11.7851025516662,6.92648297933524,2.86319520904032,0.472360131428907,2.46628894945339
mp-4571,CaZrO3,2.1710696326926,2.18070653229636,2.15819486376926,3.8264,14.0575055120096,9.08158231477578,3.24709522484673,1.03889575041765,1.27052804952251
mp-560261,TaBiO4,2.53578866627328,2.42683677860708,2.48689966625113,2.9009,14.2179354226234,8.22458452924142,3.79021934236662,2.70478692217004,0.633551863670084
mp-28205,Na3ReO5,1.79008503987939,1.79008508736317,1.78666136690756,2.4466,9.89324196098981,7.60635656291999,134.627349626001,23.1845051924486,0.050560166644926
mp-4661,ScOF,2.00930923951491,1.81001119886038,1.98693635278033,4.6051,12.543005985157,8.95728132331247,81.5301871450648,4.05905145811979,0.258628372365295
mp-25113,VInO4,2.02895839287059,2.05581490898378,1.98952159324798,3.0353,12.3863180302247,8.49513449420695,2.88597221915433,4.73947545024571,0.557497495630957
mp-4649,PdSe2O5,2.01004307416533,1.93410813813499,2.16922103069282,0.9992,8.80145691679736,6.00249791138289,79.4804192028078,12.6707894506336,0.091503395980297
mp-3368,LiNb3O8,2.4465764713166,2.38085197985931,2.33793313847937,3.0017,12.1455174803271,7.24833649550491,6.72919301583605,7.87397641522271,0.275606863655188
mp-8187,K2ZnO2,1.87679861732686,1.79029394793146,1.79365204819664,1.9786,13.4592156188973,10.1767446463008,6.88929792281877,0.385211579987488,2.74112862873878
mp-769582,Sr5Ta4O15,2.1751988966529,2.17520157686592,2.05140303207342,3.3709,14.2706779529009,9.35158682473159,9.32434050168746,4.93983821270933,0.309681970406583
mp-29606,Rb2Zn3O4,1.99838954911198,1.97422701582164,1.99684727758534,1.4095,14.511676401628,10.1076512059002,2.5371703353309,0.281468353374908,3.9469371544825
mp-759172,TaSb3O8,2.41774783838183,2.28504771284978,2.40297414676063,1.9503,13.8590816764896,8.32710351385721,28.935749494186,2204.64161974197,0.035012914467378
mp-505212,Cs3AuO,2.05681380294863,2.05681379808674,2.18688979603454,1.3317,7.87307262409327,5.23032547835447,25.1139979947379,1.04253451283966,0.999019289905193
mp-27576,Sc2GeO5,1.99348678952232,1.99375163698992,1.97673837419118,4.1675,15.2099103441818,10.602679880505,8.93782617787931,1.21538945603107,0.934665561776462
mp-27686,Cd2P2O7,1.79593872389901,1.79421532152638,1.77692982416301,3.0504,15.6157430916091,12.0055179796969,5.46822957375425,0.438570065019144,2.46301192814959
mp-7094,ReAgO4,2.05918626889361,2.0602843614414,2.07667472898381,2.3518,10.4437006044495,7.0392188280766,9.54724726488806,1.1873719052538,0.946938343488019
mp-754853,CaHfO3,2.08898607941748,2.09452260909258,2.07714741171637,4.4855,14.5858784728324,9.74311531919812,3.61661492762028,1.02533561402043,1.25179206981126
mp-753747,Ta3O7F,2.20706988108669,2.20783176668876,2.72502691546341,2.8542,13.6747501296866,8.18447805266917,3.15845253301279,0.731002993979663,1.68459419517925
mp-30284,HgAsO3,2.04063961296452,2.04063979183,2.54551151637544,1.2351,15.1080503256945,9.61511698902614,1.52842485345808,0.199165943395704,5.67520708099989
mp-753802,Sc2Ti2O7,2.2300246926884,2.12383214967662,2.12989732381634,3.706,11.1394782204533,7.22109550395845,3.07544578124237,6.68070107642553,0.474841003449714
mp-27742,K2CdO2,2.03251893718115,1.86078897513931,1.8254529492704,1.3833,12.2078600831047,8.83985458867613,8.7182969152334,0.400423972906683,2.61205427615167
mp-5214,TiTe3O8,2.36781502022434,2.36781501600104,2.36781498643792,2.7512,11.6799915278993,7.01968025096053,8.9712437431573,2.18867859638268,0.5683639517728
mp-27250,CsTcO4,1.62056835708957,1.62541155403793,1.61414657017261,3.4342,8.9447187667268,7.60892885651387,19.5225650838608,6.30526089247822,0.209820496868634
mp-19594,Sc2(MoO4)3,1.84862756930648,1.8369604758949,1.8165224248547,3.6176,10.9223456880608,8.1994680805949,8.24145630739765,7.19113338355176,0.260397916410356
mp-752658,Y2SeO2,2.36320312076639,2.36312920721657,2.35562395131311,2.5002,13.8887694062533,8.36771508573237,2.03297449858667,0.679512135210037,1.96353414924375
mp-542289,HgNO3,2.04044786505316,1.69160205131112,1.71932279110119,2.5875,12.1236723484692,9.18197614538378,49.8394460549676,852.34215468613,0.021237666222518
mp-761775,K2W4O13,2.17698475189883,2.14402874281107,2.31368419625497,2.228,13.7269575460671,8.72742913690449,4420.15089927826,173.740329687375,0.00598195264647
mp-29205,YBO3,1.87811625838232,1.87882791388674,1.89902489715117,5.2105,15.411652939767,11.2741503082651,7.51889247909462,4.33192777443229,0.363842418264079
mp-572510,K3AgO2,1.85317485953161,1.8540632162901,1.79897079464898,1.8096,10.7999171451794,8.10183681851213,121.517823387863,0.702470336131123,1.43177690090721
mp-3050,Y3Al5O12,1.90776216547032,1.90776214450334,1.90776218381642,4.4951,15.3454336151408,11.1037287813973,3.93406238739768,1.147525195003,1.12563073455923
mp-29958,Hg7(PO5)2,2.4559744094758,2.16467698283139,2.46944052975568,1.6533,14.982327407862,9.018148645738,1.90622115987404,1.18843885853627,1.36603810649177
mp-5207,Sc(PO3)3,1.61585183417292,1.61585179085212,1.61585176919172,5.1644,12.6772351734174,10.8142091307318,32.4203049839685,13.0414639718922,0.107523375182352
mp-7467,RbCuO2,1.55760692730868,2.48892438816449,1.71372794515349,1.2966,7.68603616317201,5.52875885990624,13.4915713102755,5.28180983674512,0.263449393599837
mp-3188,Zn(SbO3)2,2.18618639415764,2.18618639415764,2.23345928326442,0.542199999999999,5.34648647738623,3.41168673403101,1.87908457921481,0.205737834160981,5.39272873851724
mp-28940,Sr4Nb2O9,1.99324116202732,1.99287127030323,1.86454678407381,3.7258,12.5595060269853,8.90730700610018,9.19226778438629,3.25575199720522,0.415935785179602
mp-3952,BaY2O4,2.10240371242062,2.06771108233235,2.07529867729925,3.2492,13.7718972619354,9.21883028140025,3.17917363814681,0.852962333397788,1.48693186020821
mp-29920,Rb5Au3O2,1.94696725190744,1.99592998875211,2.01025643637821,0.9303,8.19178597314361,5.71968446926422,9.43251928056508,0.895740221064322,1.22241132291164
mp-18921,NaCoO2,2.55482651270101,2.58241810325129,1.96553532402753,1.1247,6.93428100042178,4.16782268689772,5.54998236664772,1.33848696695468,0.927292995566448
mp-560792,K2Mo3O10,1.75934099878335,1.74476274318315,1.84652821803513,3.3392,11.1148768690269,8.57072378664699,151.429136808373,29.7639014401194,0.040201494910265
mp-7534,K2Cd2O3,2.23337457001731,2.14289685472726,2.22942091135792,0.6527,9.95440145563688,6.3521909060014,3.21172375441413,0.225631412126894,4.74336629034195
mp-8058,YAsO4,1.87125395657564,1.92715493149876,1.89059947106731,3.6644,14.1403929317626,10.2885662509223,3.98924173253035,0.489729082398171,2.29261950896456
mp-9178,CdSe2O5,1.80017039471268,1.98089605229553,1.97442131522125,3.1531,12.7559195768372,9.18261406164713,3.90429422172342,1.14642478067394,1.12840526564484
mp-27322,Nb2Te3O11,2.10666955643262,2.22256533312297,2.33370975059025,2.5801,11.9686499579292,7.58250525325815,104.819652057219,32.7628086871162,0.040062609436805
mp-35647,Zn2PtO4,2.42316442900601,2.547683057211,2.31456947616614,1.0525,13.365652927231,7.87044618373073,2.51445310171532,0.489521542658834,2.44051181215556
mp-17953,MgNb2O6,2.37030583680672,2.20365889601817,2.13206237244598,3.4118,12.4024590618626,7.81517321762424,4.85330505832318,10.2101286944205,0.30398711485632
mp-2898,Ca(AuO2)2,2.52967755455117,2.57150840558611,2.69150220880459,1.5977,12.3919198413176,6.91804152539842,5.56972334315742,3.39410347529487,0.474170744544051
mp-9297,Ba(AuO2)2,2.46309022977235,2.51514396804636,2.62753715292477,1.5571,11.9584346118768,6.80466827443868,5.00099378660491,6.46148639190768,0.35472340833968
mp-504620,MgMo2O7,1.71228570630021,1.82935480156256,1.71783353093366,3.6797,11.1639970732079,8.75482160654277,25.890680146713,9.16205821402932,0.147769718115786
mp-4019,CaTiO3,2.53397974143441,2.53091934679871,2.53397501763534,2.3238,12.1646067854092,6.92694639459312,3.29240417511812,0.900676657340727,1.4140057760857
mp-32407,TaVO5,2.19172406566155,2.18273477087804,2.22567473140169,2.1973,11.2580144534146,7.18914663618787,8.3967120928253,0.840454834215461,1.30892616762508
mp-5594,Sc2Si2O7,1.83752891405823,1.91571105336896,1.90825731493423,4.4435,12.6781125137787,9.26607415141793,6.53723856821382,2.42421757987828,0.565474015790677
mp-559319,Zn2P2O7,1.64744098225096,1.69418803265753,1.70591296085117,3.7174,15.2673193392825,12.4799143453844,38.1415772584012,0.457832266043952,2.21042414646609
mp-29396,Cu2PbO2,3.01462101432336,2.98500834839704,2.90171760169731,0.806,13.4952451370673,6.80371101718958,3.48012684742558,0.457759051101002,2.47190123271359
mp-770419,Sr2Zr7O16,2.20145618625491,2.20145637703771,2.24989427751617,4.0217,13.4166692208774,8.51070312342383,13.4694160005517,5.04582253988336,0.272426012057426
mp-3502,Zn2Te3O8,1.95916951027725,2.07508245378346,2.19364359457046,3.3208,13.7999432561814,9.26013721810934,6.26221502809985,1.81457929220643,0.71077983288133
mp-626151,YHO2,1.94563409458202,1.96367842326589,1.8915000555115,4.1012,15.0189287581669,10.7345585024497,7.10038921492713,0.489352511653327,2.18435398906364
mp-13133,K2TiO3,1.93255681158407,1.75802852934758,1.73375399927441,3.4122,11.6542100730218,8.86857667057278,21.1744296595061,4.45828194795318,0.271528424458442
mp-667291,ReHg2O5,1.94646140470342,2.20571390257214,2.0457311871309,1.4992,12.4195077585206,8.36887284243305,9.18901872619253,0.791637405530618,1.37203013275857
mp-766217,Sr4Cu2O7,2.96403872106962,2.96403872106962,2.58489674068424,0.8102,9.15203345725582,4.77244141423883,18.7818338659143,3.30946266103406,0.355406793463953
mp-31065,Sc2(SeO3)3,1.80857838923283,1.80857820676906,1.90357868500359,3.9542,10.9056953730418,8.16080050193561,9.40879484962648,1.41727740747995,0.811861707791609
mp-29488,Na2ZnO2,1.91527208249899,1.9236408006694,1.91630247351508,1.4557,13.6626929816237,9.83579989420743,3.79615574863039,0.299918512523862,3.59766338246152
mp-19440,LiVO3,1.95341617173607,1.77973667153318,1.79571724388891,2.8587,9.98657598808191,7.46262194984806,10.4203658112144,29.3083709760617,0.130085865590042
mp-9650,MgTa2O6,2.23115045212106,2.23115045212106,2.33494111917196,2.8772,13.8727957665752,8.64412007069044,2.13465705643693,2.56688282110094,0.858036904175915
mp-29787,Ba5Pt2O9,2.16715021168354,2.16715017015434,2.37735395135011,1.9522,11.2136851152083,7.06115286221124,12.1329201414424,5.25371437908521,0.272761912884385
mp-20343,NaAuO2,1.68981802274683,2.49145074805825,1.85096933794161,1.5185,9.31351977059208,6.42700223253157,3.05225962437612,1.55981386723411,0.968728261906755
mp-7470,RbCuO,1.82497863275163,1.99192346238504,1.96202244380639,1.178,9.51904165161021,6.8270755208264,83.9453363093837,0.968933513683551,1.04397507138577
mp-3771,MgTiO3,2.22363367711501,2.25413725624683,2.0630470619935,3.5109,11.4632929860904,7.37610613827989,4.39528920415253,6.38970801498338,0.384017988185341
mp-13602,Cd3(AsO4)2,1.96054127730074,1.94898620056685,1.92727571717178,1.7035,14.5013238199969,10.3065589193001,10.5603351721318,0.292279463612455,3.51607700500694
mp-555100,NbBiO4,2.61059582662656,2.53228135680062,2.46603793969193,2.5414,12.8056723896157,7.28439232984443,9.33562441396659,2.1064482309888,0.581849331237307
mp-16913,Ag2SeO3,2.19245424353622,2.15065832014293,2.20152837365318,1.8317,11.9111570991913,7.66050689532189,8.2030735118137,1.07504035483519,1.05210316615914
mp-559571,ZrB2O5,2.08026865813048,2.0747704788723,2.06274712943686,3.8784,15.3194369583992,10.2942733870603,6.05964398264292,4.57762628796277,0.383480027842114
mp-3637,YOF,1.87020259063022,1.87381600484146,1.80999026792964,4.9612,14.2869064865548,10.6305321823892,55.1147346798389,54.6878857347305,0.036429553629595
mp-6983,NaAgO,1.96984323234109,2.19511618599107,2.17003509418627,1.3668,11.5990073846904,7.66946843781408,6.70549387025318,0.676230322137246,1.62791754529898
mp-29027,TaI2O,2.38171264429612,2.81898624331514,2.15283220665244,0.924,9.07609934815366,5.30481239868048,8.75279329823153,7.02892385232329,0.256518531189391
mp-5455,K6Ti2O7,1.66576326349214,1.65344198870115,1.66982807198825,3.4611,11.0453999784455,9.13868103919506,33.233136973377,0.59064528865118,1.72315398303564
mp-607464,Re2Cl5O4,1.72115735480519,1.78614564355766,1.7659397073513,1.2415,8.71528398284461,5.85734905471034,85.3253233018303,28.8323292637491,0.046403138822433
mp-761354,Cs2WO4,1.63870224262982,1.645908405714,1.61993441533909,4.6189,11.5995227277374,9.77158271052931,18.3946972295039,0.547717083371439,1.88012359896755
mp-14100,Cd(RhO2)2,3.1413368969278,3.14133703858723,3.141337356923,0.8498,10.0108106611212,4.83645746748714,3.64500968114639,0.568315518435942,2.03393364135164
mp-19474,Ba2V2O7,1.85024094376922,1.85922554844753,1.90305193308012,3.5033,11.1131412461318,8.18818843688424,41.3867660148925,45.5043313205041,0.04613824313714
mp-23341,Bi2Pt2O7,3.18471806130464,3.18471793413483,3.18471804717466,0.948300000000001,11.5463673772191,5.52193778047567,1.61617929921832,1.23911876422154,1.42576837479111
mp-761057,Sr5Nb4O15,2.29303460942045,2.29303958971493,2.12824621930828,2.8313,13.5050306699822,8.50117875023536,14.8886545019846,5.7858419708639,0.240000928302118
mp-30002,Sc(IO3)3,2.00790682801767,2.021266360478,1.9895161044837,3.8537,11.5161866663615,7.96285704615126,10.3366374504466,4.29190669429169,0.329739937095858
mp-28365,Na3AuO2,1.75582586551173,1.85387748246749,1.85387748246749,1.9745,9.38606809824586,7.09345062043037,5.10960123673077,1.63091660607018,0.808862124242454
mp-29699,TiNb3O6,3.36153347298521,3.3872520647274,3.30411455915197,0.6635,8.23434584596384,3.79331019276576,6.89635707762252,3.46392090013256,0.433694287522741
mp-18852,Na2MoO4,1.70127091610948,1.70127086026888,1.70127076622153,4.418,11.6745063522988,9.43526031865696,9.03238227877031,0.614532569563818,1.73796581617519
mp-680761,Cd3(PO4)2,1.81426111681864,1.81141003088754,1.79022941546607,2.3986,15.3125279927228,11.6699191868052,35.3068420296633,0.354838039033696,2.84651026670722
mp-8409,KYO2,1.93541050942688,1.94210224499124,1.80313170068079,4.0702,14.2529824806142,10.3845941088997,3.60736321176564,0.741659618699308,1.62553820813756
mp-542885,SrCrO4,1.92075440387364,1.83680219675391,1.85067315320669,2.8733,9.94911526709041,7.33576483779278,9.47669695861511,10.277808808408,0.202819001800901
mp-28804,TcO2F3,1.60570175312852,1.61857646405723,1.64143524392527,2.5344,7.64682264255123,6.49681996013005,169.192449965858,87.1065019217406,0.01739062849211
mp-541559,Cs2MnO4,1.75389086889692,1.72096092343783,1.70912482867695,0.5825,5.95770680743474,3.95983924983488,0.01158735334388,0.011588283448581,172.59504203758
mp-567267,Tl4Mo5O17,2.01090704161082,2.09311073285672,2.06175685035845,2.6037,12.5622565698703,8.50352069433257,7.06119447840779,28.1121529082986,0.177190903254071
mp-31016,Ca4Nb2O9,2.18051280895114,2.16465642539411,2.11344661631185,3.2641,12.741338306927,8.28678196169427,13.0948168387894,1.74981609373635,0.647854721724424
mp-28273,K3CuO2,1.82515018286167,1.82515018286167,1.79530456190586,1.5218,10.1197971586528,7.672088839966,95.6358658683716,0.68140428173446,1.47801388073834
mp-4385,CdCO3,1.86450719762623,1.88531061101347,1.70470563441317,3.6002,15.7674311934606,11.9350160835317,2.38933201710584,0.815199363445275,1.64522081025739
mp-540967,K4WO5,1.69445809921638,1.67940592770182,1.68616592896429,3.2459,12.153438668127,9.90930691188096,254.736319608377,0.804298475283717,1.24724515506499
mp-29274,P2PdO6,1.6071603995868,1.84142535553304,1.90214692124452,1.7177,9.90060005268045,7.6342505952478,182.509061615714,16.7992379722287,0.065005689573384
mp-560926,Tl2Cr3O12,2.17351920166351,2.14915088814164,2.16653677790154,1.7289,10.4617764380892,6.7769465540818,13.5126830907525,31.295221607203,0.105958307662249
mp-5126,ZnSO4,1.73138472327787,1.71156006321718,1.73081101221364,3.8585,15.7582333714097,12.5615787985891,4.44347215264426,0.471675360992664,2.34515149553006
mp-542196,Cr2(Bi2O5)3,2.2974018999731,2.20751933400367,2.24891864237015,2.3911,10.9482432430388,6.85816852153476,10.57067241598,14.7797371642137,0.162261563123531
mp-3443,Cd(GaO2)2,2.14938516790267,2.14938513766147,2.14938501669664,1.6772,19.5501391531551,12.7326677872159,1.76183606387237,0.194519630007271,5.70845902839501
mp-675802,Y4Zr3O12,2.14578437406931,2.15082590880806,2.1580177501587,4.1215,13.9693672504421,9.09024645634065,8.24078485093882,12.9479735526082,0.198579827765427
mp-541044,CsYO2,2.0413991868324,2.0413991647887,1.99734161074164,3.0986,12.0930315087909,8.2869558072693,2.68923796442296,0.513149188844898,2.32060356191559
mp-7471,Li3AuO3,1.80409340112978,2.22460729792923,2.22460729792923,2.0556,10.7925223169063,7.21655167234505,5.91741772722743,2.62795995367128,0.54951593495831
mp-24920,Li2CrO4,1.7080098448194,1.71040499005353,1.70728893571065,2.637,8.30437066544819,6.68240796337931,16.2787849097209,37.9306118294153,0.087793576477719
mp-27418,KAuO2,2.54123365120172,1.70449646816883,1.89292703504388,1.5047,11.0299683591239,7.49513883605368,2.50977993521094,1.72087309352066,0.979541682945352
mp-764206,NaV3O8,1.83853525122582,2.45659004923491,2.31134073645579,2.1404,10.7350856634858,6.84969422491858,10.2120586103787,121.318610594237,0.106166207377655
mp-7020,LiYO2,1.92533464104295,1.91666343680887,1.943360936625,4.1082,13.3661036941645,9.57646952672086,7.78824513980948,0.500418966581143,2.12672416598616
mp-28481,Ti(ClO4)4,1.56193295950883,1.58341930959553,1.51815192915597,2.9231,10.1586031112935,9.04546843833914,51.8244581370916,1045.02629887079,0.02025282217308
mp-28788,Ba9(AuO6)2,2.24842153521087,2.18262458980009,2.11286123302029,1.8841,11.4922690107178,7.39180375140605,82.585053875935,15.1818462901004,0.077976870075882
mp-552185,AgNO3,1.91069087766703,1.9406765521333,1.68958001586193,2.15,10.2005321349777,7.60681908492595,11.8422636195988,3.5532854971481,0.365872995125593
mp-7914,NaScO2,2.03473034331333,2.04725804186966,1.79994250185943,4.6266,12.5954310616477,8.88990025148538,3.61220773205047,1.36418706501807,1.00987630447319
mp-704459,Na2Cr2O7,1.75702442498674,1.75958476635825,1.70710473609559,2.5629,8.79129399932348,6.94093541998275,30.557290918429,55.1108748346338,0.050870653214064
mp-5909,Zn2GeO4,1.88788225533268,1.9015278777867,1.88379933113907,1.9737,15.6965079319405,11.4501964693375,17.1862374316214,0.282675886970634,3.59580654786166
mp-18815,KVO3,1.70688548532114,1.85347837861681,1.79172171388305,3.0703,10.6293673361823,8.1941812785975,11.0156371875015,13.6581860840281,0.163996205972374
mp-542115,Hg3Se3O10,2.20739953112254,2.06098753999145,2.16698465615241,1.9291,13.1117668316097,8.55390593256432,5.34151649998053,0.957848208578155,1.23121950626469
mp-613172,VBiO4,2.32147227207219,2.45852522663486,2.36746824477119,2.8285,12.1209197830881,7.24830199692784,2.34999802373131,4.21028600074982,0.663045828795448
mp-28855,Cd4OF6,1.74932649039566,1.77299165254662,1.77299165254662,1.9044,15.528840662455,12.0965603640111,18.7687833934277,0.364589759618885,2.79608875554232
mp-19133,YVO4,2.02002524241654,2.1099934502268,2.04585654922333,2.9717,11.9223382541374,8.05882944274956,4.78849571384217,1.27167825955856,0.995196275907656
mp-541037,CsCuO,2.27664313409019,1.79219859669625,1.81875892575129,1.1311,9.03562415526919,6.37184358339148,7.93801275026612,1.76101131017836,0.693831637928947
mp-7210,Cd2B2O5,1.79664611707481,1.8681420368912,1.88098571499095,2.4848,15.7042242652235,11.7014653623511,16.7786757212274,0.443120274726695,2.31632310074663
mp-685194,Li4Ti5O12,2.31389081419154,2.22812139705179,2.18037660508454,2.7032,10.3287778964936,6.49528485148651,7.77412350438073,2.06972418732044,0.611788028882159
mp-3917,Cd2GeO4,2.09382576161437,2.06652103787985,2.01214511156626,1.0893,15.9997167973406,10.8200809936137,5.9742939072969,0.225527934271964,4.60142432187374
mp-19660,Sr2V2O7,1.87361145385056,1.87361145385056,1.89667032454246,3.4545,11.0778102251975,8.11989328746891,69.2619126611413,44.8355007100361,0.036741704023258
mp-554873,Ag2B8O13,1.61443587361035,1.68463173720549,1.70783238931694,3.2782,13.5729779658811,11.1881754446508,37.0158825460911,0.611686611036444,1.66183950858021
mp-781505,Ca3WO6,1.9587510842371,1.95822368742695,1.95765754410724,3.717,13.197333645412,9.3251567776745,5.90701788488822,2.32785056037505,0.598870999894443
mp-18875,MgWO4,1.96436203129668,2.19256258063481,2.03994011676814,3.7568,13.78904951838,9.29309723866641,4.2007491785042,3.21254304833327,0.549332650694375
mp-28382,K4ZnO3,1.79460359132595,1.74288899818663,1.80264830457857,1.6946,11.4771920757105,8.86702681452388,39.5698749595109,0.427529464169108,2.3642918268465
mp-14333,TaAlO4,2.01712381870821,1.95421075117296,1.94996563046634,4.3612,13.9371374846412,9.77806620280599,4.86416576930605,10.6841292704987,0.299181869683796
mp-9755,HfGeO4,2.17730811094801,2.17367384627961,2.13749497777188,4.1327,16.6681374534318,10.7983430987366,13.0075235846168,0.983271801930738,1.09389137583412
mp-5061,Li5ReO6,2.08370763544217,2.13036435850772,2.13549705455194,2.2602,10.8924415365036,7.18807441802455,3.09856941705934,2.0034389816062,0.82187130826534
mp-13900,Sr(CuO)2,2.4604697153186,2.45310657126836,2.42219020722981,1.8083,12.416177124126,7.27108482570335,2.60304215941947,1.88380062735261,0.915007625466455
mp-18229,CaTa2O6,2.10101850063249,2.31983555667207,2.25289197033502,3.4895,13.8273936843012,8.74822398923448,7.43177955607405,3.21286373347005,0.445806079989594
mp-5563,Ag5GeO4,2.88654779797598,3.04208934780029,2.94936061376021,0.7914,13.9538944264575,7.04885728302133,2.7517221271412,0.778209029287922,1.64841058247649
mp-28017,Na8Ti5O14,1.92316865095082,1.89242066148095,1.93542933479887,3.5165,10.6320860857736,7.65917406697519,62.6454422873213,201.03382333238,0.020937140546342
mp-560560,CdSiO3,1.80806582015147,1.84678018724482,1.81663677987648,2.6171,15.4779528896504,11.6812328911877,21.6554118067842,0.386129779703154,2.63598067324659
mp-769271,Sr4Ta2O9,1.94388568079504,1.83169641316458,1.94338465312454,4.2644,13.1754479727757,9.54018041377175,12.6420372406526,1.38329473564417,0.802012911897606
mp-17161,K6CdO4,1.86294780925285,1.86294777704583,1.86722192039404,1.5997,11.7401507218396,8.67821075575907,56.7539727941938,0.397996691792484,2.53020361075429
mp-19365,Ba3V2O8,1.95883159562021,1.957878622387,1.96749223886652,3.917,12.0054881829894,8.47056926273141,4.04252332389541,2.58558534501337,0.634129866565174
mp-558015,K2Cr2O7,1.63458324046223,1.6433053946239,1.70553714412791,2.7085,8.74042231596113,7.24010456373708,226.329919285404,50.4286829457464,0.024248313273802
mp-28808,TlReO4,1.84459136125051,1.83156532507033,1.85686659186922,3.3878,11.8494084637642,8.84837397592793,5.21086895668834,6.6865014898526,0.341461612597735
mp-19330,CaMoO4,1.97799896107152,1.97880334545907,1.98436186972034,3.5047,12.6746812144145,8.86570825603084,5.50761378433366,3.41391664442555,0.47448552697643
mp-5637,SrZnO2,2.08531726602932,2.03910103476998,2.05745675531711,2.0794,15.2350180591383,10.289295569545,13.0137321736124,0.324952262677217,3.15421700150136
mp-769344,Ba4Ta2O9,2.12633261038813,2.14061836393132,2.06831049893385,3.3706,13.1461685278203,8.69216391204071,8.07698642229674,0.930421243382893,1.19859054764377
mp-769349,BaTa6O16,2.5493327068078,2.22135120816137,2.30163396959638,2.9012,13.5741189856737,8.18720107077129,5.95161593293592,2.0631103370488,0.652726645132707
mp-754031,YBrO,2.0051869937739,2.00518725060778,1.89407449959076,4.1767,11.870127950109,8.34922154458825,4.24330960775257,61.4267395811416,0.251944659232765
mp-12233,ZnB4O7,1.61081176119372,1.6512116914557,1.66244978570783,4.6666,15.6922993234947,13.1625487763415,21.412506778906,0.623579748188692,1.65034580370968
mp-14116,CuRhO2,3.55715632071462,3.56637783612449,3.35990859994733,1.0871,10.8823456074496,4.86223492621213,3.29122564521706,0.582531562285252,2.0204833593701
mp-17986,TiTl2O3,2.26800923058086,2.3501674365883,2.26391139844297,2.097,13.2327171207559,8.16128412180647,6.11350077755252,0.494702985758765,2.18498732820042
mp-565784,VOF3,1.54149474536892,1.52884121150628,1.58474674632889,3.6655,8.89780515851881,7.93914740664004,52.6247692019328,125.556462356824,0.026967002883709
mp-510075,Cs7Au5O2,2.04659806019648,2.05482558870577,2.08933367607953,0.8711,8.72887915587338,5.88786205172426,947.465920941614,0.421362467229811,2.37430906530625
mp-30980,NaYO2,1.96552949100236,1.87675995534858,1.9382111520678,4.1331,14.0343196320258,10.0629375297053,4.38374896210197,0.440014892566235,2.50076560310217
mp-28232,MgTi2O5,2.36529812708673,2.27859858465681,2.19502950777433,2.7616,10.994436967758,6.81607991699165,3.70366361948493,19.5624856529934,0.321121170523575
mp-8198,Rb3Cu5O4,2.00707306792752,2.00728583664609,1.95563911803789,1.5386,9.98110169961345,6.95146725554979,13.6723931612587,1.46381830220417,0.756284979903827
mp-543108,VAsO5,2.02566347402524,2.20673291768623,2.07721965858212,2.1549,10.0984099315584,6.70034818417151,6.65788818755906,5.73598463744717,0.324535760563892
mp-14243,Cd3TeO6,2.26560127780684,2.28919766075365,2.28924005512747,0.499,3.6024406871789,2.23198174842793,4.53754881458605,0.173367809958114,5.98846678067592
mp-8979,TaInO4,2.20935464332913,2.25197315703363,2.176626610147,3.6929,16.1276375499167,10.2495362966959,3.48565450829023,1.35257700588704,1.02621960561987
mp-549720,NbI2O,2.57919881552392,2.92982428995324,2.28369464683876,0.8392,8.58764742495,4.79421475714899,11.2261959124641,34.8207859336331,0.117795848101956
mp-687234,P2WO8,1.92049089557852,1.79697487183322,1.7686015916537,2.4644,12.7957510077502,9.63252537259888,267.426015313415,15.1953650226773,0.069548893147011
mp-13603,CdB4O7,1.62930482108168,1.66650518451039,1.68536955591348,3.9877,15.5266532780634,12.8675259042371,9.10593155973186,0.616511085656837,1.73184937751409
mp-4342,KNbO3,2.49407049419217,2.49407049419217,2.13525857450567,2.2695,14.199267664516,8.51437647981637,73.0268409421549,6.99588674875915,0.156634731334287
mp-10547,RbAuO,1.79373666963688,2.01439243693973,1.97830461759558,1.4974,10.5849920146719,7.58259021538752,18.7095081167082,2.16390535198724,0.51557618070034
mp-542069,Cs8Ta6O19,1.75967013670176,1.76034021143641,1.7610454508615,3.4834,11.3275443125494,8.84727241092031,84.01580836804,0.761555482820308,1.3250044856667
mp-4156,Li2ZrO3,2.03952246861857,1.99669736314746,2.13212836152048,3.8035,13.5170349622158,9.14648597914228,2.45951505310812,1.2670422736045,1.19582386572143
mp-540142,Mo2P2O11,1.86670743020967,2.02703198297412,1.9611337409774,1.9934,11.050854736762,7.83225802343447,15.2197799207774,18.8815038814255,0.118665855440009
mp-504949,Ba2WO5,2.13976266908272,2.05632150939487,2.08032363828324,3.1782,13.3140695869743,8.87426507088,8.11209585020282,8.80935418038424,0.236788404444451
mp-27998,KNb3O8,2.15622755756437,2.13576340684075,1.86824590458537,2.5726,11.5620780040704,7.83263613197205,100.379515855215,101.986464697742,0.01976741461449
mp-12286,Sr2Ta2O7,2.15630359179778,2.1348796851345,2.0549636979762,2.9093,14.0347333203125,9.26600353601178,14.0232841145403,1.52301404393155,0.727902735704277
mp-5532,Sr2TiO4,2.25972238339138,2.25873815658212,2.20455937320817,2.0864,11.9756681724216,7.53034855800501,2.07272432331012,717.568844454069,0.483850421376739
mp-18827,AlVO4,1.97539505162891,1.96718808455114,1.95730252899239,3.0721,10.8538985971409,7.63973267295592,9.78483467927048,37.1354138290016,0.129127440664961
mp-559336,NaNb3(TeO4)4,2.31469786365305,2.53568776469028,2.32325357419288,2.0436,12.2380908797053,7.29677181996823,17.0490500478923,364.916397279178,0.061394648057484
mp-567264,SbMoOF9,1.45202945562409,1.44165525005113,1.46271800426466,3.681,9.72681891954118,9.3979605831362,574.239203566128,1425.18017439935,0.002443100237699
mp-559378,Ba5Ta2Cl2O9,1.86983251656398,1.86983256737067,1.81543666648,3.5216,12.0419416730491,8.95845045641764,34903.2642696742,1.21153214250029,0.825429781068471
mp-25135,RbV3(SeO6)2,2.29677976959046,2.2967801396738,1.86581140526046,2.3718,10.5518133886718,6.86206436553222,668.733945052003,14.8974529683986,0.06862093152233
mp-557778,RbNbSiO5,1.93323320372892,1.91345136337457,1.8527634144704,3.2144,12.1238213978492,8.80639470737656,37.8032014612088,3.87457712476053,0.284545467592717
mp-541412,CsYP2O7,1.609064706592,1.62361631859254,1.61509214907385,5.142,13.5451826090571,11.5540435686934,24.4614808460515,0.510993967660481,1.99785086383408
mp-8960,Ba3NaNbO6,2.08530178391522,2.08376425969926,2.086690734153,3.0887,12.1514836280983,8.12248367008528,5.23345840473452,1.44234309298378,0.884394552222855
mp-554218,Ti4P6PbO24,2.02538068767331,2.01952684557547,2.05433779841583,2.793,11.0432404201135,7.54669711921452,15.4991266028455,23.0649499419303,0.107875592496221
mp-565565,K2VPO6,1.59957644393758,1.62298313299923,1.58815445092724,3.3998,10.4468496903588,8.9857151682295,72.1176917646651,59.1429340717628,0.030774413619332
mp-558191,Na2ZrSi2O7,1.78480768711926,1.73688369501242,1.75821485035248,4.5655,13.7405226103277,10.7342066728953,7.92947539103182,0.798044331386649,1.37917496822534
mp-566353,KVSO6,1.89766165055839,1.70409658176994,1.75574433788066,1.8695,10.2881075383324,7.92331217100423,77.0020407373347,6616.18836317752,0.013137813227401
mp-566379,KCrIO6,1.79108313319064,1.77729807854507,1.92867540555688,2.6478,9.80193444347897,7.36478935022508,75.0534019840764,5.80158094590566,0.185690656298363
mp-555286,CsNb(PO4)2,1.8611815709382,1.85847437700927,1.67876573410348,2.6168,10.8926644571879,8.32735774985206,14.2668146278386,14.7869695039283,0.137719840111216
mp-565869,SrVClO3,2.23435611754259,1.92211807389661,1.89386608027073,2.1836,10.19746275487,7.01835338939939,42.7233909872895,6.58937972573481,0.175165734186899
mp-6761,NaTi2(PO4)3,1.97953959040985,1.98162682157867,1.9699625681723,2.4714,10.7724080370029,7.54651665435899,3.00986088772499,14.2769240230723,0.402284367523625
mp-6125,RbTi2(PO4)3,2.00055463309553,1.99602301339438,2.02508775612318,2.6343,11.6897917504478,8.07935296345021,3.69313319525209,10.6501434076898,0.364668244918569
mp-23630,NbBi4ClO8,2.54027709709,2.48603044631396,2.42303839012097,1.3611,12.6059051760764,7.29222027810009,4.54815061007479,7.99967215783698,0.344874710568032
mp-10499,LiZr2(PO4)3,1.77093159099949,1.76863697518739,1.76481512346195,4.2388,12.8127805333608,9.96407124046976,11.4919135320471,25.7161898641638,0.125903719449617
mp-560478,BaY2Si3O10,1.80313145666088,1.79603293678039,1.77288934228846,4.8272,14.4895788484201,11.1297247070336,7.97433459073494,0.469636194565401,2.25471008662488
mp-556719,K2Ti(SiO3)3,1.72581879408007,1.73057233885209,1.71883252238256,3.4143,11.7837069837624,9.39063407579357,8.47979752266657,43.4646705385736,0.140934535591281
mp-774586,Nb3Sb(PO4)6,2.00254024678657,2.03493961335466,2.04225859528121,1.2367,10.8682417817146,7.44808120521008,5.37664402697546,5.43119315109935,0.370111228813271
mp-14871,Li16Ta2N8O,2.15836632201302,2.15962984791376,2.14301977825684,3.4944,12.759895399408,8.29623080229523,5.23241382681206,0.859549859760193,1.35451602507261
mp-560884,TaSCl7O,1.61193600059059,1.71455811216768,1.62809630243423,2.8723,8.26440668554229,6.88760111590178,100.097253167942,7.59135079788556,0.141719145915072
mp-8294,Cs2Li2TiO4,1.804915563122,1.78733540500937,1.80525406799154,4.0684,11.0768622142479,8.4695627431164,20.6094309617701,0.623460267631139,1.65247292506912
mp-561202,K6NbAs3O,2.33321069130072,2.33321069130072,2.33321069130072,1.0735,8.62168134407058,5.24410585308761,10.6766956738198,0.738917452729266,1.44699307903029
mp-540949,Ba3SrNb2O9,2.06074795887319,2.06074825488219,1.95554998401984,3.4291,12.2282850894668,8.38340030864449,21.6774906251244,2.65582001107208,0.422662341191189
mp-6475,NaZr2(PO4)3,1.74794836022121,1.74852847846411,1.74537193170969,4.1985,12.881958252311,10.135668682646,3.68004851014173,10.5501840647312,0.366520624541245
mp-556709,Na2ZrSiO5,1.87703532998183,1.82862058393752,1.82688007269224,4.0045,13.2296991660937,9.8799076982384,3335.82353226436,0.955499250629754,1.04687307198963
mp-560032,NaNb2AsO8,2.16813250748196,1.96326944661195,2.10644660506741,2.7086,11.8152055086368,7.9173466374428,42.2053632017383,7.61058896593139,0.155089546700936
mp-645272,TlV3(SeO6)2,2.39338162021856,2.39338150114018,1.98355105807741,2.3671,10.9023465571772,6.81562147387129,325.490311580466,12.8346598895014,0.080986312170622
mp-636464,Cs4V2S4O3,1.86973659107373,1.97267190125474,1.85227270940323,1.9862,8.93542354313385,6.49544576732183,4.03384552085065,36.8745022573474,0.275021413631349
mp-554886,Ba3Nb2(P2O9)2,1.80550549154524,1.79556689376921,1.75508224878494,3.1497,12.115982193267,9.33331757918289,5.70048554574,145.606232848942,0.182291491166454
mp-556139,BaZr(PO4)2,1.75952458067513,1.75218711329584,1.7416174178045,4.2066,13.3145914802873,10.4533963818313,19.9115591322971,10.2882556884937,0.147420290644499
mp-6474,Ba3MgNb2O9,2.23875919875274,2.23875899551515,2.1921493516638,2.8221,12.9065656332444,8.16981287615871,2.24538428598554,1.02921424794712,1.41697306317307
mp-25582,MgMoH2O5,1.70371902026126,1.72946580480795,1.70893210807217,4.2018,11.920086262003,9.56092837953154,16.7104024656443,8.5396767549384,0.176943414281998
mp-8961,Ba3NaTaO6,2.04087309992562,2.0394519705058,2.04215579229402,3.4214,12.6899559232534,8.64310988914599,4.70716892128561,1.17699194561936,1.06206540542077
mp-562135,KVPbO4,2.08336187447116,1.97886812344835,2.08723697983722,3.3797,13.0344508751106,8.84360408677382,66.527075805279,6.42517630222292,0.170669226486702
mp-554508,KYP2O7,1.5740887586156,1.60014554338035,1.59296799716755,5.1441,13.6260905584537,11.8377313368961,9.72540478373145,0.556999173651777,1.89815828362292
mp-6238,Ba2Ta6Te2O21,2.24568459495095,2.22588630886665,2.10202905783912,2.8475,13.2614116555229,8.49721986845567,35.5415703900913,1.96490576915577,0.537066324815907
mp-13042,NaSr3TaO6,1.9762675729769,1.97560408483076,1.97688911676907,3.8971,13.4423396710513,9.42028422283131,4.21667231469309,1.39201735796544,0.955535679059006
mp-19302,NaCaVO4,1.82838388748096,1.82917057159796,1.79706341012219,3.7081,11.2116757938999,8.48643734334221,7.89634965767516,3.91230035145366,0.382244892598869
mp-17891,NaYSiO4,1.71494146547338,1.74844791172056,1.76701717592105,4.4349,14.0179472394687,11.053423688745,19.3582689841571,0.519549784152652,1.9764008766797
mp-6228,Na2TiGeO5,1.7005067803452,1.89193926699564,1.89193926699564,3.3693,11.8747166252048,8.9417868270276,62.4520268354546,9.46231454091279,0.121694678913725
mp-6600,K2Zr(SiO3)3,1.67318439808648,1.67318443095793,1.72256331378559,4.9513,13.6871091299416,11.1396564285309,7.77433856270597,0.623431187343475,1.73265457278641
mp-6565,Li3Sc2(PO4)3,1.70319092881567,1.71669517969848,1.71349323021715,4.7661,12.4976311210969,10.0414285129773,5.25258958358024,30.1560330127972,0.223543144018667
mp-6310,Ba3Y(BO3)3,1.8925205732039,1.89252050187046,1.7553360248112,3.8154,13.8550508474861,10.3330979994358,691.604972485406,0.622318299708247,1.60834064823502
mp-16956,Na3Sc2(PO4)3,1.68593943841409,1.69013685836384,1.68428575069672,4.7229,12.8360173607488,10.4651414311909,7.03219227890304,12.2511429692482,0.223828202299936
mp-17562,Sr3Sc(BO3)3,1.81774625566937,1.83031893395659,1.81292244180494,4.6685,13.9820010305646,10.5715824805843,9.53177217266592,17.4659712671972,0.162166472987718
mp-556440,CaZr4(PO4)6,1.75802157552176,1.75934022292449,1.75215123491096,4.1938,12.4574782874659,9.75079672948007,20.2796651609877,21.026483919424,0.096869547871047
mp-552604,YBi2ClO4,2.40324221001546,2.40324221001546,2.24495289260154,1.5815,13.4867191695644,8.15407534752995,7.35532756619952,0.323566237415313,3.22651318468845
mp-566692,MoPb3Cl2O5,2.39215594600352,2.22183601780149,2.44513761984883,2.3919,14.2410696670045,8.60251967438525,6.75422565126633,4.765977934503,0.357875988714872
mp-642398,RbVSO6,1.90286758866717,1.73406268052801,1.76701312954941,1.8177,10.5629473239807,8.06733636253084,14.1791011860953,1677.85218324545,0.07112233222023
mp-541282,KZr2(AsO4)3,1.80746900111731,1.80628892760821,1.81320495807837,4.0527,12.2756395096575,9.33713326456966,3.66258265818049,2.86818898708495,0.621683441087819
mp-17888,K2Zr3OF12,1.61436587550654,1.61731175411545,1.58640881238097,5.4284,12.7218656502471,10.9242922327062,243.418095341982,526.828236407359,0.00600630988357
mp-6150,Na4Zr2(SiO4)3,1.77531575783014,1.77919522256553,1.76003012474219,4.3216,12.9981823911691,10.0893317466902,3.83538197832347,0.836798087852193,1.45576163481202
mp-6361,NaSr3NbO6,2.02718582276021,2.02647074985059,2.02785621038574,3.321,12.7994755661896,8.76931400749757,4.8902812273884,2.0430482740094,0.693951912148474
mp-25305,Y2Ti2S2O5,2.63393420191166,2.62782151791175,2.6478975811009,0.788,9.80721163764437,5.41176744412242,74.6126247414284,3156.35386850903,0.01371937884644
mp-557108,Ba2Nb2TeO10,2.12201489862819,2.01319559904148,1.947407371353,3.0271,12.2510106608779,8.39220034048533,12.2535871607736,8.29114177732908,0.202219405734038
mp-650228,KIn(MoO4)2,1.85578482858331,1.79386118749473,1.83896395016324,3.6562,12.4539195054065,9.37106792473817,9.72905962311168,12.3676699520438,0.18364083077682
mp-6289,Ba2Ti(GeO4)2,1.87377263295203,1.87377252888391,1.82461820663941,3.7671,12.6777635476816,9.40431472053834,88.159245321916,0.863360255485766,1.16960814881497
mp-679927,Rb2Sc(NO3)5,1.56695117664846,1.56695117664846,1.54762095811604,3.0554,10.6408778041111,9.43354395430653,85.7548984641243,159.82549220554,0.017917965591746
mp-560407,KNbSi2O7,1.78249236183497,1.79561698588535,1.79561698588535,3.4734,12.7705793774652,9.80637056159282,4.34861151312416,10.0874001846885,0.329092029220798
mp-557289,TiP2Cl8O3,1.61427265974494,1.63395883363076,1.62174678048085,2.7352,8.53669245407217,7.24603522178244,202.720755082506,64.2114525774064,0.020506439855046
mp-16691,SrLi2Ti6O14,2.31804294826476,2.30049361659623,2.2471621703829,2.8383,10.7099079458305,6.61832296389211,3.92236710172328,6.60506469469198,0.406347061057781
mp-7181,CsSr2Ta3O10,2.09459613052254,2.09459613052254,1.97412161986034,2.4334,13.6404624650478,9.23658960911844,5.83533335622719,56912.7094733476,0.171387386158473
mp-561259,Na3NbOF6,1.54837834200818,1.51658737301878,1.51140921990042,5.1025,11.8003461056365,10.7382931403698,90.5270330947366,397.338507527507,0.013563169848795
mp-17020,TiTl2(GeO3)3,2.11477462629,2.11477469012659,2.1548489668652,2.6782,14.1271445812683,9.27910154051077,1.8932660091134,1.20442009241757,1.35846288516264
mp-560208,K3NbAs2O9,1.82629358537996,1.7276066508323,1.73714859468037,3.1394,11.8061191881235,9.20393183411229,167.731195715332,507.88766036568,0.007930859526966
mp-560104,LiTaGeO5,2.06846212921581,1.94680335935605,1.94007434651356,3.8007,13.7383474689966,9.58926895995557,7.42564248964564,2.0684041065733,0.618133002437473
mp-541956,CsTiAsO5,1.99319728576978,2.07099186623222,1.9712909069947,3.0155,10.9095485401947,7.52479622350813,9.34109530291808,11.901526454357,0.191076662485468
mp-622115,K3V3(BiO6)2,2.05673095469485,1.99380225699541,1.99371162658996,2.9296,11.8237499165022,8.14489410437592,6.61662404724664,8.10794173242897,0.274470338894382
mp-560919,Na5Y(CO3)4,1.58224624189789,1.56822831245964,1.5400220193231,4.2043,12.9532677787124,11.4587511383513,5921.91343948103,0.940817954439237,1.06307374969088
mp-6539,RbTiPO5,1.90206175241499,2.02032300635319,1.88769710758903,2.9236,11.290418722907,8.05795021270135,24.4668598650109,20.3366658176254,0.090043880761122
mp-17298,SrTi4(PO4)6,1.97755709904923,1.97766948957605,1.97700039706622,2.7937,10.8747083371375,7.61691908324074,19.4071250395338,29.6258959779604,0.085281720654183
mp-510264,KY(WO4)2,2.0431720656861,2.05964629973207,2.2338080065216,3.2658,13.8491533309148,9.15527809692252,8.36608107537159,9.81576554281346,0.221407202372199
mp-6651,K2Ta2(OF2)3,1.72102423283346,1.59700536317196,1.60042066345071,3.9248,12.4802454014347,10.4819089440335,641.847239272405,1175.19446499855,0.002408926118118
mp-18733,AlTl(MoO4)2,1.83373918538052,1.83373919628719,1.77975910729514,3.8817,11.7909686630693,8.93648466697509,10.4983742924595,4.9734454231975,0.296320697524336
mp-6706,TiTlPO5,2.11793857323578,2.1667402751599,2.08544619206538,2.6891,12.2229032352596,8.04374096448395,2.90194440016032,8.72674640105531,0.459186784215109
mp-14972,Ba3Sc(BO3)3,1.96445230789653,1.96445241734179,1.78414458214574,3.4742,13.3733810365282,9.69272971409732,813.205095730189,2.16614226225086,0.462879898114242
mp-18832,K2VO2F3,1.69289108037109,1.56392151977009,1.5424739025345,2.9836,10.3711964516424,8.94385257181608,54.548747640849,19.4694213211084,0.06969482144118
mp-556169,YSeO3F,1.97090565223199,1.89232723914232,1.82319740840097,4.3784,13.5732359522214,9.88003757962085,6.05684396930471,2.94234030616434,0.504968000377834
mp-6394,RbTiAsO5,1.93864202213818,2.03861837527282,1.92460797826466,3.056,11.1094702055909,7.8172600415103,12.1479930362409,12.2986325441338,0.163627976891282
mp-14704,Li6Y(BO3)3,1.63292306309881,1.67663230614229,1.68683036787935,4.7399,13.7525432361809,11.3610321989021,3.1793588196857,0.663146387504375,1.82249150131736
mp-647285,NaMg2V3O10,1.85300207231401,1.93015642112239,1.95463121074028,2.8617,10.5678340569975,7.62897626141854,78.0264975465101,88.1643652795979,0.024158610093698
mp-20620,Ba2NbInO6,2.23223949207965,2.23223912473552,2.23223932408691,3.4214,14.7667195455858,9.31575025584014,2.26732608267115,2.66418388098696,0.816397628480816
mp-14977,Na3Y(Si2O5)3,1.58503567152288,1.58236953648634,1.58177819557611,4.5279,13.7980130917971,12.0374258963595,7.18261623537746,0.523296126369396,2.05018892302619
mp-555105,Ta9Pb12O20F29,2.10872594710645,1.97741211688409,1.97636328897296,2.9555,14.8059841688797,10.1720852819956,11420.885144624,14962.0487640128,0.00015439465438
mp-15103,Sr3Y2(GeO4)3,1.89180736598629,1.89180726819621,1.89180724440943,3.1359,15.0154250590575,10.9494131059951,4.68490266260232,0.396517909002254,2.73540579148928
mp-642284,CsVSO6,1.66370362444758,1.88453308010234,1.64421602595279,2.4249,9.89658154073305,7.86052070734032,108.664523484961,637.104062097941,0.010772237785098
mp-554412,RbTa(PO4)2,1.75694125684384,1.75491167299098,1.62324416832465,3.4597,12.1651117662704,9.77095056629527,12.1738930169774,8.55565914024329,0.199024694032026
mp-558083,BaLi2Ti6O14,2.31892456539664,2.30220173095235,2.24367231564683,2.8908,10.7084183218099,6.61811740964933,7.61719469907835,6.39075451068003,0.287757973708839
mp-555447,NaScB2O5,1.66786586391112,1.77239071313297,1.80084578740102,4.9256,12.7715315301978,10.0502025737909,18.8150217722917,9.87671763602809,0.154397233566456
mp-774752,Li2MgTi3O8,2.15623816170663,2.15623816170663,2.15623816170663,3.3078,10.5590754318959,6.8583588319799,8.52635536762087,5.88081568599108,0.287327844489681
mp-6332,Li2TiSiO5,1.81954913646211,1.91223015351186,1.91223015351186,3.4908,11.9581681211649,8.7650166722919,2.02536925061537,4.48718714518185,0.716593892032414
mp-18837,KSc(MoO4)2,1.83035640245281,1.83035641337965,1.73084081590422,3.6132,11.4067969618592,8.73112852824626,4.52171133637404,2.74305390079126,0.585712387489144
mp-561382,NbBi4BrO8,2.58222260272038,2.52539776866932,2.45479342511748,1.4757,12.646166183962,7.22859297400634,8.08742139454815,9.73021740235045,0.226421432734498
mp-19450,ScTl(MoO4)2,1.90189720016619,1.90189697407615,1.80917204820327,3.6201,11.8182957798939,8.7070995841098,3.85690369664102,6.18709547205174,0.420902064005642
mp-12878,Sr2YSbO6,2.00538936618304,2.00253039177936,1.99447077942997,3.7516,14.85583458731,10.2968143110123,9.33999192515838,0.455058685762789,2.3045852362149
mp-19324,Ca2MgWO6,2.05176907082644,2.05176698482064,2.04226778851354,3.8287,13.9965634763741,9.50133025903785,15.1232283959677,2.14722249203975,0.531841370941789
mp-6113,LiTiAsO5,1.98858001599131,1.93617756675363,2.0708432654356,3.318,11.3630371411304,7.88382947706894,3.73665585741123,27.0567353319133,0.304578346180195
mp-6169,Ba3Ta6(Si2O13)2,1.97673341399391,1.97673331028746,2.15926914718846,3.0341,13.7216539942659,9.35887433803725,12.9094159036207,17.2998129727306,0.135266931674449
mp-704727,Sr5V3O12F,1.84026696161182,1.84026692900785,1.76015409552687,4.0192,11.7846055776961,8.94195578360726,29.9469172934481,29.4574704371026,0.067339664819284
mp-18892,KBaVO4,1.8353503289563,1.79077222448864,1.82316825608609,3.983,11.6248654182494,8.80741715101056,4.64106068272459,18.6729412238888,0.269021413668951
mp-16998,Ba2Nb6Te2O21,2.38332158551883,2.36338251453293,2.22901554727642,2.1591,12.0914579892337,7.37518375364118,18.536608437279,3.32835641182503,0.354395893994911
mp-546864,Y2C(NO)2,1.90499012333398,1.90499020469923,2.21155441940731,3.9686,13.5162072965684,9.34185253106438,3.11484142993069,0.943770588675315,1.38062316356354
mp-542836,Rb2SrV4O12,1.73468155867295,1.79017689908009,1.79017689908009,2.7936,9.91560321345088,7.69589971629275,4.84927834723602,4.36881821548421,0.435111103094039
mp-557792,HfSCl6O,1.68158415192342,1.61245131709457,1.68938714331559,3.2596,9.03354425228018,7.48291627807349,199.126556820228,42.0992131064164,0.028775344958251
mp-18090,Ba3TaAs3O,2.55089004271058,2.88718428057511,2.81504778467436,1.1024,9.30967018369279,4.97108996260742,1.11137153792321,1.0057507859279,1.89407120022397
mp-558883,Y3Si2ClO8,1.8967854253974,1.88344549960969,1.89234978267761,4.7292,14.6707232320523,10.7030108942398,9.72034226162393,1.77736788023477,0.665506759974214
mp-510667,KBi(WO4)2,2.27024947968279,2.27174822108437,2.37897425374887,2.7241,14.2262427038145,8.73350146572392,1.83393694609335,1.63327841612096,1.15754050132429
mp-772395,LiV(OF)2,1.67103920959384,2.3875020984284,1.81262950158051,2.7263,10.7279860143451,7.58436184398249,18.9435601124063,80.9006685998435,0.065149225205565
mp-8891,K2Zr(BO3)2,1.82951534292555,1.84700725228679,1.69579550359116,3.3991,13.5410410171699,10.4006386798403,18.1027080505529,1.40704025188297,0.765952075699853
mp-14864,Cs2Ti(PO4)2,1.63550313053812,1.65159789295094,1.61385418796123,3.4477,11.2704217712446,9.50175534602956,25.4389151562431,32.7784125485483,0.069817736163698
mp-554265,ZrSCl6O,1.64035506217404,1.56687531412043,1.6189740053503,3.2725,8.34690614011422,7.15439385121916,156.884072559168,11.4007298878629,0.094087815711555
mp-6101,Ba3Nb6(Si2O13)2,2.08891712138132,2.08891711180698,2.35003627631575,2.2893,12.2687766557381,7.90762264250525,11.9003042276698,16.6989330990448,0.143915530442931
mp-630491,KV(IO4)2,2.01851273961796,1.80528386687523,1.95753161660291,2.7238,10.6114449462958,7.60766202753019,124.502944789792,24.0883262992274,0.04954582321018
mp-24217,Sc2P3(HO3)3,1.64101981097121,1.64101990847156,1.689312647203,4.6347,11.4201202879561,9.4838809329988,28.7382217978159,4.11374604279646,0.277884305529159
mp-17085,Rb2Zr3OF12,1.62091425744856,1.62363322520821,1.59395988029812,5.3358,12.6293911987626,10.7951911710233,64.0181173027585,1386.36646880028,0.016341888083874
mp-18897,NaVTeO5,1.97557849249277,2.12217327520634,1.98688118165128,3.0216,11.6056213010342,7.94777576327963,4.07029095757154,7.52360329718365,0.378597717840094
mp-540905,YAlGeO5,1.98520815029558,1.95087452441206,2.03994547231047,3.811,16.115227019127,11.2135601676924,11.3154741902317,0.462956095672264,2.24840659584472
mp-558941,LiYSiO4,1.80426197654332,1.73769330147757,1.78740230222522,5.1083,14.3405584138262,11.1010572649772,4.53437564836847,0.590102346790324,1.91515881851473
mp-541545,BaVAsO6,1.85436148849139,1.96889984763065,2.02486582271517,2.7049,10.6725839046292,7.57205054138869,7.00413942245383,14.6281343130886,0.211134132477599
mp-6031,Li16Nb2N8O,2.20058537439473,2.20205086453515,2.18275420512709,3.4623,12.2387648403779,7.83014260891574,5.65321678450333,1.19550790333586,1.01335500562407
mp-8054,NaSc(GeO3)2,1.84962942775033,1.87472341960088,1.87398231848649,3.581,14.2512019319162,10.5251707454697,6.43355248558748,0.512685579703568,2.10594833780714
mp-616850,Sr2VClO4,1.82069188771741,1.79118758369971,1.82165885664688,3.7753,11.7069912824087,8.89426626907706,8.52643149098073,13.5698174569399,0.190975317993968
mp-551816,YBi2IO4,2.62478911914843,2.63844750753165,2.4109678678904,1.8307,13.3588179033612,7.54804459356898,2.8557934152741,0.302334858836075,3.65775619266093
mp-17784,CaTiGeO5,2.08723228942061,2.21135289133146,2.08817200680404,2.9576,12.571493361566,8.25469741813972,4.6773379049649,1.58176170271687,0.84600330747403
mp-565819,Ca5V3O12F,1.8676177526464,1.88445429501487,1.88815252297054,3.8732,11.6231560970461,8.52477530089423,11.9911714123976,24.2796523344396,0.12458143931238
mp-622278,TlV2SbO8,2.06681366600862,2.04723551893767,2.03764013996584,2.806,11.4109556858217,7.73964959454046,15.3950021908431,7.74643186529229,0.19404783780967
mp-7251,Ba2YNbO6,2.20808079788761,2.20808094960307,2.20808077977233,2.8565,12.9055702102815,8.21605675801807,2.32778532210237,0.740770444073954,1.77953874761233
mp-6488,KTiAsO5,1.9147571360358,2.02894575334088,1.90622247127663,3.0609,11.294459450064,8.0110342597782,11.7044609645704,12.7648735296245,0.163777494874134
mp-6224,LiScSiO4,1.82055530539448,1.86178518094865,1.88013256979395,4.6171,12.7244681119665,9.45440710533549,16.9104692386386,5.59846708089466,0.237755287916724
mp-561251,Rb2Y(NO3)5,1.52239759589931,1.52239757619355,1.49791864265053,3.3392,10.6960396937675,9.81822189098096,106.247544465722,52.3308502827154,0.02852116915043
mp-559052,LiNb3(Bi2O7)2,2.54642370197891,2.5216399286972,2.54011516274361,2.7208,12.726831166809,7.24009728810618,2.68465890493232,3.67125221374825,0.644873423283118
mp-556039,Na3Y(BO3)2,1.64906050222543,1.67422218358257,1.67558766705893,3.6611,13.4423178873153,11.099001323835,39.1032499267689,0.55965261177839,1.81239603832593
mp-540632,RbTa(GeO3)3,1.76310086778948,1.76310094435911,1.85707905324464,3.5896,14.0475357405357,10.7684013699256,10.4174567684728,0.581774264124165,1.81487246609631
mp-561018,Na3Sc2(BO3)3,1.72929137510137,1.7356835166585,1.70635336902999,3.7232,12.1630477139877,9.70027096945317,2.71642385716938,0.630325255790007,1.95461358186999
mp-775198,Ti3P6WO24,1.97550773726655,2.00770301090575,2.01497502714053,2.5544,11.1718979643157,7.74824418121265,124.045093753705,4456.74318402844,0.008285963553327
mp-540631,KTa(GeO3)3,1.7597868734594,1.75978665184164,1.85783813342282,3.6365,14.1019095444037,10.8214970676016,9.65387863280618,0.606944704604353,1.75118185665368
mp-541238,KTi2(PO4)3,1.98821034098508,1.98541635431967,2.00231674067816,2.5811,10.8683113422018,7.56266125040512,3.13693545603606,9.95856791562864,0.419198504113447
mp-540633,RbNb(GeO3)3,1.79980814255298,1.79980837591117,1.93365176802857,3.2493,12.9457649742704,9.66665812229543,10.4712886876744,2.3115249305207,0.528114074555418
mp-566745,Ba5Li2(WO5)3,2.11105633273961,2.1110562664221,2.06026163387081,2.2925,13.1278873671667,8.74298947634837,598.770703472775,19.0816171064007,0.054076548199952
mp-17897,RbYP2O7,1.57796921072624,1.5992242369349,1.59163344083994,5.0487,13.514905327371,11.7367247342189,20.7658147969693,0.543458898594031,1.88822162376417
mp-765925,Li2VOF5,1.66728436986616,1.6655976584998,1.70436843728109,2.8755,9.7357930411306,7.97507654941142,7.22682402654232,99.3128288396659,0.148442563286377
mp-565879,K3VSO3,1.70665667021812,1.73852145226914,1.74027696071631,3.1833,10.8271634202965,8.61127165923218,27.0431432931641,9.53704864079816,0.14183219133548
mp-17256,Rb2Hf3OF12,1.58991170824043,1.59246273425785,1.56404855743036,6.2836,13.4568227365486,11.7473475541589,65.0554098701002,565.568766227441,0.017139643379412
mp-566232,Na3LiWO5,1.79230248284155,1.84751776716761,1.81094821295365,3.8307,12.6986458649032,9.61845726454125,31.9629229126278,7.45888225704159,0.16535459512796
mp-25164,SrVPO6,1.84459112271528,1.94387732380415,1.97357115655859,2.5167,10.7071226438663,7.69972550259949,5.98326211793682,14.89148994891,0.234285356187248
mp-22264,CsSr2Nb3O10,2.26037078153121,2.26037078153121,2.04265712247553,1.7966,12.4323145252864,7.97640627301051,35.0993403197874,75585.6424707362,0.028503793976264
mp-17037,Rb2Ti(SiO3)3,1.76514537928183,1.76514548125643,1.87059221371201,3.1444,12.1026602450866,9.24832382829011,5.34891906635984,44.9165791096211,0.209217154887982
mp-555252,Rb2Ti(GeO3)3,1.85541108921985,1.85541124821426,2.00163307326793,3.0729,12.6969058683255,9.20331621855981,43.4920854955119,7.50500320989496,0.156237135772955
mp-13182,Li2TiGeO5,1.84351614584739,1.95888574449864,1.95888574449864,3.6816,12.2144046992527,8.78469348964475,2.09140971444707,5.07843521338207,0.67505743560857
mp-624572,Cs2Te(MoO4)3,2.18285816763252,2.18285796148077,1.97911170225432,2.6108,11.8212342292076,7.80600158161175,46.1236910251738,31.5621480740624,0.053364353671599
mp-553243,YBi2BrO4,2.47622284740287,2.47622158338062,2.29565944556243,1.6899,13.5232784902941,7.99619321046677,1.06107663455703,0.325604430295028,4.01365028038363
mp-706386,ZrH6O3F4,1.54104666379704,1.53026300353893,1.57611434547117,5.4219,13.1987137478395,11.7988295099917,68.2224819059338,54.4434467731091,0.033025608180313
mp-17921,NbSeOF7,1.56283947352247,1.54531170318483,1.47072581061189,4.5147,10.2946619116743,9.36214164062771,31.8468106213955,208.155685820541,0.036204415094768
mp-6668,LiTiPO5,1.93745369751125,1.87492755326706,2.03827070822303,3.1012,11.6369893346667,8.25305969064668,4.75093483399365,13.1457179681229,0.286555289021613
mp-558062,K6Ti2S6O,1.85327126454818,1.88870587175452,1.86328249065996,2.4882,9.32318265031443,6.87764940248812,59.5655560121294,6.58557390145224,0.168635280361388
mp-555580,SrZr4(PO4)6,1.75776411955643,1.75715413666531,1.76068123463618,4.3718,12.8888309403392,10.0769537731391,23.8203291797907,30.9423923083419,0.074299069663123
mp-18177,Ba3NbAs3O,2.59163246815593,2.97844415593108,2.87528669179266,1.0792,9.05525114862053,4.75075377003816,1.05677779963969,1.17458551976813,1.79763686500784
mp-19566,Na3Sc2V3O12,2.01551524677934,2.01551520212575,2.01551518227971,3.2084,11.1828603423561,7.70081900024473,4.8332982379511,2.44428514534483,0.616015624422832
mp-558114,Sr4NbAlO8,2.00568212586142,1.97204383825512,1.9786584899876,2.9681,13.0328905846039,9.09543985957481,60.916233341181,578.546893513325,0.018144453806386
mp-18986,Ba2MgWO6,2.08984093413829,2.08984097720377,2.0898406757454,2.8644,12.9321415985582,8.62787911037896,2.31598906810288,1.24257644147763,1.23656042921142
mp-556661,Y2SiCO7,1.90470859976008,1.89588974890419,1.82140118315543,4.8095,14.9940296146922,11.0302578744065,14.6544486491436,3.93564720706688,0.322326479310971
mp-23137,Ba2YBiO6,2.20196794935803,2.20196813101371,2.20196822865363,1.8151,12.7480783127408,8.13469750540641,2.29044025486038,0.475294225550444,2.54055720481835
mp-25799,MgPb2WO6,2.40314631264931,2.4349156309819,2.36262944618914,2.8636,15.7796312061457,9.3798139374811,0.87820564058029,2.56078316570557,1.5291910019827
mp-567457,Ba3WCl2O5,1.86994147234613,1.8069883563543,1.88239512058441,3.9418,12.4574985932478,9.26097478389804,190.689075507925,20.3193879185876,0.054458219764429
mp-560378,Ca3Ta4(O6F)2,2.35451574214317,2.35451574214317,2.35451574214317,3.8826,14.834512576604,8.95643786663837,4.55809435594231,3.00771553734753,0.551868180177528
mp-560591,NaTi2Al5O12,2.11836841224561,1.90990851613369,1.89134188606925,2.7252,11.6933303553183,8.20593815741155,12.3117698206824,40.9999647397404,0.105613355836282
mp-583297,Ba6Nb4S13O3,2.20086613404814,2.25147648222228,2.24203200690802,2.289,10.344314016274,6.52773158995129,3.78175330369793,8.80668409759626,0.377977729153396
mp-14526,Na4Hf2(GeO4)3,1.81425359583494,1.81958267742909,1.79303272976262,3.6565,14.248501257608,10.8379172072102,4.45306408565358,0.465049702798135,2.37487226820151
mp-605771,TlIn(MoO4)2,1.96079975775192,1.94059092546575,1.92561093681979,3.6457,12.8421542086489,9.14125090051372,17.3089369219785,7.25469327597324,0.195615426026869
mp-566151,Pb3WCl2O5,2.30981333011999,2.17633884310325,2.33897334743259,3.211,15.3460083153942,9.52975347884596,6.48283093477046,8.3161378378701,0.274501725610973
mp-559249,Na2Te4MoO12,2.06214683279344,2.20446221559817,2.24113441587068,2.678,12.6752896163934,8.19100079312895,5.115059801157,9.81425868903776,0.297393701517743
mp-6661,BaTi(SiO3)3,1.80679471717182,1.80679491365235,1.87831649888936,3.0883,11.8249038972787,8.89268349339924,5.4425716088885,97.8392765548494,0.193957517179824
mp-565395,Na4MoS3O14,1.60587115610188,1.61052652570518,1.58926970650044,2.7804,11.1437305500407,9.59611639511816,141.278792377937,102.999419105065,0.01678699581717
mp-6748,Cs2Ti(Si2O5)3,1.670039897727,1.67667819810481,1.68948015377512,3.5097,12.4443569895174,10.1959977358971,102.749959965886,162.868110712917,0.015872301263316
mp-559348,BaZr(BO3)2,1.9164385145368,1.9215676933171,1.76277975084807,4.1141,13.3010897889495,9.81944957863512,4.44234465618835,3.08886841794553,0.548849504758733
mp-20222,Sr2NbInO6,2.19275805550909,2.19020274175703,2.18660557257133,3.5067,14.5144706800389,9.30492332641344,4.0017071768508,0.865817986873594,1.40487050747832
mp-6492,Ba2YSbO6,2.06781921356776,2.06781925467387,2.06781939250023,3.5379,14.3233719008936,9.6442714049239,2.27254351779124,0.420633976415403,2.81739940498158
mp-541097,Zr3Pb(O2F3)2,2.07872599926012,2.07872609066226,2.07872623257609,3.3612,14.8561542203919,9.95739306367159,0.860699318283002,1.61309564119507,1.7817719744625
mp-559493,TiPCl7O,1.62642135991876,1.66212585564391,1.61969698091958,2.664,7.61788955226802,6.41225573115678,105.476658719216,247.974370801876,0.013513445368278
mp-559118,CsTa(PO4)2,1.74779749112991,1.75109506595159,1.63273343507138,3.4627,12.0406181880304,9.67758112516056,14.0177928005804,10.7318322239446,0.164518640707076
mp-560016,NaNb2PO8,2.18180780775943,2.1594744754222,2.05089124041232,2.0169,11.7768956323878,7.72734448518559,11.0422194120931,5426.29768953072,0.090745791944895
mp-6109,CaTiSiO5,2.06162145167342,2.23395716163046,2.03531654786178,3.0691,11.8194805597726,7.81959876452545,5.62612758638773,6.24385875059054,0.337899518239248
mp-565765,MgV2PbO7,2.16312608971368,2.0989355278331,2.13784059742536,2.5792,11.7577280893976,7.70680424949705,7.0195092843001,83.6485895244863,0.15441487497141
mp-505814,CsBa2Nb3O10,2.29641622969356,2.29641622969356,2.04151735481235,1.7362,12.3227431636764,7.83499133788197,901.407568250111,61385.3530057637,0.001125666617112
mp-17394,NaYGeO4,1.78536553120082,1.79935165267938,1.83567581832959,3.7734,14.248555155292,10.8503958067677,44.0282940031001,0.465903060256199,2.1690819131236
mp-555305,NaNb(OF)2,1.9116067901114,1.986774091335,1.66647639047182,3.2075,11.6959298740792,8.68669316085564,291.330833009489,130.399662801886,0.011101255225111
mp-6019,Sr2YNbO6,2.16441168912016,2.16797970470205,2.15690789325831,3.2441,13.424733370176,8.69619060320833,7.94889705628627,1.10263889521635,1.03271884030805
mp-541649,Na2W(OF2)2,1.53075867791105,1.49386138580526,1.51087737424319,4.3509,11.7856566136143,10.838793584931,2193.45361483151,10272.3345457887,0.000553250904586
mp-15733,CaTaAlO5,1.9547335265964,1.96089227904034,2.03087051039696,3.9664,13.5743700237984,9.48740754336705,4.20180419467777,2.40014666082889,0.654634209675419
mp-17455,K7Ta(SO4)6,1.54536577547194,1.5497043524492,1.54425141087842,3.6845,12.7377028499757,11.4094743968645,83.1410032986197,191.888331709637,0.017239123885442
mp-19403,Ba2CaMoO6,2.17054720519965,2.17054707159278,2.17054698866438,2.0591,11.451124655874,7.39617383758563,2.61390734531869,0.958408550600172,1.42596539812575
mp-556902,KLi4NbO5,1.90393045828885,1.82716464501697,1.84566874871955,3.7838,12.2862472374233,9.10683349550676,28.5092232668908,9.27647930361248,0.142875886016422
mp-17164,NaNbGeO5,1.9842473636117,2.07904707017422,2.01025159370662,3.0775,12.6689083915166,8.68989328087645,4.9716464691837,1.63000072948344,0.814637267246386
mp-622602,NaMoAsO6,2.00105238062376,1.88077225096501,1.78963700229963,2.7391,11.2871783515341,8.23605316088545,14.2224503106798,7.60275329523617,0.201842669160758
mp-6138,Na2TiSiO5,1.69049290740896,1.84118738590074,1.84118738590074,3.1765,11.6063214863264,8.91373084642255,58.0058342521155,9.48431834877974,0.122676848264328
mp-17035,K3Sc(PO4)2,1.7154193743805,1.71541942976055,1.65056474274716,4.3386,13.4108507401384,10.8873655284801,8.15982625517843,7.99148505964498,0.247684816712407
mp-19116,Sr2CaMoO6,2.131725833685,2.13796758862243,2.12572973823109,2.6011,12.3997851323288,8.13251573395802,12.8254801336536,1.30620795852043,0.843544669729891
mp-12355,Sr2YTaO6,2.09708801436659,2.09664958207136,2.08736697540226,3.871,14.627856434713,9.74364860403082,8.18352119318635,0.923079437831221,1.20552716946778
mp-24656,YH3(SO4)3,1.57337022025968,1.56558059837237,1.51403813690409,5.288,13.4763861926217,12.0305995668007,67.2286691856841,62.63680186538,0.030839661715782
mp-615884,CsLiCrO4,1.66513775105845,1.66485190632681,1.67315876114611,3.0878,9.18078327212819,7.57360362388767,23.6783382243314,14.7294428595537,0.110123923944119
mp-40161,NaHf2(PO4)3,1.69861185678188,1.69871657141502,1.69873975640767,5.0467,13.9435228843744,11.2865227821012,3.38059280244322,8.81801494447579,0.409210316008111
mp-557463,Na3ScSi2O7,1.70495232191402,1.69450844789868,1.68228793314343,3.7748,12.9731446442512,10.531289426767,14.63556970103,0.561320580166695,1.84983984670893
mp-557845,Na2TiS2O,1.97010431449708,2.08270833051582,2.03927368933157,2.4931,8.57861963896994,5.86849215157638,4.4820122735479,11.0683652411715,0.313461648694955
mp-769319,LiNb(OF)2,1.7580524281147,1.98830362118063,2.07468424585526,3.2178,12.167032419589,8.66873652264186,24.8345912557305,19.9949837926102,0.090278960361438
mp-16831,CaTi4(PO4)6,1.97835854687668,1.98078209301276,1.96710935893254,2.7223,10.6561026413542,7.47054708489745,18.9807506275442,43.0620337623044,0.07590726777163
mp-540950,Ba3SrTa2O9,2.01827507045001,2.01827505063111,1.92331148543339,4.0264,12.8999858083065,8.99799677851692,19.6565247483351,1.70488760881725,0.637422621123917
mp-6694,Cs2Zr(SiO3)3,1.72656063027048,1.72656074031585,1.77787740859712,4.7958,13.5955066517189,10.7191153191066,5.27786388206165,11.521165086876,0.276267370368827
mp-554495,CaZr(PO4)2,1.8363611300613,1.76952051415066,1.79415607738011,4.3673,13.5222327339627,10.3346587678557,10.6045839308844,14.0581060424769,0.165432180831552
mp-562977,RbNbS2O9,1.78936826841207,1.5805708209378,1.62756574982395,2.78,11.5912304832316,9.5733277480771,157.390948865979,828.323516605754,0.007560863278581
mp-558011,Cd2H2SO6,1.72955645470161,1.73997876136463,1.75721152966853,2.8877,15.1083413430491,11.9215110769801,7.89493319395082,0.42098910260879,2.50202191356147
mp-22186,In6Ge2PtO9,2.72009942832978,2.72009926840915,2.72009933642137,1.5538,19.9416971265576,10.7413638143789,2.57985245165332,0.142112984777301,7.42427375094826
mp-555691,SrZn(SeO3)2,1.79677577343418,1.78150333707237,1.77608676589856,4.3319,12.7631122402023,9.83501310776545,6.27168133850314,6.8260157282102,0.305945220483419
mp-722862,CdH3NO5,1.65358679542381,1.70410170764541,1.5308249834648,3.2609,12.8609227914022,10.8721277422103,11.8143444663689,4.76705747545336,0.294415879020479
mp-722980,Hg4HN3O10,2.0711931609582,1.84963164981571,1.9266334316626,2.0688,12.893433416116,9.14865933994033,56.6560607117434,3.12768689095392,0.3373754610622
mp-558350,Zn2TeBr2O3,1.94513835754684,1.9401335469498,1.9797329062275,3.3016,12.9754515144443,9.18195595743639,16.1826372269695,7.11968565986193,0.202250264228409
mp-558576,ReSb(OF4)2,1.47645728011345,1.52700751471628,1.49403573250441,3.7885,9.71183987357152,9.02168903310296,39.6999003702628,81.5344132373646,0.037453739966123
mp-554432,ReSbOF10,1.44067375557411,1.45976236079713,1.45858143756185,2.0497,7.67792641905109,7.4127009623189,641.127143139181,414.246931176075,0.003973772113967
mp-14901,NaZnAsO4,1.70107805523439,1.73121867480685,1.73775936481436,2.7708,13.4729267053501,10.7475824154474,20.5247530819038,0.425099797079692,2.40111045438556
mp-552537,Sr2CuBrO2,1.95628206044016,1.9577864515825,1.90523832367502,2.6007,10.9205031010288,7.78271661853935,178.64355401565,0.602617103918679,1.66502624431946
mp-6798,Ba2NaReO6,2.09476542600836,2.09476557399629,2.09476549522852,1.9406,10.430832911307,6.94495398175148,3.0648970750855,1.11768311156559,1.22098321148877
mp-774432,K2Li3NiO4,1.91263853615888,1.90004924936171,1.9133172894217,2.0309,18.6778321283514,7.87935969771187,18.9708159610075,8.94318949109886,0.164529476274319
mp-11147,Na5CuSO2,1.85585403251441,1.85585403251441,1.85287565421968,1.6242,9.53212557688893,7.07993947471312,8.70987395142854,0.530173312887342,2.00098788721349
mp-23116,CuBiSeO,3.91799351837136,3.91799351837136,3.72365049514586,0.3537,1.35938042355852,0.566091371517835,1.02429580274332,0.720612126987805,2.36398957339571
mp-555490,KRe2O4F7,1.52523454261959,1.5486276505345,1.5614355125973,3.0256,9.38077430458631,8.41095396859079,82.1957102040105,28.1190314919841,0.047729187566997
mp-554842,Cs5Si3AgO9,1.73520685222252,1.69897851663875,1.70552155952365,2.6818,11.8637765207131,9.52027382720516,44.4548679699583,1.00059814593577,1.02189693595642
mp-557807,CsK2AuO2,1.9263671456916,1.79384499887811,1.91270607517203,2.2302,9.98136055923503,7.32946454337761,19.0070472175356,2.568031428078,0.442015398841976
mp-40963,Na2ZnP2O7,1.61170449214488,1.61145515606237,1.52320037421214,4.042,14.3187835829058,12.4999941213571,3.6182418583089,0.527940301815597,2.17053087926581
mp-551092,KLiZnO2,1.88949621063394,1.8264484142729,1.83671354326144,2.1721,14.0592525925489,10.4635361279624,4.35937276653563,0.387275764643316,2.81153017128552
mp-557874,KAg(PO3)2,1.60475821854883,1.58250835700795,1.56388023518427,2.9041,12.3078679415461,10.7324981970193,32.3323059955568,0.580587585127848,1.75332183066199
mp-556647,Ba5Re3ClO15,1.95759235797446,1.95759249334482,1.88892823050533,2.5604,10.7993237440989,7.71466405114673,19.9327591217353,27.5463492782614,0.086471120454186
mp-14921,Zn4B6SeO12,1.87375267044506,1.87375282254624,1.87375273448766,2.0207,11.4060309472366,8.391802006782,4.22027196020392,0.679046767505085,1.70960417230364
mp-14469,KHg(PO3)3,1.68517016944877,1.66123032418747,1.65868040622659,3.0777,13.891517970752,11.4550766567027,23.6168682845576,0.986678683979346,1.05584378600397
mp-558992,In7GeIrO8,2.8804272252567,2.88042724087938,2.88042704819962,0.442,2.34015755267909,1.2065159824025,5.21338887072947,0.103713272396387,9.83378129637962
mp-556331,Sr4Pt4PbO11,2.94974055808303,2.64300810630615,2.68659411709324,0.5805,7.45103388486493,3.96895482855444,25.0692734257225,0.88462545868497,1.17031137806893
mp-6281,NaCa3RuO6,2.34584032065271,2.34518453005302,2.34648225861608,1.3202,18.5281026591705,6.13795192148564,3.37071488040529,2.67254698077246,0.670847871875064
mp-557451,CsReOF6,1.53543673265947,1.53193244955514,1.53190129577594,2.9741,9.32892018057338,8.44010026840979,1635.84037164787,210.291842289085,0.00536660279738
mp-667283,Sr5Re3ClO15,1.88593539390935,1.95048450903872,1.96071883756953,2.3447,10.7152206068265,7.66296431986347,43.062205573504,61.1253553413843,0.039582042827573
mp-551456,Ba2CuClO2,1.93111052506065,1.93379114435867,1.84908170993063,2.3927,10.266863397677,7.44007505218161,53.471968701557,0.826016265447089,1.22933130088244
mp-557130,Zn2TeCl2O3,1.84292710924768,1.84708224776267,1.86419708185589,3.6549,12.9216108905365,9.61432771277358,3.7873006511223,8.93660575799124,0.375939607949247
mp-555736,BaHg2(ClO)2,2.03776763150267,2.10152466081176,2.10152466081176,1.6909,13.0004443209232,8.70797971855828,1.41458751202784,0.401428620128363,3.19802275642225
mp-560471,Zn2B2PbO6,1.88431827194877,1.79606681390198,1.78678036423059,3.3606,14.9488292023792,11.2903977719746,3.88979124902128,0.812556055423908,1.48776752899145
mp-555862,CsZr(NO3)5,1.5522102885885,1.55760095980967,1.55192248195585,3.453,10.6264985028255,9.46618218199898,155.704610665137,151.357989214093,0.013029270493243
mp-13738,CsCd(PO3)3,1.57670381175413,1.5510513305497,1.58756923313599,4.4212,13.9533734160641,12.2704334308849,29.3627376091752,0.555783465822412,1.8333186434981
mp-707138,Ag2PHO4,1.90323141525144,1.90323118669278,1.90979989004084,1.4544,12.1824030030683,8.82496759973963,6.37934878088816,0.529786524177152,2.04430854223294
mp-560398,K2Zn(GeO3)2,1.71440907603757,1.69947333900829,1.73495763925232,2.8725,14.2278662948277,11.3969152045041,12.5457904951669,0.414502210182448,2.49224038166075
mp-560549,AuSeClO3,1.76767799386653,2.27521862026487,2.24044863587631,1.4055,9.64244995650027,6.42087987956924,16.5860992489841,4.79572859160056,0.268810341038756
mp-21084,In6Ga2PtO8,2.81496846341127,2.8149688364172,2.81496846696371,0.5736,6.40911933710485,3.36262418014732,5.73757387191173,0.11139569374185,9.15129739077332
mp-561379,GaRe(Cl3O)2,1.63906603283699,1.57124188462502,1.69435537594685,1.9709,7.09882588844004,5.97998596969054,70.9621438148438,132.545840934775,0.021636580331434
mp-553924,Ag4PIO4,2.28512211708696,2.26291345393499,2.28576392919304,0.7758,12.6714047461516,7.86059373974771,4.03909700386662,0.303542311315895,3.54201372491801
mp-6118,Ca3Cu3(PO4)4,2.21311052593403,1.85862607320569,2.15281353581772,0.5391,18.7251556792209,3.13095912048697,13.9183072545541,17.2475161348079,0.129827180601401
mp-560934,Na2Zn5(PO4)4,1.62477883418021,1.60869675514063,1.60855058670842,3.6589,14.1634459796829,12.0969273361132,12.9370675050206,0.477469743690083,2.17167081558566
mp-556303,CuBi2(SeO3)4,2.10875522287439,2.22297970301125,2.0823546936101,1.3172,13.1320713318928,7.3686943298565,31.3083265261741,36.8809050718879,0.059054686955815
mp-9535,Al6Cd4TeO12,1.87130304600832,1.87130285897286,1.87130304066445,2.5724,14.5006923024421,10.6816742542066,12.038836480344,0.351999559953762,2.92397714800322
mp-18048,LiZnAsO4,1.74053792834284,1.74999642856778,1.73769719456527,2.9235,13.7852900363494,10.8744625753564,10.6284769434568,0.475420433397011,2.19748824698298
mp-560021,AuS3(O3F)3,1.51958969133118,1.71086197865287,1.70590818334399,1.5564,10.1453269896771,8.48811155255755,50.3714335658358,526.052638965214,0.021753472586774
mp-14778,Ca3Zn3(TeO6)2,2.00084414185613,2.00084413186035,2.00084423681605,2.1296,14.6275020671058,10.1383403269794,7.19608040454583,0.368862247243839,2.85000370789254
mp-555018,RbNa2AuO2,1.83773707586259,1.88403033149682,1.93593982086221,2.1519,10.4617289624599,7.65093107946908,14.3406794334315,1.99987231464197,0.569763626442415
mp-558332,K5Au(IO)2,1.78101466024286,1.80904731005024,1.83164623767801,1.8748,10.3782233631769,7.90126295379983,11.2409504206501,0.668110575489688,1.58571867568826
mp-6571,BaCuAs2O7,1.84227164663629,2.02790578923184,1.94846521652299,1.155,14.8208323737498,7.24985020866941,27.9062885223797,9.0903681060862,0.14584076335696
mp-555318,K2Zn(SiO3)2,1.62721093592687,1.62077648674948,1.63414445811868,3.9455,14.3056457625407,12.1103600128454,9.78254189095633,0.453877254982996,2.30546176740881
mp-560120,Na2Pd(NO3)4,1.59893761917093,1.62989360695722,1.6762939121765,1.7115,9.47836737955382,7.98368920475786,221.072789445876,90.6706063183207,0.015552329568734
mp-9745,Ba3NaRuO6,2.2758714528725,2.27417963450559,2.27742600757961,1.3484,15.4720292836045,6.09438825175299,2.87423681264918,3.68081817326237,0.619597172345635
mp-541537,K2ZnSiO4,1.68047826525665,1.68556402132936,1.68924266166824,3.5246,14.3648070561883,11.7236537587808,26.7690190624843,0.43581577966916,2.3319040996081
mp-556413,Na4Cd2Si3O10,1.68224698246126,1.69028121033158,1.70251209981016,2.7504,14.1718473785662,11.5199402274454,10.8672317063625,0.431449246491968,2.40978947684943
mp-9203,Al6Cd4SO12,1.80670871476284,1.80670868155328,1.80670862897148,2.7549,14.2369073680647,10.8420391523113,14.7688230712561,0.3890071118715,2.63835729212998
mp-555568,K2Zn(Si2O5)2,1.55744481122125,1.5625876551413,1.559700900814,4.2761,14.0615245221038,12.4714729163462,20.858548027387,0.50029594381975,2.04675890054066
mp-14260,ZnAg(PO3)3,1.64690171534309,1.67151397840401,1.66410808242734,3.0283,13.5947244931698,11.2632841023925,28.789631808046,0.508061105796738,2.00300190700616
mp-556819,Tl2Cd2(SO4)3,1.76689725507739,1.76456006415197,1.76111116628111,4.0474,14.9250381132788,11.6321275835389,25.3622056805801,1.74856856534603,0.611325108646444
mp-24502,ZnH2(SO4)2,1.59425107495651,1.55853735919291,1.62663015771871,4.6505,14.7206985230298,12.7526615412141,3.70696828275426,0.602104440835544,1.93060365089889
mp-556721,Ba5Re3BrO15,1.97359133814475,1.97359137107964,1.9055419727731,2.5636,10.8187598521749,7.67030637491452,22.2284366860765,26.8388960212373,0.082246775918133
mp-6386,K2ZnGeO4,1.76391438000828,1.76254194560016,1.76456193147194,2.8897,14.5649025681269,11.3547160900266,40.3911964251366,0.397736709107999,2.53898393261016
mp-572794,ReP(Cl2O)3,1.66220767354744,1.62240447792775,1.62166441966271,1.8661,7.83954267712144,6.60164643296293,545.350887549848,314.786997403109,0.005010433095052
mp-6064,Sr3MgPtO6,2.11578228794931,2.11764146870994,2.11413528895385,2.6678,13.2594119148855,8.75244945289452,3.13604092171778,8.98492056256283,0.430170979484629
mp-554754,Na2Zn(SO4)2,1.53666935285376,1.54035162868742,1.56811251190723,4.4946,13.9748075446387,12.4996523144937,103.027334623214,0.5928273829764,1.69653782449456
mp-556518,K2Pd(NO3)4,1.62958149228567,1.46027061190726,1.60008576957612,1.9182,9.78149555505438,8.65409333789507,934.50032832973,340.030204216107,0.004011005793414
mp-561454,KAu(SO4)2,1.95944428601581,1.62474419217303,1.92008835994597,1.4807,11.198561978568,8.40368668897443,20.1427858337472,99.8024939882167,0.059665355511594
mp-557746,Zn2SeCl2O3,1.76568170687698,1.80266074456621,1.7194505081566,4.0968,12.8969102433988,10.0603859730942,8.53518458843835,5.11181959435223,0.312787139488283
mp-556896,Ba4AgAuO6,2.34345284996306,2.35543155918401,2.26990066743019,1.9752,12.303514671816,7.51063672797989,1.29161153704989,2.83410766415801,1.12707133953676
mp-6270,Ba2LiReO6,2.15857934762658,2.15857929898348,2.15857916000317,1.8967,10.8035788680483,7.01070676111913,2.78323258153847,1.11102704158303,1.25936254442617
mp-632760,Na2H6PtO6,1.70243957308329,1.70238528835279,1.87745605541115,2.6346,12.2712701602872,9.58217288049032,4.85688649252943,1.86339544801105,0.742547960358236
mp-552934,Ba2CuBrO2,1.96365697615444,1.96550205036779,1.90467386447129,2.3231,10.4058793925819,7.39920657603357,43.229633419369,1.08448071647562,0.94523258588401
mp-17693,SrCdP2O7,1.68291112956092,1.6918514148707,1.68234463472857,3.7032,15.0312842933669,12.263042642973,48.5155215424528,0.590411779433742,1.71434510517529
mp-21533,CuP2PbO7,1.97919799161175,2.06716868203831,2.05072959943528,0.8773,18.6380139711278,6.94880508916434,20.4690821558842,56.2204356331377,0.066641295544092
mp-555851,Na2Cd3(P2O7)2,1.74079441922359,1.69990099711719,1.7227669459332,3.0513,15.4008043953041,12.3012618102775,24.472284608325,0.475518551482737,2.14382992695492
mp-557733,KNiIO6,2.41536399327306,2.41536379661533,1.59705580052796,1.7962,10.4559935701446,6.8281828722793,12.8966643831989,11.6798261511719,0.163157142316151
mp-669389,Sr3InRhO6,2.24255395475783,2.24624320588845,2.23542814243715,1.5915,15.7304850586975,9.88991664731969,5.64852902780384,0.448724475009342,2.40557625793908
mp-559067,KNa2AuO2,1.84074982276245,1.88121312721339,1.932186023653,2.0953,10.6111474863775,7.76473490722992,14.8770608232493,1.77870351306723,0.629424822263128
mp-555965,Li2ZnSn3O8,2.03839017854777,2.05961415318501,2.05956339547973,1.9476,16.6371945972584,11.2750028821063,27.9712093123157,0.29139911915517,3.46747041081847
mp-24294,HgHClO4,1.74149758254211,1.92428990279531,1.7099856870746,2.4706,12.6809944293457,9.73398907409603,5.38082546501416,2.33403656269373,0.614287394245834
mp-17392,Sr2ZnGe2O7,1.78870428243463,1.79860954906839,1.79860954906839,3.1346,14.4205711406157,11.04911524742,7.18513937113863,0.398752839172199,2.64699527961366
mp-9639,BaCu(SeO3)2,1.8736423351323,2.02103671169031,1.90427880049115,1.3363,13.7126701822856,7.26247776124493,26.9142606249196,36.105847860478,0.064851368497632
mp-557537,Zn4P6N12O,2.09988408489612,2.09988443015324,2.09988421109355,3.0256,16.7119211470169,11.1035595393992,2.55670189612768,0.993017517756741,1.39816048002481
mp-6089,BaZn2(PO4)2,1.6528067400637,1.64221397509582,1.65938423217771,4.0399,14.0878660541555,11.7413662053828,43.5930615780038,0.492675616180885,2.05267251873361
mp-10392,Sr3CdPtO6,2.21456789238894,2.21622248431876,2.21297184799084,2.2169,13.6281636953745,8.65471299015697,2.67289640670425,0.425912183386035,2.72202782686975
mp-557183,KNaZnO2,1.91337343192593,1.79294974831979,1.806167641721,1.7774,13.1954052429025,9.88818360696284,4.26608790226223,0.340662824431195,3.16986064817573
mp-558188,AgHg2AsO4,2.63972324875166,2.34760335874696,2.25977497773562,0.7386,14.4019896933037,8.51671475808713,1.33932255460808,0.293481597353854,4.15401479818898
mp-10070,BaAg(PO3)3,1.64916536769361,1.65160347541412,1.6615496652222,3.225,13.1433823001375,10.9358269195319,72.8169065205002,0.577808437010727,1.74441046847638
mp-561392,TcSO6F,1.55266635501643,1.64328868431569,1.67035575252699,2.7521,9.17726488675581,7.79607031390255,42.0809709909311,32.2487217197146,0.054772691238882
mp-15739,BaZn2(AsO4)2,1.73990542271699,1.72554971820577,1.74824599527641,2.9793,13.124794552688,10.3821521444981,39.2709556282415,0.44508664093905,2.27221768283043
mp-557250,HgINO3,1.82345440030728,2.00423399581985,1.80632056955569,1.9524,10.9859664717289,8.06570853850475,133.620941639304,0.642571984854616,1.56372973057757
mp-18422,RbLiZn2O3,1.97823537275017,1.96651240779203,1.96651240779203,1.852,14.9118790629628,10.4778737385961,4.44665196684768,0.296301631662137,3.59982752760185
mp-15728,MgAg(PO3)3,1.5989764319714,1.6261926208171,1.61282492230248,3.3422,13.3450679567772,11.4082393222066,33.467799249683,0.576612544315431,1.7641462806562
mp-15740,SrZn2(AsO4)2,1.7409073180385,1.7332865891133,1.75191903922527,2.8662,13.5883188286121,10.7234025716286,39.0032769670411,0.429100370464318,2.35609595977823
mp-650532,Cs2K2Cd3O5,2.03435345503184,1.99624290606128,2.08802023457628,1.2431,12.3033086786601,8.38440875744587,10.6437933113207,0.345184336690041,2.99095429661063
mp-561472,Hg2PO3F,1.90157823925286,1.97249676298847,2.0288284476515,1.4468,14.6483501830207,10.305794187408,0.807727489507351,0.433341219943339,3.54569161970839
mp-555095,Ba5Re3NO18,1.93489077469505,1.9348908315458,1.84379271882715,2.3072,10.6909322962481,7.74789503711717,20.6648998592042,15.072168367683,0.1147386879427
mp-8153,NaHgPO4,1.82155060045007,1.76984705271388,2.09742894516119,1.5922,13.8962327858757,10.1112133732601,6.60071220009969,0.47902778921184,2.23906036564753
mp-572546,CsRe(Cl2O)2,1.76455087203515,1.72371594527637,1.78115439532905,1.4906,6.49177540879627,5.08137112075679,26.4845106631895,112.658199781113,0.046634325389561
mp-558198,Na2Cd(SO4)2,1.61830929058694,1.6174247617741,1.59992326691001,3.9708,14.6239082189045,12.5080211694281,5.04964212721522,0.598647359124529,1.86846632794005
mp-6684,NaCdPO4,1.6823863943815,1.72922713950481,1.72061346036813,2.9166,15.0998129158425,12.1349528441942,5.74703017009065,0.440946113244715,2.44185372441873
mp-721702,Zn2AsHO5,1.81036329227037,1.86979607711643,1.83992759911905,2.0937,14.7805602025034,11.0616151768429,3.31588269634457,0.362225586224783,3.06228938002664
mp-559068,Na2Pd(SeO4)2,1.95599517126193,1.73703015230018,1.60228428501312,1.6001,9.48051173131995,7.38507071498278,104.066662472432,24.154351567357,0.051009632834771
mp-559893,LiBi(PdO2)2,2.89463739698084,3.23762081936721,3.23762081936721,0.9255,11.3143774627073,5.48966640107647,1.11868898601954,0.519482355323389,2.81889669706601
mp-16695,K2ZnP2O7,1.59332255993568,1.59332255993568,1.5293511859609,4.129,14.353850918238,12.6205945424734,3.66200417625808,0.551564661516781,2.08609856749679
mp-6695,BaCdP2O7,1.75733270327505,1.7330103490747,1.72723083865475,3.6203,15.0453966061472,11.8926116620348,26.1316029729634,0.636945334066437,1.6082612860291
mp-554083,BaZnAs2O7,1.81758511217494,1.84121691280522,1.81061448132947,2.8585,13.481725706881,10.1783421113915,17.776964102537,0.474535988926821,2.16357430225055
mp-17288,Li2ZnSiO4,1.72152321506275,1.69078251410405,1.71948733638838,3.7956,15.1283716653229,12.1589451904299,5.73765533457417,0.467516714556,2.31324817917511
mp-6730,Sr3ZnPtO6,2.17497299293577,2.17894345497996,2.17136542065125,2.6286,13.804357273714,8.90033731241753,2.83565541984637,8.11635149577529,0.475860226489298
mp-541966,KAgCO3,1.82164078237176,1.83337803248539,1.82186675692818,2.214,12.8711358815556,9.70473372062703,6.31608780589338,2.52820554246206,0.553863315208362
mp-558629,Ba2ZnSi2O7,1.76552843364246,1.76529191920203,1.77749162585932,4.1294,13.9647253323232,10.8520253811076,5.67946651917356,0.426278564509749,2.52195672506614
mp-556798,AgHg2PO4,2.46215783409594,2.23181287970116,2.11912570887147,1.1863,14.9412122235274,9.29191838131815,0.816998386505986,0.407300891175469,3.67917998600351
mp-557871,CuAsPbO4,2.11159315210104,2.17255084865694,2.144930632911,1.8914,12.3879717380911,8.08845745367216,16.7296113484771,0.864027796836379,1.21714442391299
mp-12525,Sr2LiReO6,2.23146423677369,2.22855824918264,2.22572401703356,1.7647,10.6401909109929,6.7216733475616,2.36032287291222,1.04069579484604,1.38456644110768
mp-18463,RbZnPO4,1.62389456554297,1.60193795447889,1.60272964657175,3.7042,13.9801839870177,11.9764970535246,597.309940636028,0.493903072906247,2.02636293221514
mp-557589,TlZn(PO3)3,1.66336825748239,1.67526255852627,1.72140792666933,4.5569,14.6801774453018,11.9694621504667,9.62573695532002,1.71285431437562,0.68770896346636
mp-559984,Rb8AlAu3O4,1.97924691991676,2.16441236135816,2.02764388392045,1.2244,9.37157117630153,6.33875025299339,69.6825048475323,1.05920915091052,0.958451409255434
mp-757878,Na5Cu(HO2)2,1.71753151062797,1.74483407520601,1.71461515507125,1.4867,9.84444306872551,7.84252901778157,93.7491419754219,0.831279416012276,1.21363171294529
mp-572634,Al2AgCl5O,1.61031256593247,1.63418443267582,1.62399011388617,3.4407,11.129836148664,9.4502324782339,92.1873135680507,0.550247357412363,1.82821195488423
mp-679984,Cs4Ru2Cl10O,1.89420662547675,1.84744622925811,1.98085899548655,0.6547,3.06395058289161,2.21730520924261,35.4186475062606,200.69127779382,0.033216492600112
mp-560443,AgHg2NO5,1.9153214403854,2.38292577097987,2.14248130913667,0.609,7.29771148461244,4.75753750331213,17.3879253193024,0.845147407839407,1.24073671642645
mp-18168,TlZnPO4,1.82582389347932,1.82875340601187,1.82323695388175,3.7684,15.0804340614213,11.3686910348735,9.63198939845692,0.707754675777564,1.5167396716635
mp-40134,ZnSiH12(OF)6,1.40217082411524,1.40366810535824,1.40576242302887,5.3871,14.2383903249307,14.3795262232632,10.1055328263602,0.568332476071355,1.85848913843936
mp-16055,KLi3Zr2(Si2O5)6,1.62036521809128,1.62036527980576,1.6144162102754,5.1582,13.9364625295984,11.8683187309445,4.65353499304067,66.0772030220922,0.230024213328787
mp-15543,NaLiZr(Si2O5)3,1.61833718365488,1.61632060866649,1.61630313369739,5.216,13.8495746536118,11.8053060306821,7.85736813286003,74.4161397054312,0.140707023384223
mp-8985,Ba2YC2(O2F)3,1.65152093840799,1.68774633165058,1.69588579509353,5.2843,14.0366684992235,11.5030887099851,113.366793510822,5.46173082289927,0.191913067993199
mp-770632,Li3CrO4,1.85060977788404,1.82801255192627,1.86462797361833,1.186,12.5095438485,6.33806776052667,0.004679366020804,0.004679416910233,427.406002425037
mp-31578,Rb3CoO2,1.87397140586509,1.95361923106833,1.89919876526919,1.7817,14.2959060234616,6.54933560052749,110.061924521613,2.06820498226695,0.492596862328862
mp-763259,Mn3(PO4)2,1.69173980859942,1.68900734160631,1.65862433661152,2.8855,16.598392111583,11.1712798784171,14.4904932211854,5.6239168670773,0.246822780172574
mp-19706,MnSe2O5,1.93745158907262,2.00050804797181,1.96144091167692,2.7741,15.5946795474438,8.91477584184516,7.14130206820213,1.42359129279987,0.842479289389444
mp-761310,Mn(AsO2)2,1.92414460215442,1.92414431111598,2.12040523721292,2.031,16.512458181936,8.48344488300876,8.2536669084076,0.862020428633714,1.28122358445004
mp-19140,K3MnO4,1.69274297517373,1.68901917691896,1.68641287649259,2.0563,14.7092749165815,7.74681808423103,0.003261384709062,0.003534984142415,589.50492829827
mp-18721,Mn2P2O7,1.7372933373498,1.76143672324611,1.75589533856662,3.8363,17.5337240077298,11.7754207710293,6.23077628082531,4.62730552742071,0.376602133337643
mp-19185,Mn3(BO3)2,1.88385425922495,1.85103507800366,1.85244299777348,2.0333,18.0228191552951,11.1371332875535,2.05292015913501,2.44466292253722,0.896165352950091
mp-562609,Mn(NO3)2,1.6135821113287,1.6135821113287,1.6135821113287,2.9451,16.7084597557394,9.60618627809599,5.34694044036844,5.7697580812876,0.360340334514137
mp-25034,MnSeO3,2.07430688182824,1.94625850800966,2.09063474093396,3.5303,16.230120379714,9.49394149502087,4.20970974615826,3.32746184533446,0.538075434935466
mp-761600,Zn2Fe7O12,2.39075873312219,2.30674224611247,2.30674224611247,1.2648,7.95555460187856,8.23723436527273,0.001579474138935,0.001579371322284,1266.28543667165
mp-764467,Na2FeO3,2.06673078314521,2.15879103666844,2.60298392042671,0.8524,11.259630098565,4.87669900514151,11.363644876098,25.9378169371297,0.126553679848664
mp-567008,Rb3MnO3,1.81864732424954,1.85855692137744,1.85775593122455,1.6226,16.8871251286704,7.50134226637057,58.7966650122777,0.675481750472736,1.4974326630723
mp-761364,Rb6Co2O7,1.64554307448939,1.64568448069489,1.77007527806023,1.6469,17.6183531173348,6.1901536845044,47.6178754545593,113.044226974708,0.029846612193625
mp-769774,Rb3FeO3,1.77583147567555,1.80434764665793,1.79224640047065,2.2046,21.8028208635953,8.32731850825216,132.592426116354,63.8687005710871,0.023199030334021
mp-777007,Ni(IO3)2,2.11901950911265,2.12431192154071,1.96515786388778,3.1696,13.6990885085255,8.99630034378017,16.3902089646323,2.3018929069761,0.495437110357342
mp-31983,Mn(SeO3)2,2.51835728005381,2.20787982915737,2.28645363390557,1.4503,20.5684151139376,6.66392460130255,5.07658105559591,3.41346598728477,0.489940331948655
mp-19231,Mn(SbO2)2,2.20587232404779,2.11995500188094,2.11995500188094,1.6582,18.7536178703576,7.84863829605789,46.2210697192405,0.941244421530264,1.08405845012944
mp-540673,Ba2MnO3,2.07575728109045,2.11841255424905,2.09913398810081,1.6203,14.2828346541325,8.03878961516894,14.6726633028565,2.02308229765906,0.56244921743393
mp-32311,Re2NiO8,1.74666047645214,1.74666054515467,1.68943808409779,3.9341,10.6099553592624,8.69916430891451,11.128667772245,291.169633075303,0.093292439477373
mp-770583,MnZnO3,2.73343599156812,2.86799340131737,2.89477215165546,1.4684,13.6365129868088,7.12161503750369,3.73719411633344,3.65217612165835,0.541389785913689
mp-566638,KMnO2,1.79617182362935,1.78560252575986,2.24913347758642,1.7879,25.0237905861682,8.21282216731712,39.5947708946574,1.9469747289351,0.538873209834156
mp-18814,MnCO3,1.82517569017341,1.84466118027133,1.6792941314731,3.8787,17.9127409502391,11.2347692934214,4.61729226811857,2.81994687837678,0.571193759120792
mp-19384,Ni(AsO3)2,2.12742959460472,2.12742996359457,1.9476122997147,2.515,18.7533754684379,10.7199832982051,15.5288445341304,3.33511015572187,0.36423646272775
mp-755613,LiTiO4F3,1.56178137394451,1.48544228767058,1.44946875785579,1.4049,9.1782294749726,8.52783910080286,334.110889944993,30.2358048288231,0.036066389587862
mp-12010,BaSeO4,1.73311719742203,1.74078501544562,1.75689644828601,3.7461,13.1116354038801,10.338009246594,10.6601683090442,0.606948672972984,1.74139292470729
mp-22467,Sn(PbO2)2,2.28527133181161,2.28213430367277,2.2829672051959,2.1402,16.9746542132165,10.5090458742393,2.0279711603571,0.344382779562295,3.39684931478668
mp-566640,CaV2(PO5)2,2.17229515950296,2.09980135250933,1.97609262181711,0.5153,1.56297036739862,3.24902899082611,15.1730700308765,46.7109813006849,0.087314482506853
mp-2895,Mg2SiO4,1.70796971284622,1.68906020615015,1.67218498079608,4.6395,16.2714750447613,13.2422607342495,3.40839505117504,0.403202565346134,2.77353617059964
mp-12647,TbNbO4,2.26906548385012,2.17934052410356,2.18098028418416,3.6049,13.3351364266166,8.48400726411688,4.96148082685257,3.01230599510082,0.533524315320445
mp-3051,Mg2GeO4,1.82989444504321,1.76931157798733,1.74797715660131,3.4021,15.9552988114708,12.3109094149443,3.26716439790151,0.37127121743296,2.99952457262808
mp-557022,Sb8Cl2O11,2.1131612456223,2.23366585683714,2.24015574012166,2.9112,12.0806779271127,7.72742964062725,34.9135407715245,1.48604346260339,0.701570010580801
mp-15382,TmP5O14,1.63297629805212,1.63301577763352,1.63044061836057,5.2943,14.6712175811652,12.3810517012092,10.4810156978632,0.601940660390782,1.75670392343299
mp-25180,Nd2WO6,2.14931904797775,2.11360949562591,2.12127497746049,3.7353,13.7116923831024,9.00645605375151,16.64708307329,17.1794299412539,0.118279733037137
mp-561491,KNaMg2Si4(O5F)2,1.57334133931579,1.57520586273668,1.54575864869002,5.2115,14.8768100522676,13.1483191050264,53.2020559618475,0.500627641546135,2.01628884741831
mp-19893,PbCO3,2.09312687861964,1.80330727830839,2.10060423688043,3.3293,16.0046835144814,11.1018997230751,25.6780780091618,0.751937534553085,1.36884142766613
mp-5175,NaInO2,2.0652320063373,2.07709119684235,1.85181112157801,1.982,17.622252562464,12.2292185937304,6.06521823842254,0.282450066219625,3.70532333599903
mp-25085,ZnMoO4,1.93592377174309,1.92528290388711,1.90088320261925,3.6143,12.7893636212558,9.19703702786436,16.6083051577508,8.34299320332393,0.180071898658031
mp-29265,Nd2(SO4)3,1.69461235685333,1.66582430045909,1.71742746571726,5.4572,14.25841128185,11.5837029349712,19.5722670310052,5.06989064788039,0.24833561465257
mp-27657,Ca2B6O11,1.65344288380337,1.69155072049289,1.71615816287427,5.6692,15.3026906189761,12.4742069532266,20.0426908262186,0.688490262377451,1.50234686764477
mp-7572,MgSO4,1.60177293958913,1.6087441033303,1.59449200060709,5.5055,15.6203696725872,13.4530641547764,4.04174015472074,0.519042686698723,2.17404199440076
mp-30119,Cs3AsO4,1.68652308018598,1.68662228729494,1.69109941753878,3.3566,11.4526662691348,9.3299462689969,15.7331618038848,0.431479034240711,2.38116972633352
mp-15437,MgP4O11,1.52590611441202,1.56180950823076,1.56642308461028,5.1143,14.2517822607814,12.7192234645725,75.8668306435567,0.575802110877688,1.7498887609408
mp-27739,As2S2O9,1.70524120874438,1.76178054535745,1.64094868292704,4.111,12.6361177069699,10.2039645648879,27.6667385106016,3.99294602312857,0.286586136860315
mp-565651,Pr2Mo4O15,1.9966634443491,1.97111232049318,1.94060703131778,3.217,11.9324886117341,8.38806368623428,29.952778730495,85.8159118687621,0.04503873472646
mp-12533,La2Hf2O7,2.14401230640125,2.14401229707294,2.14401232972201,4.2716,11.2173603213917,7.32125766522562,1.65899673127159,4.58216632663123,0.821011328024541
mp-18993,LuVO4,2.03860855487266,2.1219773420091,2.06562627791186,2.9443,11.5773159482371,7.77051734304708,4.49385166658921,1.30764704708541,0.987258609573939
mp-4886,NdCuO2,2.23675034816137,2.24291016092932,2.14784176325911,2.5336,11.6428157195774,7.40909367547376,3.1319822304513,0.688967399037088,1.77073410059295
mp-30957,Pr(PO3)3,1.67917677449398,1.68303985098393,1.62657168301923,5.4775,14.6751238023673,12.1424442949062,129.024926688176,0.594277122908259,1.69046707449472
mp-4657,Li5GaO4,1.74916863395157,1.7363439405832,1.73341617334096,3.763,15.13049508626,11.956785857797,4.81986537980582,0.541014328736598,2.05585455427959
mp-28102,Ba3Te4O11,2.02905831360264,1.92174769155579,1.89492520960591,3.2631,12.1605218792917,8.63092172151398,17.6444669348612,4.95052690564935,0.258673690882003
mp-542291,Sm2Mo4O15,1.96811848728678,1.98621567560021,2.02740431340174,2.5508,11.905895015379,8.27750719365237,42.1011590469402,37.6303474184485,0.050326611443093
mp-5141,Na2SeO4,1.58713932595724,1.57468888038241,1.5671151776433,3.3561,12.0546287245758,10.5665783107449,9.4069401006964,0.568678235318466,1.86476813378925
mp-9126,Sr(SbO3)2,1.91844475813092,1.91844470600536,1.72642584549699,3.1144,13.7117714203633,10.1865333726066,7.27585656547235,0.439417061445419,2.41318317574293
mp-4753,Al2SiO5,1.66415471035598,1.68107439454654,1.67294626034431,4.8355,16.1759698716137,13.3026964793347,6.88477082873351,0.449670210242605,2.36910012519861
mp-566891,Lu2WO6,2.07754351819643,1.95546651211418,2.02336945217625,3.6726,13.1795319955717,9.06275409102071,5.6800131761125,6.67763359963096,0.325809578889621
mp-573109,Sm2Se5O13,1.76706073183691,1.8830713608358,1.92801873694215,3.6066,12.1169287151319,8.97923606933411,11.2144063435354,7.63197296243897,0.220198733187192
mp-542290,Nd2Mo4O15,1.95456118860475,1.97717418049094,2.0133976904725,2.5801,11.8820366356448,8.30630387119345,53.8361025672389,41.8607273447634,0.042463635125779
mp-20088,Na4PbO4,1.86867622663746,1.86388896665011,1.9106689090473,1.2998,11.0046136985913,8.06711664736594,43.8823841908423,0.422653772242118,2.38879096728321
mp-28299,USe2O7,1.94205495545311,1.90322064406626,1.69225775223516,2.1409,7.89517452559435,5.89107448313693,4.06308343219856,502.427005342102,0.248108838945816
mp-4805,Gd2SO2,2.35498622713595,2.35498633117052,2.35681978521906,2.4024,19.5564051379666,7.19511085230782,1.9198310553904,3.51860546243546,0.805082670064952
mp-20727,Sb2PbO6,2.12409906077847,2.12409895955909,2.07402767821454,2.3373,15.1464187411116,10.0324702410637,0.829297793127302,0.440044049775305,3.47833922200224
mp-19323,SmVO4,2.00968792104645,2.10131526668418,2.0375096294251,3.0059,11.9449226929264,8.10548222412443,4.80273401,1.22492748443066,1.02458959430652
mp-561725,CsBO2,1.6004799186494,1.5546632111168,1.61176846041856,3.8568,12.2860556141619,10.674288083848,14.955288851399,0.531913472518919,1.94687099971808
mp-27980,U(OF)2,1.64086309910364,1.64466374678838,1.60517787176375,2.0548,6.50065435398489,5.49276996628126,4.46985896470553,59368.892871488,0.223737549098517
mp-14708,Tm2Ge2O7,1.93121686767696,1.93121686767696,1.92206063640042,3.7188,15.3674197528081,11.0118618088249,22.3440338324155,0.428519693916892,2.37836971002813
mp-23562,KIO4,1.62868287889325,1.63040002453386,1.64981509873076,2.4114,10.177586321658,8.56563172795786,19.642297245717,0.813336053411037,1.28041462687547
mp-12183,KB5O8,1.43123391519346,1.43263531647101,1.50925275881809,5.3412,13.2774725405764,12.7666239984142,8.18976289837778,0.606050622602072,1.77213083743132
mp-23384,LiIO3,1.81643880986947,1.78908388288532,1.78908388288532,3.7651,11.2469394708056,8.60406511328173,9.51226648848637,3.28526429416029,0.409516929829023
mp-541285,Th(TeO3)2,2.12106547282256,2.04497621746562,2.10804338902215,3.6292,11.7232478708792,7.8164299225782,8.80273178202028,3.38730995638171,0.408820612741462
mp-20205,Yb2Cu2O5,2.14000900932683,3.17513707105693,2.54902815402263,0.9319,8.83692013321419,4.89831245699729,22.2459087412,14.8635195041565,0.112230902285361
mp-28950,P4N6O,1.8660555806299,1.97218961816556,1.83505688740159,4.6404,15.4502259274132,11.2703698343602,8.93066784451491,0.883006632312058,1.24446803369671
mp-31067,Nd(ClO4)3,1.60422966871954,1.60422969677038,1.65757618829422,4.9286,12.9515687455525,11.0030040249266,31.7851120762042,2.03460982395357,0.522955997231926
mp-5800,Sm3Ga5O12,2.0527270568685,2.05272713481359,2.05272712019888,3.1576,18.0787886424589,12.2509019802667,6.59177103772727,0.3144169970421,3.33219393281579
mp-559304,Er2Te5O13,2.13764119767561,2.10422778947527,2.13136526667768,3.0257,12.9321117775237,8.50690589625055,3.95073562245911,3.44839578267129,0.543107333038834
mp-654139,Nd2Ti4O11,2.35665277883697,2.25634701010283,2.32898865175423,3.1567,11.4271268011937,6.99769510919619,7.16523615254496,12.6144016038383,0.218837211248423
mp-28599,Na4Br2O,1.73275989969759,1.73273675727157,1.73138927454227,1.9824,10.8961895879525,8.64709083681373,42.8195957586772,0.331151430107241,3.04312030847042
mp-4350,La2(SeO3)3,1.95774113457321,1.9770260822761,1.9204899296794,3.5808,10.0008270178282,7.08763401607869,6.10614872649168,11.0435495673089,0.254319945127347
mp-30989,Sn(NO3)4,1.51442418760399,1.50177229965132,1.49332572133477,3.6378,10.2380492796881,9.48012610750741,199.430641815739,8.87069115686406,0.117745062115895
mp-11691,Nd2HgO4,2.11606137198334,2.25570877996252,2.14888079008585,2.2487,13.7356470974243,8.86135407661773,7.08876209974547,1.51791440450575,0.799867029835338
mp-5156,ThP2O7,1.61392514696314,1.61392514696314,1.61392514696314,5.4026,11.0821739681594,9.4657589378176,15.1869627285289,237.118231084101,0.070063256174129
mp-559613,K6Se2O9,1.61475386359655,1.61475386359655,1.6412937366602,1.6318,11.397320732422,9.67241050735858,62.0628954089356,0.633838018360676,1.59380283961069
mp-23357,Sr2Bi2O5,2.08936216822264,2.1704480505186,2.00922473606115,2.2761,11.6979442779863,7.80499010271742,10.3361488546916,3.15984110252618,0.413219442349247
mp-30301,LiClO4,1.5267036483876,1.52056324103932,1.52541960784566,5.7654,12.9384299558111,11.7850574394457,14.8193709578107,0.978921332531612,1.08901179227611
mp-4867,CaAl4O7,1.69712325421579,1.66978460886427,1.66724057352261,3.9982,14.3034884490382,11.724166440281,26.7427857858103,0.433608671687722,2.34362020202109
mp-5152,La2SiO5,1.98443836387024,1.95142818725158,1.9509897360058,4.4685,10.5195788847411,7.41916023164154,4.05307466215988,186.97219335245,0.252074660503019
mp-29215,Te4P2O13,2.082195730473,2.08665294670676,2.07619478854948,3.0667,13.5720980517314,9.08555230922756,3.56779114798999,8.54609451532992,0.397297978255166
mp-5836,ThSiO4,1.92321912428095,1.94819349655007,1.93094148280055,4.9303,12.659552227311,9.0460412873597,2.19583008503338,3.83044353610266,0.716475016077808
mp-559213,CsIn3O5,2.13949279503344,2.00896717992107,2.09532358837484,1.5643,16.4211383974634,10.9947042627574,11.1050207389829,0.273385272239718,3.74789087996597
mp-10251,LiDyO2,1.9157557438254,1.92552107493011,1.9439386024255,3.9643,13.3303935322079,9.551100281613,7.33726628284721,0.46652526816489,2.27979716068699
mp-5598,Sm2SO2,2.28829995629944,2.28829979679237,2.28147484754928,3.4187,14.7666107110788,9.1335740718389,1.86204476703134,0.693164116641966,1.97970380769797
mp-17922,Ca2P2O7,1.63808943589781,1.64861308074393,1.64677144740853,5.5335,14.1783264539799,11.8696678205884,17.7586392061606,0.530678863181389,1.94068942205278
mp-557738,Li3BiO4,2.38299394040354,2.22746429601015,2.22746429601015,1.2786,11.1560501602134,6.91711124808381,4.79487575213555,0.54058375506606,2.05840808771868
mp-505799,P2Pb3O8,1.98766383475677,1.99452892934648,1.99952519363973,3.4156,16.3549575115193,11.3707278537781,3.4385142977573,0.814861907304993,1.51802507887962
mp-684018,SrB8O13,1.61120919498369,1.59631051803839,1.61983914324849,5.5774,15.0431036058014,12.8905640348302,323.208729143806,0.593096254646704,1.68916093742798
mp-7404,Na3SbO4,1.87765669918652,1.73710102469603,1.8007534756318,2.1241,13.4234822798875,10.230955077145,50.2662812143456,0.398637086581266,2.52844138380577
mp-21497,Pb2SO5,1.97959665588725,2.00612605536143,1.96854726892701,3.2275,16.168336404752,11.2871956000007,2.92233608144808,0.739175483426692,1.69505071250086
mp-565616,La2CrO6,2.23014326669835,2.19777512498436,2.21111314274055,2.1854,9.57210066016553,6.08249396612633,6.9195485509715,18.4137189594684,0.198825433410985
mp-3536,MgAl2O4,1.75513805155036,1.75513797178455,1.75513802306257,5.1221,16.9962306898854,13.313616798845,3.65910667290541,0.379001302457894,2.91180410811527
mp-7258,K4SnO4,1.68359114098406,1.67979076673257,1.68451921627508,2.3968,11.8140756597899,9.65643256978704,17.4327209456781,0.470910819490915,2.18090772028638
mp-3070,Na2CO3,1.57437584140509,1.54961281615764,1.45481962799517,3.8761,12.9400501262614,11.7681091841562,21.2588241438197,0.628429095155619,1.63830870748442
mp-2980,Pr2Te4O11,2.10242408899822,2.25440653387981,2.03443860561089,3.4661,13.3115567662323,8.73536047916797,3.25766333109192,1.7553803821196,0.876645588818571
mp-21461,Rb2PbO3,2.09273220455939,1.87386455220221,1.80819241232785,1.236,11.0614074801214,7.93844915027567,29.2645908263661,0.520617431876762,1.95496721780772
mp-22939,BiClO,2.50708676754515,2.50708676754515,2.10043131523028,2.9598,13.4532885348703,8.07514398846561,2.40373907470456,0.612850269487399,2.04773846342504
mp-7560,LuBO3,1.84269264664512,1.85041644501988,1.78567626405236,5.6089,14.7123137404656,11.0893041001091,2.14604349448435,0.491130323967277,2.50209321997321
mp-557997,CaSeO3,1.78130913375528,1.92033835039558,1.87480565392789,4.3529,13.0838113322323,9.69851229271581,8.31713199873946,2.18317858872997,0.578281485160299
mp-22633,Pb3O4,2.40837154110407,2.38057953658348,2.38301124210525,1.1851,15.204690043397,9.06727319260131,2.640227814433,0.439203859663104,2.65560221690599
mp-29799,KBiO3,2.20082582454859,2.20082582454859,2.20082582454859,0.4914,4.32915161211334,2.76368648732492,4.31988577170734,0.416968084915444,2.62975268834565
mp-29871,Na4SeO5,1.72638206084285,1.70669251770786,1.69866607960482,1.3894,10.8337499037383,8.70737027425099,105.668054884364,0.565717485630134,1.77713036708407
mp-558751,Ca(BiO2)2,2.14981920635201,2.23179949368217,2.18862420483737,2.5543,11.6327249087198,7.456849637896,15.0965781456016,1.4467749420113,0.757432683969427
mp-27845,CaSe2O5,1.75198277674183,1.87190551043582,1.88270647207683,3.4822,12.2859025654479,9.21597481848203,8.66608337734285,1.95580480684653,0.626690848853376
mp-19683,Th(MoO4)2,1.9411241511042,1.96600174465843,1.88551521606165,3.721,11.1772111210761,7.99900802726538,15.7408424925622,19.5346147085383,0.114720182236119
mp-17464,SrGeO3,1.72182899847807,1.71681974883795,1.77661173304693,3.4356,14.3463230938073,11.3450408638052,5.12010475153332,0.464175940217066,2.34966402615765
mp-11183,Pr(BO2)3,1.84664006779881,1.84623240682207,1.75337018053804,5.4498,16.0674762753768,12.1798182435961,3.76414257383474,5.33069867087152,0.453257421735983
mp-8216,LaBO3,1.99064092191435,1.87926146131931,1.98532964769078,4.5018,10.5718160137226,7.49232570432022,14.7436609456363,34.217654462753,0.097050439342604
mp-559347,SiO2,1.531399758391,1.53088352920789,1.53088352920789,5.6873,14.4890412651493,13.1288218327321,9.40234956491365,0.513089248533859,2.05533506221108
mp-5401,Sr2B2O5,1.71947420742505,1.63790650832091,1.69221241869926,4.283,13.9505060614111,11.3987423228682,36.2049110497017,0.512328341362446,1.97949384208674
mp-20489,SrPbO3,2.5648582494945,2.6065947441058,2.59491920298109,0.8551,13.6277410576621,7.62814480605885,3.35874968495136,0.759824282811621,1.61382360167119
mp-16032,Pr2TeO2,2.67986624106503,2.6761649687566,2.48610311330805,2.1622,13.3460504004784,7.41395123242408,1.0582066142964,4.54290761812859,1.16511837868717
mp-559014,Nd4GeO8,2.09924140345983,2.02762632898668,2.04883965941701,3.53,14.6710730872827,9.91705462100607,318.205762687993,0.522862953341197,1.91568967262325
mp-556672,Sn(SeO3)2,1.86993692139601,1.86993692139601,1.86993692139601,2.6269,12.7231359198575,9.37866007031968,12.2818512096748,0.412420948740776,2.50612804424412
mp-504769,N2O5,1.75323849490022,1.75323805856478,1.72323849771295,0.7668,3.06133589471249,2.41423995035122,21.5408160558318,11.7175344820853,0.131765681939711
mp-13971,Nd2SeO2,2.37348399615418,2.37348455440519,2.38473686808419,2.684,13.9685696041609,8.36813744394283,1.45376412215304,0.657431048108812,2.20894156216761
mp-23207,ClO2,1.68721774232018,1.55488424649554,2.01148077047731,0.9701,6.80912794326755,5.34564757999527,4.91850010777191,14.2757956895992,0.273362648934903
mp-7405,SmAlO3,2.08889746995873,2.10830860407105,2.0667667454263,4.7758,16.3169347113478,10.8944374661885,2.5213032112623,1.06728171126003,1.33358003068132
mp-28380,Rb3TlO3,1.86879432255131,1.85517344202638,1.83825010811913,1.474,10.8532908522974,8.06445150150802,37.827370938795,0.48747255083137,2.07783344150615
mp-13514,NdBO3,1.89608189960244,1.87444388552979,1.91538777274995,5.1661,14.8122597411467,10.7828354405341,6.15731119923085,3.53109053722847,0.445607181914673
mp-680122,TlB5O8,1.61511436746752,1.71096822588849,1.67305531289315,5.2169,15.0785217384306,12.4492815858025,5.7000863915528,0.997542233356358,1.17789975965527
mp-3688,Er2Sn2O7,2.08840256655655,2.08840250670219,2.08840237741677,2.6793,16.2337808835653,10.8370698859069,1.83549615123872,0.333245549235835,3.5456020856715
mp-5899,NdAlO3,2.13394814135677,2.13746433654459,2.12002033244967,4.3719,16.7573322642374,10.9963197488538,1.90614818222448,1.0746279997652,1.45517275866439
mp-28853,LaAuO3,2.15721301451665,2.66851643052839,2.38240700343161,1.8035,10.6594025702281,6.33094111719677,6.36454963672171,12.3048127008413,0.238389322478578
mp-4531,NaNO3,1.52931700768676,1.54772426161768,1.38685864095805,3.23,10.5795028806975,9.91715346647476,171.063817365058,3.41307802821136,0.29883643622231
mp-558240,K3Al4P2O8F9,1.48206798764429,1.48745202275569,1.49397635858135,5.456,14.7174957129184,13.7975961576198,828.360301755902,0.537196382584509,1.8627238346098
mp-7027,InBO3,1.93988180825534,1.95207079021228,1.85443224195439,3.0417,17.9836458012015,12.9646834764227,2.45417244850725,0.474831211218571,2.51348084679907
mp-13975,Er2SeO2,2.35570602155702,2.35570560979083,2.34747250676126,2.2804,14.0267821385226,8.47331596670328,1.93350598170717,0.604617142447516,2.17113440508913
mp-680301,K3AsO4,1.59892876326621,1.59852491065982,1.59326912039366,3.4292,12.424635307318,10.7356690578901,27.361617100366,0.467464431100004,2.17574773784545
mp-5295,LaNbO4,2.1797908317084,2.17680526230529,2.14694108442686,4.0343,11.2627201807727,7.28215851038125,4.99607000401916,9.02499036674264,0.310960765866353
mp-4406,CaSO4,1.63575857020527,1.6429698414761,1.61665127965186,6.4095,14.2647549661219,12.0408017178975,8.63689921007604,0.536552993990709,1.97953109603228
mp-16280,Ca2Sb2O7,2.00847684079254,1.99237961995198,2.00222188830309,2.0585,14.0834143183827,9.76044371957309,4.98190823581384,0.333436685323147,3.19979641897834
mp-2345,Dy2O3,2.01195881916107,2.01195875454742,2.01195893596266,3.948,14.2043658081006,9.79680706218589,4.33103753276996,0.485201852601204,2.29188945861532
mp-18315,Cs6Si2O7,1.73953145128221,1.75770040109229,1.73839345086203,3.1656,11.5419009848779,9.09200464381569,6.78250182874151,0.41036222946432,2.58430966769737
mp-27484,Tl2O,3.56088672102891,3.5596865409752,3.65234303837961,0.5714,7.259281598442,3.18007854654611,2.11228641017867,0.185557238383603,5.86259332925561
mp-218,Sm2O3,2.04691413107634,2.04691417748766,2.04691422145629,3.8194,13.9089520272474,9.44866914084368,5.32328158885757,0.508997493721303,2.15250026493213
mp-561394,SrTeO3,1.88701575775085,1.82121755427516,1.85393702697799,3.4965,12.1097511528097,8.99812663619402,29.7579927042267,17.8575398327108,0.089603172249541
mp-19065,Ho6WO12,2.10911293201668,2.10202028772322,2.11340922445228,3.4706,12.7264379861561,8.42690112094636,4.46415632018564,8.30808446767562,0.344371181288905
mp-25146,V2PbO6,2.3246208637109,2.31438746107906,2.19796162159397,2.0598,11.3898190510681,7.06286784800948,75.9169151274153,25.9102369597468,0.05176707902398
mp-14387,Tb3Al5O12,1.91041112067534,1.91041123583379,1.91041122536484,4.473,15.5584760097514,11.2435401273483,3.50448812409786,1.07943447115594,1.21175940722549
mp-28653,NdTa3O9,2.29258056128896,2.39019305914815,2.24275524522851,3.3603,13.8434904372946,8.49393951770167,10.5605637298517,1.24038656095547,0.90089220055484
mp-560530,Nb2Cd2O7,2.55104850404691,2.47994767081888,2.52098685240522,2.4013,14.1743521087318,8.1109641300445,2.54486366220671,0.369805883947556,3.09706974650642
mp-30120,K3BiO4,1.81077776935769,1.85341779154081,1.78815245994294,1.1746,9.61639684458062,7.28182195719372,48.5158752643282,0.710054483154302,1.42895444240583
mp-3963,K2CO3,1.55160983175539,1.4413339515879,1.54821682912956,3.6392,12.7014987622012,11.6638101690052,41.8129413224668,0.629029415903355,1.61366681327203
mp-18960,ErVO4,2.02833476280421,2.11465179403135,2.05551706876883,2.9676,11.7172364399094,7.89498579544011,4.60129820735842,1.28456674460703,0.995802559156506
mp-17213,Cs4SnO4,1.78935140204489,1.81574339596761,1.8023024108068,2.3923,10.762608124618,8.21476714986678,34.1724113203524,0.388948082995961,2.60030059751479
mp-29888,Er(ClO4)3,1.60712753694285,1.60712758360996,1.67074671928452,5.0591,13.1375965650113,11.1145589060065,28.3009351306562,2.17400198146913,0.495315702961194
mp-28381,Cs3InO3,1.8850976473382,1.87747244986444,1.88370147050959,2.1186,11.4660319426803,8.40116580966119,21.1197205251302,0.4003703626476,2.54503648613317
mp-8809,BaLa2PtO5,2.47170502083076,2.35787752438501,2.35787752438501,2.6751,11.319341561774,6.73849848977428,3.27562425513074,1.00105522428007,1.30423120837192
mp-5586,NaErO2,1.95109619957602,1.86412105293621,1.92270809016866,4.0544,14.1853541217777,10.2402613623293,4.24426379063812,0.404032068005499,2.71066318693916
mp-4709,PrNbO4,2.19467649552275,2.15945382909661,2.13780416783203,3.7547,13.6949903481794,8.86820302106102,7.07904909912213,4.07348759320805,0.386751795264764
mp-556908,Nd5As4(ClO4)3,2.08338516362194,2.061173990715,2.06349086016876,3.7825,13.5614717115387,9.12538911416443,12.4240087956952,2.77823852189649,0.440429615884176
mp-27231,Li2TeO3,1.77413469612654,1.75841875843043,1.70661811486929,3.8743,11.2911827182269,8.88853047802948,5.41467409181624,7.02864729668385,0.326958209231629
mp-3164,BaSO4,1.66344709864787,1.66354234391554,1.67774018250741,6.0063,14.3257118692656,11.8139797819293,16.048490790342,0.499473105787043,2.06442095531219
mp-31068,P2Pb4O9,2.05978784344408,2.05188763824923,1.98481627109413,3.3293,16.18201430685,11.0628102829207,10.3485800582069,3.38136044925049,0.392370567917834
mp-19023,YbCrO4,1.90461770967299,1.96082807507441,1.92177061326268,2.3211,9.99159577040829,7.15662654997094,5.61951321338078,1.40937007959106,0.887488201849455
mp-19534,Tb2(MoO4)3,1.82842305006254,1.82269657924735,1.88151910168353,3.5796,11.3797542604876,8.49822423407891,63.0911035568207,2.20429347305125,0.469510196410534
mp-5767,DyPO4,1.79290873164252,1.84011295577201,1.80683810287474,5.887,15.6914592694404,11.9081456101149,4.48054772716777,0.498817750438289,2.22792720521472
mp-2973,Pr3Sb5O12,2.19416189466502,2.19416193796174,2.1941617716112,3.1727,13.4524823040367,8.60985272579621,5.63810488597758,3.53790533640421,0.460017686560469
mp-25168,CaV4(AgO6)2,2.21296498616675,2.21318698035209,2.21318698035209,1.8037,10.1225078280951,6.4319951096188,4.40853389520818,6.45059708172066,0.381857189142204
mp-565650,Ba2V3BiO11,2.03206558949262,2.02569697388331,2.04690133372373,3.0481,11.3661295931568,7.76129045673828,20.5543442826351,14.7043047944914,0.116658810939203
mp-19363,HgMoO4,2.22607370497924,2.20943364688782,2.41326998903977,2.4524,13.190284734456,8.16770364842166,3.01623485469118,1.47125041643032,1.01123311517124
mp-560587,Rb2Sb8O13,2.03315352838884,2.0236667413386,2.0681107368804,2.339,11.7427723446224,7.99517799748774,416.994380661422,1.45254683091771,0.69084407560221
mp-505284,Pb3(BrO)2,2.31546256717745,2.24365775242126,2.27669892607696,2.4374,15.0036292246691,9.30509765567569,5.96696381258483,1.25134555628946,0.966729189208917
mp-558137,AlBPbO4,1.97690172492211,2.03048842153803,2.05619792092104,2.7567,16.7436044046511,11.5014593347698,1.76983677288622,0.783714369459928,1.84099893045989
mp-555104,Na2Er2B2O7,1.81301965240314,1.79688932324726,1.78883796639047,4.3708,14.5084347591627,11.0909416625067,8.69077587940076,0.54421590870881,1.95257052968473
mp-11982,Sr2CaTeO6,1.92283555459119,1.92023776392404,1.91154567562483,3.2855,14.4119346357557,10.3761647226355,10.0504408824422,0.553834037237161,1.90509317962805
mp-8514,BaNd2PdO5,2.47871532250075,2.3370251517688,2.3370251517688,2.2812,12.8345077185826,7.67042553340221,3.95356174689285,4.28939750349,0.486069456873288
mp-17777,Sr5As3O12F,1.77026178572549,1.77026188175648,1.72646205286997,3.9254,14.0809087601704,11.0267161954167,19.8326443641279,0.490053040802586,2.09101735876417
mp-551250,ErBi2IO4,2.60680888252284,2.60676297541606,2.41296137349938,1.831,13.27482274826,7.5374967371176,9.11767334126164,0.295094659258589,3.49842023570082
mp-18258,Tb2BaO4,2.11166966640145,2.07355790128947,2.08291870220611,3.2026,13.7946331409292,9.20505109227147,3.26521021210759,0.825473622295443,1.51768474318907
mp-554142,Ge(TeO3)2,2.06365772355786,1.94226301257065,1.98985447206573,3.8567,13.4322028724091,9.31920374318525,6.33851550114678,3.12690073276769,0.477571130424991
mp-17065,Ho2SiO5,1.93419241803912,1.92654056017516,1.91483479705169,4.8796,15.0345862495603,10.7885554210762,39.4420338463409,0.518064673740255,1.95561459419118
mp-6280,Al2Si(O2F)2,1.63874141035125,1.64883200781644,1.64209177575433,5.6953,17.1967863045929,14.4084034140261,4.30355367345086,0.447821697555083,2.46539769986117
mp-375,UO3,2.57950736963475,2.57950736963475,2.57950736963475,1.7987,8.53175629912566,4.78913194722237,0.92728128755438,15.5681591079666,1.14265508725533
mp-27135,Bi(PO3)3,1.78471440292278,1.75352981725433,1.79095482075903,4.5406,14.6114531861013,11.3110858787544,7.28898503610214,5.50367693230815,0.318890023787852
mp-29983,Cs6Cl4O,1.63904912983107,1.63901738550877,1.6390822371071,1.984,9.54503638694578,8.01893856207864,34.744284227591,0.413843925054663,2.44515160332781
mp-557940,KNd(CO3)2,1.7111817933814,1.64316624539333,1.69852329686702,4.5673,13.7253646110783,11.2072887912627,83.2264920524586,3.06556695795583,0.338219338364712
mp-30990,K6Si2O7,1.58876116203789,1.59114653944883,1.59224950934205,3.5066,12.7759293666438,11.0864388088596,26.5013736319806,0.475742414975616,2.13971170405019
mp-10791,ErBO3,1.93561416609819,1.96098918915939,1.9407763240518,5.1529,15.9284258122082,11.3198334630237,20.4196248744601,3.0843459684705,0.373190340107685
mp-505127,MoAs2O7,1.94407621764169,1.77375428681653,1.92180325736013,2.8405,11.1850342465131,8.204242439448,15.8367511919283,94.1899836024422,0.073761104269683
mp-28904,Na2Te4O9,2.16222142483142,1.88342504761936,1.97911028242491,0.457100000000001,0.902174234681704,0.623250453047328,0.01787237113767,0.017658928425062,112.580862479375
mp-556797,K2Si3SnO9,1.6110165889897,1.61219062458507,1.60935313091938,3.9237,14.4609435629676,12.3772298589063,11.5327391741649,0.529151955497462,1.97652598692806
mp-13194,PrSbO4,2.15292771128062,2.1053256588946,2.14071428032795,2.242,14.0069241473166,9.1822240301169,5.99703524963174,0.578126872039648,1.89647319022782
mp-22328,K4PbO4,1.75993475163143,1.75810317103406,1.76119510560301,1.6961,10.5149405497441,8.21538737046221,27.0248121813125,0.581616726774641,1.7563483571629
mp-566728,Nd2Te2W2O13,2.14577168869384,2.1949513365904,2.12472100521457,3.4845,13.8345661517111,8.98972528678483,5.39354312882858,7.91437223503637,0.311759288621899
mp-8248,Rb2TeO3,1.66099953943401,1.65738536556831,1.61737809432427,3.706,10.7372517133217,8.98449517276674,11.1282303936844,1.67070721294889,0.688410468359356
mp-18610,Sm2SiSeO4,2.28716913016943,2.3057296914426,2.28986376450653,2.6092,15.1486328389656,9.34217238056147,59.5414532187586,1.17384736190105,0.868694538178016
mp-5158,KNO3,1.48911390430685,1.32046260833088,1.48909173659651,2.9193,10.2821396154132,10.1061029388993,35.3120574015153,2.58049850250699,0.415840961998156
mp-541240,Sb3O2F5,1.74421105087658,1.7948146895989,1.81644464545441,3.7777,12.3509846822128,9.5155282293336,30.1010460552439,14.709623937185,0.101204140143844
mp-13875,Al8(Pb3O7)3,2.08989519593687,2.08989519593687,2.08989519593687,2.8805,15.2013826492504,10.1416105413689,8.76933562535892,3.67347028732507,0.386255879746044
mp-16033,Sm2TeO2,2.69768802310423,2.69356004945128,2.48209055636574,2.16,13.8656103743028,7.67874055847623,1.25738983182077,13.3698996468924,0.870093180462773
mp-30993,LaIO,2.18637326639346,2.18637326639346,1.97314024843649,3.2887,9.0041750920465,5.94494054744259,1.27011296956293,15.9392900403636,0.850069591299859
mp-3273,Si5P6O25,1.59202650731701,1.59475533233158,1.57465060886534,5.5931,15.4655552080599,13.4537615863189,8.39658217183119,0.557492104767183,1.91284345325247
mp-555914,K2CaP2O7,1.58808555814855,1.58932297850374,1.58344564794628,4.8824,14.2332885286459,12.3834536750603,7.35505360304951,0.526575866711885,2.03502252466449
mp-21532,La2Ge2O7,1.97910418876824,1.96674577665747,1.96374482812814,3.6762,11.6958983663758,8.22023564942113,210.893523190468,0.586169661867992,1.71073244335116
mp-28202,K3NO4,1.58715161846624,1.58995321000336,1.59366649271421,3.6478,12.6022375992866,10.939218502502,49.7491722054969,0.549960569562195,1.83841301305423
mp-557650,Sr3P6(N4O3)2,1.95020913237529,1.9502092631305,1.85183133681229,4.507,15.8905427798663,11.4450331579992,121.844378194669,0.63518510771589,1.58255140564548
mp-561397,SO3,1.59250270329441,1.47170922739514,1.46367080315213,5.1816,12.6055536623709,11.6159608403521,13.0948944944747,1.07882085623233,1.00330359667893
mp-6755,KSn4(PO4)3,1.81651558484919,1.81788717471685,1.81075016774816,3.7554,14.3834428116209,10.9053390512815,5.2120488054445,1.97620187825121,0.697884307261108
mp-566057,UV2PbO9,2.25036984071508,2.11669160011561,2.14447325467118,2.1609,10.4162366800282,6.7278426013879,7.03770500802717,116.110043147077,0.150704294902325
mp-17914,CaGa4O7,1.85717038798275,1.82776405479482,1.81998839282013,2.5344,17.333346351032,13.0059378700931,36.9298944594335,0.369916545158595,2.73039077817147
mp-3808,K2UO4,2.0318234249068,2.02686973434407,1.81383140065443,2.0424,8.36471551302577,5.91237117889785,18.0473255716325,6708.56036351354,0.05555893528563
mp-5280,In2Ge2O7,1.95798060255969,2.00657880233994,1.98952712723401,1.7949,17.0069666228094,11.8729743421075,6.67823567852875,0.238865684432032,4.33619331065402
mp-555366,LiHo(PO3)4,1.64517488432081,1.6388635086547,1.64999608181353,5.9487,14.856506348369,12.4359251050351,28.4034443450716,0.547330537560139,1.86225652514455
mp-7064,Er2Si2O7,1.75502819920365,1.8134545624305,1.80720837758129,4.7942,14.6758861048741,11.2654434503018,5.07306657816629,0.49543664597549,2.21554097568295
mp-9127,Ba(SbO3)2,1.90495015157878,1.90494998097063,1.74925755107703,3.0411,12.9959668878326,9.66154857081664,5.21512606897262,0.46476604393962,2.3433701006457
mp-29892,LiSb3O8,2.09392623795586,2.10082363372083,2.14373766352136,0.974399999999999,13.3988704079369,8.85537429236882,1.87094969587112,0.325748419633091,3.6043416406922
mp-6441,K2PO3F,1.49198929285702,1.46224125574407,1.48696418921237,4.4626,13.4760462451335,12.711248715979,38.8377455879475,0.545799384017416,1.85792317234478
mp-28931,Ga2TeO6,2.13517021803883,2.13517021803883,2.19271584570368,0.7341,17.0075998036067,11.0550371670608,1.61828629775448,0.223857311140838,5.08506892436542
mp-12645,LiHoO2,1.92122611891469,1.91206653911416,1.93858153555635,4.0322,14.0354942123467,10.0775101151789,9.32781981882796,0.470174780833095,2.23407483452687
mp-557467,Li4Ca(BO3)2,1.58126333986468,1.68779030984302,1.66777902013426,4.7413,13.8959884151538,11.6249342284308,19.2981932430821,0.656846705365409,1.57424355778375
mp-8299,Sr4As2O,2.75504812480653,2.75461995926843,2.72668714193616,1.2501,10.40649648011,5.5654530626691,1.1169662202703,0.459933441367781,3.06950986067318
mp-17349,Na3In2(PO4)3,1.7112422125462,1.69814348039263,1.70245283635113,3.2432,15.6069131727844,12.593250684532,12.2725184315312,0.46793521400084,2.21853083981964
mp-560632,NaGaSiO4,1.64785002351549,1.64785001744698,1.6239588295274,3.8215,15.5604058152927,13.0654661938508,57.161684388564,0.462960740986961,2.17750460295608
mp-30298,KAsO2,1.84595177618485,1.63728353378393,1.76875304664049,3.8936,12.1630146140814,9.55169579784607,12.5648135947488,3.12128355356805,0.399968349953938
mp-557482,Ca5As3O12F,1.76129829955065,1.77553743413086,1.77567968958368,3.9967,14.0525928169423,10.9118469252651,24.9132312351512,0.521922079725083,1.9561341312531
mp-559186,BaBiBO4,2.16484926034124,1.90928161359188,1.91892360452416,3.601,13.0143421852137,9.03293966107088,6.53642548906461,1.24585170589928,0.955652564777323
mp-505734,Cs2SiO3,1.67000456286802,1.6618045733479,1.66344586927258,3.4156,11.568891031006,9.55936381633275,77.7656251448494,0.447964701813874,2.24517789493838
mp-19121,TbVO4,2.02203482660413,2.11111930264493,2.04930673887537,2.9845,11.6108879667424,7.84101380060359,4.67274103666522,1.25382373038765,1.01156742735435
mp-556234,Rb3Sb5O14,1.94418945836048,1.91243193081479,1.97126634932979,1.2379,12.762639542682,9.08339815560101,46.599955428592,0.342741729876398,2.93910805708488
mp-19037,K2W2O7,2.20717128016835,2.08054430378207,1.79846366935782,2.9468,13.5103437963271,9.25009985877952,520.129489946574,6305.47279469761,0.002081190549266
mp-555457,Te2S(O2F3)2,1.59626070552401,1.69666916928434,1.69565294798199,4.0355,12.7659811885946,10.5632419651018,6.2319399054173,5.41046151558332,0.345290794614216
mp-562338,USeO6,1.87532858720812,2.04965238760137,2.02637808170144,2.0194,7.46773125696177,5.21553873246539,10.9513672192364,15.0600703073698,0.157713552004582
mp-22450,Li2PbO3,2.35156763032663,2.31880748015009,2.38629124584574,1.1133,14.2171606797768,8.59051625872069,2.58341210808102,0.367587041563339,3.10752907483352
mp-3642,ScCuO2,2.47983812778173,2.47983760557017,2.3298996008412,2.3309,11.1356921535946,6.55431740872576,4.61912719872912,1.30195143804633,0.984568918410824
mp-17250,K3SbO3,1.72988997627017,1.72988997627017,1.72988997627017,3.2446,11.3446454983167,9.01550547941526,24.4753906530519,1.87755167327512,0.573465876701184
mp-5965,Tb3Ga5O12,2.03900506865481,2.03900518881145,2.0390050490374,3.2791,18.0734651140528,12.3194614247357,6.28507006596392,0.312946321162025,3.35454340537241
mp-13695,SmCuO2,2.24258339644259,2.24888095949963,2.14906421728156,2.6359,11.7884391991802,7.48942910867529,3.14961912972608,0.699058977510171,1.74799317441758
mp-3556,Tm2SO2,2.25816249193897,2.2581627177863,2.24380506283411,3.2089,14.3729385349,8.99649969294221,2.71392025066397,0.686536296342507,1.82505789199602
mp-6265,TbBa2SbO6,2.06944731510614,2.06944704450247,2.06944735617991,3.5073,14.5583598543971,9.79578560562432,2.29101659127889,0.399495440863758,2.93964493187362
mp-27811,Li2Te2O5,1.96081957609567,2.06622514020133,1.93409536734878,3.4847,12.4124318063576,8.65626025896306,14.4160352716668,4.64951758902706,0.284443276225255
mp-19014,Sr2CdWO6,2.12769411100374,2.13932650149527,2.12032442328998,3.5068,14.602188542287,9.58733823292211,4.66176594459089,1.21782255350764,1.03564867531005
mp-16165,Ho3Si3O10F,1.80239185251155,1.81740112248232,1.77951859220408,5.1243,14.9342217515077,11.4152822043449,30.3843073811317,0.474949523250396,2.1383986273625
mp-5488,LiInO2,2.10348923933544,2.10349284762273,2.10352495587763,2.3449,18.6140001056783,12.3489850678788,6.66930911137701,0.287868240618706,3.62375205206386
mp-23623,B5Pb2BrO9,1.90375294615662,1.99185105868888,2.01820056733715,3.4365,16.5195972462492,11.6030576065342,7.4773661297229,5.20939926484079,0.325697644788311
mp-9160,La4Au2O9,2.14587578391667,2.35501228022276,2.37748653623948,1.9706,10.7830664847644,6.65341640051559,8.0058952943419,3.0978157514278,0.447716048410515
mp-8176,RbTlO2,2.41546801676197,2.43097763667213,2.07348656856031,0.97,14.0645985463203,8.63533299146723,2.766170052369,0.30066725269662,3.68744654173383
mp-559313,SiO2,1.42767533073875,1.42782590325291,1.4295453647926,5.3664,13.0161023173468,12.8462998105424,3.07433707726627,0.593024470202511,2.01154443264331
mp-31630,Ba2TaCrO6,2.2578699431101,2.25786968180185,2.28451101989025,1.6599,18.5992263422671,7.34326461303909,16.0932275136029,0.60295781686022,1.72062875283287
mp-554022,Sn2P2O7,1.84615817036353,1.84696659417543,1.84282549906387,3.5666,15.0100991158059,11.2029791395621,5.15688797163422,0.973484805223864,1.22115280094251
mp-558628,KLi2BO3,1.607404432618,1.56687496629438,1.55810591745234,4.0036,13.0649312541248,11.4428789801646,43.6943604150078,0.597782394355679,1.69573578299948
mp-549737,Ba2Ca(BO3)2,1.85776175544659,1.86053067698439,1.79687189860602,4.091,13.9944038883864,10.4821114725147,13.8644760592129,0.86487553774033,1.2283625104102
mp-622861,CsDy(MoO4)2,1.90277382260741,1.9193365859067,1.84811151719803,3.6112,11.9504326687861,8.72178296266318,18.7757229693022,11.7146959727486,0.138623130091508
mp-17960,BaSm2O4,2.13444087292199,2.08871175847698,2.10444923198446,3.1428,13.4162878142144,8.87999558412256,3.85133492967471,0.837320970742905,1.45393537855919
mp-22987,BiIO,2.83527994385034,2.83527994385034,2.24879432807894,1.8271,11.8737158089771,6.5458462981445,5.96581697626399,8.60708259075886,0.283805021844415
mp-1045,Nd2O3,2.06204887429954,2.06204887914909,2.06204872638839,3.7535,13.2505344463141,8.94364454679819,6.81441243153137,0.529352071891822,2.03584968618362
mp-8314,Cs2NaAsO4,1.67621180940835,1.6846026534468,1.69648101374581,3.5364,12.2526173698278,9.99572702383614,19.0317904018602,0.433327175005855,2.36026876797502
mp-14152,SmNbO4,2.24986325806703,2.17170556936248,2.16706049292584,3.6075,13.6062812107591,8.7014554709756,5.42527535779262,2.58655172516513,0.570937559375315
mp-553308,CsNdO2,2.06822590884071,2.06822581213948,1.98971443428448,2.9505,11.6384578117033,7.92275325085608,3.53332342837187,0.539842750430986,2.13541093488398
mp-553242,NdBi2BrO4,2.50779754964391,2.50778506455398,2.29176126156282,1.6202,13.4040421086326,7.87404422847736,1.15936943622234,0.355092630848935,3.67870441255487
mp-7566,InPO4,1.79760917331883,1.78945349478549,1.7955572477646,2.539,16.5883254017971,12.717601184548,1.94061276241407,0.374844839641782,3.18307164202389
mp-6160,Rb2PO3F,1.50981651865384,1.48155243241675,1.50112874198051,4.313,13.1136640792289,12.198079576197,22.2686028051565,0.495902444509719,2.06143192644487
mp-17708,Ge3Sb2O9,1.92356175882138,1.92356174582466,1.84549797073852,3.2786,14.0368319224725,10.2072302523156,2.42762608592932,0.999837566347177,1.41208751134853
mp-19707,V2Zn2O7,2.07242521939876,2.07845748092185,2.08752610762117,2.6394,11.7888998686008,7.89910401555901,4.63431531514899,7.15968294978377,0.355452594901379
mp-555451,Sr3U(Te2O7)2,2.00340667364367,1.89250670276224,1.92242521571061,1.9862,9.36095274537785,6.67227969959105,12.8255902530406,25400.7012883857,0.078008490121532
mp-12978,SnO2,2.18174038327203,2.2065619388542,2.18811726148303,0.9854,16.9633970181806,10.8653349646678,6.60468374394497,0.169599676459287,6.04764536696652
mp-554138,Pr2SbO5F,2.08821389948444,2.07262885244802,2.11116013367058,3.5731,15.171110890847,10.1181816947069,16.3220425106879,0.710286577879984,1.46914928150954
mp-18471,Sr2UO5,2.00046984481146,2.02409634158061,1.99688635129794,2.2096,8.81419759662698,6.09208849993952,16.0213958136672,597.720569972523,0.064089556779621
mp-558894,Ba4Ti2PtO10,2.18189852651309,2.23027272547552,2.27667102146972,2.0013,11.6840543483647,7.37825647304202,17.7323314190901,11.2187348067542,0.145530774619114
mp-6442,LiAl(Si2O5)2,1.53415890311271,1.52484731694685,1.52366511740605,5.3967,14.2772467283029,12.9714236775979,9.08991861929012,0.544905206042624,1.94519357156294
mp-557829,Lu2Te5O13,2.14238342273273,2.10415311467583,2.13191988592442,3.0886,13.058204155087,8.58382908844268,3.93088053633298,2.59863610632687,0.639213177445147
mp-17904,Nd2TiO5,2.15563771074826,2.10191589508239,2.12855617496931,3.4152,12.6159898744454,8.28463311298166,21.4743403533395,71.8331885783012,0.060488346301136
mp-553925,Rb5B19O31,1.53920133835701,1.52513114845904,1.54991465571495,5.3338,14.2599910787893,12.8528989128918,22.7627924853593,0.645199169610163,1.59384034140774
mp-561369,K3Bi2(AsO4)3,1.93636561372071,1.92130726589997,1.92027972962274,3.3331,13.4230513579572,9.62851697039254,39.7741261116066,1.34130105919675,0.770686750573725
mp-7941,Li6TeO6,1.75891383813989,1.75981251842348,1.75845055091123,2.7662,13.4026269556356,10.4755724157027,2.69468379861255,0.694030560163915,1.81195979704226
mp-7423,Sm3ReO8,2.49144325241415,2.43048741819414,2.41223087410803,1.8127,11.347013613735,6.64613204388442,12.4584005105734,6.53522747818595,0.233283987537049
mp-27140,K2Sb4O11,1.81403820522061,1.82174077189923,1.86234473446782,1.8905,12.5524851810816,9.42970754397609,18.404459001894,0.402833551338467,2.53674953380616
mp-573150,Cs2GeO3,1.71399140604613,1.70011754593616,1.70691465808927,3.0623,12.1079603525334,9.75213567443374,61.7330421799767,0.419709089818426,2.39880145520857
mp-12642,Ba2TmNbO6,2.20785798682796,2.20785794379983,2.20785786453748,2.8547,12.8879478731099,8.20553263213598,2.2643409031794,0.755970226053573,1.76443303384147
mp-18740,V2Cd2O7,2.13377496704784,2.14295877235191,2.12904780124825,2.734,12.0205525140687,7.87289951288542,3.91777626460667,1.95948666021294,0.765584580296565
mp-10970,LiErO2,1.93093458459887,1.92600300363213,1.91231339481791,4.1109,14.0581542508173,10.0979729073181,10.4889968390542,0.464836413098386,2.2466324611898
mp-22355,Sr2InSbO6,2.11133134301559,2.10662818029191,2.10511468096159,1.8267,16.1322781006399,10.6842361019249,2.77713040107095,0.426185226062701,2.70648153931473
mp-505328,V(HgO2)2,2.23060396529729,2.38532471793674,2.55955826462302,1.2532,12.8189239575298,7.64149436335808,14.762442510946,0.552775670173676,1.87679159145584
mp-560110,BaUTiO6,1.98193261994448,2.17349366458704,2.23186107990618,1.9801,8.60212835209415,5.64793083801266,1.98599528749045,369.67096138645,0.506230975845884
mp-17637,USO6,1.80925303647666,1.94948566037301,1.93547670872062,1.954,7.24069479766827,5.26389043854127,7.32226441255331,53.4397388302079,0.155282440849637
mp-560078,KLaCr2O8,1.86953862757633,1.8322158797478,1.96053260875712,2.6641,9.39347930763292,6.86454091394691,59.5675040599754,35.9390282693134,0.044612580381745
mp-19387,CdWO4,2.18037893036967,2.26037716321856,2.14845682991304,3.3607,14.9867266208412,9.58356060108216,3.04223295265706,1.88892063506159,0.858108793201372
mp-12640,Ba2DyNbO6,2.21109127355702,2.21109088913143,2.21109097280053,2.8568,12.8150283635232,8.14910225958248,2.32268586541541,0.736233879337132,1.78880008638228
mp-556143,Na3Ga3(TeO6)2,1.93573484237899,1.93573503352086,1.93573476230603,1.8467,15.8107728390514,11.2892012560782,7.97252844701116,0.357253100431162,2.92456668142385
mp-560715,Sn5(PO5)2,2.06556396657184,2.01982897790877,1.98026664871173,2.6985,15.1780676001577,10.4229232569195,4.75984897482811,12.7392216472794,0.288588430835995
mp-6192,Ba2DySbO6,2.0680170550554,2.06801701153545,2.06801686163339,3.4647,14.6141799434039,9.83926095704717,2.26623932122687,0.397626277032831,2.95618399750136
mp-7100,LaOF,1.92764354329321,1.92764354329321,1.80781448439822,4.6545,10.7824522339421,7.87852045677634,6.20132903217724,4.56433950780384,0.380345505424182
mp-546350,TmBi2BrO4,2.46761298626831,2.46761432156648,2.30257803993697,1.6738,13.6167403153362,8.06067418830127,1.01138794359955,0.298182230156437,4.34239418454305
mp-18918,ZnWO4,2.21631968361967,2.35822540695329,2.21781322477796,3.2926,15.3385360306372,9.56311093445282,2.75961060234214,1.84070946107234,0.905638755046918
mp-31110,Sm3GaO6,2.08007825814319,2.04776129712425,2.04634523968953,3.7802,15.3869066677465,10.4031675315431,6.65588298183215,0.463333974556007,2.30851342040773
mp-2352,Na2O,1.80707454190468,1.80707458064132,1.80707459170893,1.8791,12.3975868777617,9.43947749991062,6.47256015502691,0.332717834825785,3.1600481051038
mp-7714,Li4UO5,2.09872898440937,2.03429206359362,2.04857073834418,2.1295,8.78980042839768,5.93661710060534,5.7441539088504,115.306271841028,0.182762597962995
mp-22937,Na4I2O,1.86121721193417,1.86125112760208,1.86355715501296,2.2126,11.0173948175609,8.15363796652007,11.7449075356733,0.28752346559734,3.56312028311124
mp-17605,CsNd(PO3)4,1.59393597738429,1.58974393221047,1.58828142027791,5.3389,13.9381051028339,12.0954755497816,75.4525210112115,0.563912800315073,1.78657718550481
mp-549333,NdBi2IO4,2.65401623016891,2.65401556890686,2.40218299469462,1.6662,13.1451734229322,7.40004213015945,5.93292150370679,0.335013475331984,3.15350558233486
mp-27339,Sb2(SO4)3,1.86021982571953,1.88405217815219,1.88742365408511,4.1129,14.0638877292005,10.3294127799784,16.4796312073491,3.29800206546564,0.363894848817598
mp-27519,SeO3,1.56151763038398,1.70070575938344,1.70070575938344,2.4312,9.41301226700525,7.83099540605888,27.5495528694592,1.01303692277204,1.02342908109115
mp-581584,Cs2U(SiO4)2,1.72397199223189,1.71923475127744,1.72137732354066,2.2215,8.64437696525543,6.90311369581422,43.6541577751076,188836.535201364,0.02291262104915
mp-28351,Dy2GeO5,1.91323098448671,1.92792298601371,1.92795339673966,3.9954,16.196367623317,11.634116313297,22.0443870368398,0.448600748703403,2.27451667946222
mp-555087,Ba5Si(Cl3O2)2,1.7547909277176,1.75131406949182,1.77349414715696,4.5484,12.2785632392565,9.59266156149276,13.8785687611168,0.458250104079671,2.25426799186337
mp-16773,TbK(PO3)4,1.64048803714017,1.64011750493677,1.6212094250898,5.3986,14.751512953727,12.4342338024944,14.8087306023827,0.544645890708938,1.90358307984346
mp-18542,Nd2SiTeO4,2.45762109772845,2.5209176027788,2.46221013116265,2.0488,14.7029021796563,8.51310424524596,4.96855656531403,2.30569424135566,0.63497454788318
mp-4527,Li8SnO6,1.8095367086633,1.8070580649221,1.82238281104712,3.8355,15.0184599727977,11.399182072701,3.99702122671588,0.61908335603932,1.8654776783266
mp-19108,Ca2MnWO6,2.15823226738922,2.17680419422602,2.15243674471516,2.5696,19.074793914016,8.96160032159209,1.32667705643824,1.0972453406683,1.66513614358873
mp-700135,Cs2U2Mo3O16,1.90530296016145,1.90530296016145,1.71059776978692,2.4511,8.46633104302051,6.33490036523843,65.201915806206,1112.39176876136,0.016235936520024
mp-16037,Dy2TeO2,2.70777460657271,2.70319494117609,2.46871737345529,2.141,13.8418916040727,7.66078889476318,1.80314998001434,117.268190461672,0.563112499573081
mp-552806,BaBiClO2,2.11227848542753,1.96749214483819,1.92746255735358,3.1913,12.0477603372459,8.34451280604955,18.5775114622488,1.93099499114544,0.571696256614385
mp-547792,KSbO3,1.82810649580379,1.84435580894794,1.69780280951588,2.8358,13.3720506490709,10.2746444744833,13.1113946601257,0.521322455491512,1.99446812879313
mp-558842,Sm7BP2O17,1.97107099314053,1.95316750689745,1.94019700030693,4.8278,15.28463025906,10.8169726088779,29.1669049341871,0.944363077790166,1.09320019222083
mp-9765,Nd2Pt2O7,2.77142643957945,2.77142642514644,2.7714266813322,1.4921,12.2862401980138,6.52343097157612,1.81173567104049,1.08176518595547,1.47637193038944
mp-16969,Lu2SiO5,1.84112632918005,1.84290050192624,1.85115170637093,4.6923,14.4323330414251,10.7731736143896,24.8343447595402,0.455070072937332,2.23773059056077
mp-17235,Sm2Si2O7,1.82697490130543,1.80667701596052,1.80729075690659,5.139,14.7535599530364,11.1942452817958,19.7845718805911,0.515730816161275,1.98954045476438
mp-4584,Tl3BO3,2.39759350808264,2.39759368951455,2.2860618298725,1.3458,15.6228251450164,9.41321393831914,1.64050155998365,0.439825088574495,2.88320077344897
mp-19992,La6UO12,2.14620770663046,2.13738970475672,2.15153559580129,1.9928,9.86006443592275,6.43275080983692,12.6723648289106,233.263181052479,0.083198872713279
mp-560673,NaPr2S2O8F3,1.69572736605859,1.71215909599546,1.68213508078275,6.183,14.9698886043589,12.132005305034,268.332612261589,6.1879524027912,0.165331063906091
mp-16432,Sr3(BO3)2,1.75035132187798,1.75680616745274,1.74200630021823,4.3986,14.4778750327611,11.3756264814681,8.78884699954324,0.493372628272724,2.14064615090589
mp-8352,SiO2,1.44036655404102,1.44036649502826,1.44036638741676,5.3704,13.6264466805801,13.3033041404481,1.80361848014597,0.625882181469925,2.15218577991924
mp-549127,HoBi2ClO4,2.39225469588838,2.39223257439573,2.24128487256752,1.6003,13.4212288163915,8.13862010569512,2.69354821747183,0.319717037949452,3.49902325531401
mp-581173,Cs10Si7O9,2.04636131706989,2.02730427661957,1.92459993505144,1.4068,10.3106077300023,7.15081378548665,297.317076415336,2.17576990159621,0.462970836739371
mp-31117,NdScO3,2.2375051396589,2.22409888943815,2.17649025267746,4.2936,13.97441106115,8.88094765840924,2.56863357321194,2.39518595741857,0.80681616693823
mp-559574,K3Sm(BO3)2,1.66958629306784,1.69033082560782,1.68826894480708,3.4184,13.5218694775653,11.0516834662374,47.6269970482979,0.564505994538566,1.79245686851389
mp-5732,La2Si2O7,1.84736325069002,1.83372256080357,1.83887349755224,4.8317,10.5029019477227,7.86043289823613,10.5957503664061,100.822132835852,0.10429591650561
mp-556400,Cs2K2TeO5,1.72534636522641,1.72534636522641,1.78386928332768,2.058,11.3079187225071,8.9094838031952,71.7064146232936,0.498333316239951,2.02063478578353
mp-559985,CaP4O11,1.50607822506004,1.50450075440327,1.52419455451068,5.3437,13.3319052581619,12.2631362488717,435.435572357028,0.646005839580704,1.55027017404085
mp-16194,Rb2SiO3,1.58650407500265,1.57815585732208,1.58054948040231,3.4355,12.2082172258499,10.6603839721949,107.972968933959,0.468012344834536,2.14595735262579
mp-31238,Ba3(SbO3)2,2.02475511358781,2.01418499150401,1.97326803045101,2.9644,11.7530667770038,8.13442095635638,14.5024358341987,4.82810732210843,0.276074433228638
mp-554263,Ca2BClO3,1.7384906413323,1.7651505743137,1.71237087688386,4.7145,13.8391087158894,10.9423657136325,7.36905551226474,0.514674707515658,2.07867742646221
mp-6929,Ca2As2O7,1.73841650360321,1.77398850616344,1.7576030780583,3.3314,13.4977181251112,10.5640409982013,3.77372996619875,0.585923090898522,1.97169845076404
mp-16160,Sm4Au2O9,2.15479404352249,2.3808078523896,2.40022435409692,2.0257,12.5213215842024,7.67333874240508,17.8736823789747,2.06684647581775,0.539777052543514
mp-7233,La2SeO2,2.34995656768375,2.34995620171951,2.39061127120241,2.5123,10.8718520561356,6.54365127420783,1.84495897316088,1.13382330268597,1.42398911476474
mp-20352,Ba3In2O6,2.29342554926032,2.29300914302582,2.13778349465048,1.3453,14.0048155705146,8.80497836786632,536.023945373072,0.368238616465235,2.71749603900727
mp-555434,As2O5,2.00132619779985,1.93204080702246,1.93204080702246,1.3437,12.7586222101202,9.02795865567062,5.38001155796778,0.404794627571456,2.65626172438406
mp-18502,BaSi3SnO9,1.70674877178805,1.7067485872266,1.68417881176554,3.9168,14.7229398238074,11.9135837876343,5.48077160907984,0.549722469015656,2.00155580034225
mp-17730,K2SnO3,1.85992699050258,1.72996360944385,1.70358760561352,2.1206,13.2609526095407,10.3334446551401,37.4258631817055,0.453971973243925,2.22949864645989
mp-17673,Lu3O2F5,1.69639741511239,1.75599467254317,1.70270392317631,5.6394,14.4785150009907,11.5834952017341,271.029661758346,0.480284110331248,2.08579057808156
mp-5039,KPO3,1.50755608519219,1.47632752802351,1.48350380518555,5.0422,13.6086692322644,12.7445743900084,66.9180553064434,0.554253590738519,1.81917192516715
mp-15239,Nd3Ga5O12,2.06052987360048,2.060529914852,2.06052988815984,3.0611,17.9475996362605,12.1217835939657,8.33818675631787,0.314717027862923,3.29738771315699
mp-20944,Sr2PbO4,2.2414713404369,2.10563640023628,2.15647247142179,1.53,13.3920818775147,8.65889545015285,4.49619222667232,0.395578893871194,2.75035115535827
mp-647813,Cs2CrO4,1.69403602677157,1.67728705652908,1.67259109766852,3.0057,9.35797139118648,7.65512913351076,33.2708345172583,27.5167056935235,0.066397914198904
mp-5448,Pr3SbO7,2.11327189684622,2.10328911231908,2.13378331608437,3.014,14.7343499723552,9.72238470861888,2.86977802272491,0.580945715516152,2.06979023170735
mp-3031,BaSi2O5,1.6306908106689,1.65494635260482,1.66061723163407,4.9404,13.8435650845429,11.5577889470396,12.0492178729496,0.479548195505326,2.16828907652365
mp-2991,Cs2UO4,2.07820418149902,2.07521190484249,1.8740187965973,1.8471,8.47725069836679,5.85404610101396,2.58066599640366,328.940128794602,0.390536938409976
mp-556407,Ba3Bi2TeO9,2.39826002760335,2.39825997131253,2.32635379295583,2.1219,14.1204503225521,8.46762135395194,1.23105857621209,0.459538089306298,2.98840721217133
mp-562441,Cs3AlO3,1.82580894126412,1.7793661764797,1.79978965715441,2.2692,9.9555888489039,7.60208842045481,80.3157638475415,0.455192176241593,2.20932517005118
mp-8614,K3NdSi2O7,1.66734986430563,1.66734990928719,1.66094442110505,3.5564,13.4507756565694,11.1134604441502,4.97918843926476,0.556261624303422,1.99855118289182
mp-560685,K2Ge(IO3)6,2.03145146877793,2.02979054584457,2.03259234476567,3.2207,12.7171406456736,8.6973900048764,15.8935807132455,1.5730905375562,0.698609803570519
mp-8602,SiO2,1.38593814075521,1.38593817683185,1.3864641538821,5.5958,12.3315646937401,12.6730990244845,72.7426638743015,0.676590524554662,1.49174591528662
mp-13743,K3GaO3,1.69210221026982,1.71234143791476,1.70497142498049,2.6215,13.5464135172947,10.9359027677462,52.6832560758867,0.432621000411896,2.33047340565514
mp-29273,Ca2Ge7O16,1.88580129122874,1.88620808502137,1.88635847335548,2.9074,15.8528312450581,11.5923273582781,9.77754976901761,0.399526495216232,2.60523802451542
mp-23372,Sn2Bi2O7,2.43141110057514,2.43141124658088,2.43141101831838,2.9133,16.0421099033537,9.43732924390916,5.61234181853211,0.379414397802208,2.81381936465778
mp-545506,GdZnPO,3.20080513777393,3.20657999276488,2.95757062130391,0.801,11.6770826894021,5.66786120857026,1.68961019057718,2.69721601228996,0.96260514679936
mp-557285,Ho11Te16ClO48,2.08994229824653,2.12140065522758,2.07706322965864,2.801,13.0863056520051,8.70807868357355,261.471786395443,48.3352352645116,0.024513345469695
mp-540566,V2Hg2O7,2.51567723287388,2.5989394106058,2.57373447348401,1.3581,12.5363905270774,7.07309897558925,4.02845986457597,0.888787732313886,1.37336186560261
mp-6699,NaMgPO4,1.60954868829744,1.61811488776292,1.62176735076274,4.9287,15.1627156660115,12.9290237012268,14.7673132694706,0.459748622225202,2.24281880383501
mp-552992,DyBi2BrO4,2.47627285653258,2.4762703265193,2.2960182229242,1.6738,13.4448194651821,7.94939741083569,1.04043217273783,0.317098713088849,4.11473117050385
mp-557355,Rb2SiP4O13,1.56767089658512,1.56389697870416,1.55406203544131,5.1833,14.5008900886728,12.84285556264,185.514246940018,0.513474915533762,1.9529052265831
mp-31419,LaSb5O12,2.11953853232254,2.1244343741335,2.10270979928282,3.1803,11.8446471129266,7.81949938301749,6.99786127749033,1.59699712664225,0.769076006616565
mp-560826,SiO2,1.41825985277734,1.40388261261403,1.40498696079359,5.4309,12.7727949323609,12.8355566703702,18.6227588788791,0.631554265327486,1.63709294880093
mp-646397,Sm2(MoO4)3,2.05851693216257,2.06536742736008,2.07148878345986,3.2831,12.3354298430309,8.3151766147649,17.08334254585,4.10252659006164,0.302288782589434
mp-7656,Na5GaO4,1.74137119822283,1.75145224884951,1.73390709670386,2.2034,13.1068352302341,10.3422182079332,52.8064793271716,0.338224030232159,2.9755572703524
mp-23261,I2O5,2.21913160718331,1.98689006741692,2.4384893048771,2.7174,12.1887428217732,7.73986273416004,6.76614907621656,1.03380682287131,1.11509326026299
mp-14367,AsPO5,1.89507209625386,1.81840178728465,1.83259040431843,2.0161,13.9936217477686,10.4263538549289,20.4926506971799,0.503849182940712,2.03351887440498
mp-561437,Al2Ge(O2F)2,1.70861826924565,1.70214599843844,1.70441338295614,4.0658,16.5944156537665,13.381182904151,3.48718574488086,0.441793010661257,2.55026763264624
mp-8794,K4UO5,1.7532748757682,1.75239287261733,1.82306093425316,2.1911,8.40082102046833,6.5038427592791,47.3467904597904,224.010097039323,0.025584840307488
mp-12271,MgSeO3,1.98550702340737,1.85403138592636,2.00928560438779,4.2971,14.3718647341149,10.1955399579321,2.95205073328198,1.85736695673962,0.87714413647252
mp-561447,K3AlB8O15,1.39694891102001,1.49326579013918,1.51336581830039,5.0181,13.2478730738736,12.6279818699573,43.3805975891529,0.68925445854138,1.47389477091083
mp-1788,As2O5,2.00779718846302,1.93585068897371,1.94150383466013,1.4032,12.7950700619534,9.02635348753948,8.22073088210824,0.419707774146673,2.50425382878569
mp-616587,RbPO3,1.5111858588539,1.49302438694082,1.4871012305825,4.8466,13.2865285616439,12.3628032328376,25.0804820579573,0.533289292660004,1.91502648520669
mp-22984,NaBiO2,2.21401112689164,2.20702457168016,2.44478957172187,1.2442,12.8280906916729,7.92716037813052,1.29141725024163,0.628077462903216,2.36650336859048
mp-5990,CsLi(B3O5)2,1.50276028361146,1.47853762549351,1.49646623750755,5.1034,13.2637159378171,12.3866467560995,87.4031565276959,0.661338451682542,1.52352630588991
mp-3446,SrTm2O4,2.04851042955607,1.99643211254478,2.0198695230138,3.8127,14.3567703860421,9.86014662880306,2.80226795572378,0.887333524884304,1.48382576926867
mp-14439,K5TlO4,1.83036775539781,1.8454394354733,1.81833932751838,1.4926,11.108494359927,8.35068557821452,76.2801263595209,0.437331360238483,2.29970525668077
mp-561647,Cs2TeOF4,1.57117534031056,1.56692213909945,1.53533783578729,5.0528,11.8587080030069,10.5338053739472,94.6424779586969,2.87195001298256,0.358761555435324
mp-23552,Er(IO3)3,1.97401794318086,2.0895107154547,2.03653770895606,3.4718,12.2942019580868,8.40058110451218,8.02060618196266,1.60653191200589,0.747137701595995
mp-549589,LaZnAsO,3.23558715382541,3.23561570029569,2.85838278752164,0.576000000000001,7.21379461069446,3.51131686302455,0.923235022297073,0.537939861356718,2.94209167379624
mp-505743,GaBPbO4,2.13559886682869,1.99966791492988,2.07447126757639,3.3989,18.0435806658419,12.1384883506842,3.38945519753334,1.18943575921981,1.13576743550738
mp-29825,K2Si2O5,1.55840780285521,1.56019202343814,1.55543188214721,4.3281,13.9990890963037,12.4332554796962,76.908422772365,0.514547012892597,1.95645948861567
mp-643,ThO2,2.19956778254274,2.19956796894299,2.19956792347952,4.509,13.401631295942,8.55957650505266,1.32549636694356,2.20700494299692,1.20753710347873
mp-9712,Ba3BPO3,2.2734650052288,2.27346517017525,2.24050908500724,1.7754,10.7633173083562,6.71462961048001,3.54680294688394,1.1655968290069,1.13987363530436
mp-16164,Dy3Si3O10F,1.80513873151068,1.82059597934303,1.78103645105876,5.1207,14.9600007091694,11.4197810056969,29.0795453808629,0.48856476508393,2.08119997468334
mp-555109,TmNbO4,2.29278724263722,2.18083539727326,2.19714068279662,3.5551,13.0736621365254,8.27444831615558,4.00262151366469,2.73300505940747,0.615733865623861
mp-5548,Ta2Cd2O7,2.40436476849916,2.40436449607791,2.40436449399836,2.3775,15.1974481391449,9.02122176185405,1.65233411020483,0.329069783960064,3.6440735818068
mp-4287,Sr2SnO4,1.98807535068468,1.98807535068468,1.9810365014305,2.6754,15.6899263104755,10.9484233949572,11.2876608378809,0.425742215099704,2.43743150538594
mp-23018,BiSbO4,2.30516385751642,2.33913930966071,2.39573806164196,2.4681,14.3809077316518,8.70616122164496,5.41032974665602,1.5389515569104,0.83462465094418
mp-7726,Rb2UO4,2.04429468032375,2.0402720284315,1.82642876674674,1.9466,8.59599922405427,6.04024590479826,3.81010318613887,1469.50394363294,0.2631405851473
mp-560310,SbPOF8,1.36657403019375,1.37691259344956,1.35580322687328,4.7392,11.9478612931615,12.5293526541471,380.331376566854,1.15928195734091,0.865232204796541
mp-17761,CaGeO3,1.7622517130081,1.7585312138259,1.76994953317884,3.6022,14.1333445083053,11.01886066829,37.097072286331,0.467664119484072,2.16524307620719
mp-558886,K2Ce(NO3)6,1.67389007404907,1.67389009197139,1.71756890109247,1.3672,5.98638254770732,4.87573124487235,252.198327613017,979174.987071205,0.003966154619374
mp-556233,KAs4ClO6,2.01266127304124,2.01266098486556,1.68049180896546,3.1927,12.4956058226403,9.06711326062237,2.74258907880779,0.626066686422744,1.961892903487
mp-30303,Bi4O7,2.65511147788563,2.6896747163923,2.76999463537387,1.0564,11.3359453853415,6.13238299479457,4.19056317046323,1.70130316625401,0.826416127399164
mp-559786,NaAs4BrO6,2.13754459134775,2.0468703158725,1.82680512644343,3.1299,12.2693831466113,8.49300807030371,35.8236964884899,1.66065917012117,0.630085006331515
mp-3317,SmRhO3,3.42673764534141,3.59287297855073,3.24151939528364,0.733499999999999,9.94597138916177,4.51370453096205,2.93048235077044,69.1714194587679,0.355697589547482
mp-11189,Li2MgSiO4,1.63808902688468,1.62337915780633,1.62649114046158,4.6771,14.8158907903461,12.5263008828143,18.2039146849428,0.501935563394031,2.04722084130696
mp-554191,Na2UO4,2.25010958177596,1.7096852809801,1.86195017119149,1.8868,7.60853649772707,5.4203151856833,4.37383223445889,49.0066416984357,0.24903785207036
mp-8180,LiNO3,1.65513999105816,1.67787472416745,1.48603121434242,3.3064,11.9471370485888,10.256807523975,17.1796104979424,6.26323919359073,0.217870330447146
mp-542832,Ba3Lu4O9,2.03103197660697,2.02691211205617,2.07688472236665,3.2813,12.8391447735365,8.72928859226666,2.5232107827003,0.582076407334132,2.11430795099328
mp-3405,NaAl11O17,1.69984931685135,1.69984931685135,1.64996471477423,4.491,15.661412229304,12.7965139090935,36.1428763068617,0.394430726407771,2.56296741007607
mp-21099,K2Pb(SO4)2,1.72247591274885,1.72968424864193,1.6551717040839,4.6132,15.3634767750816,12.4079504270327,8.18292362042391,1.23350943424601,0.932900767214174
mp-3163,BaSnO3,2.2645739246048,2.2645739246048,2.2645739246048,0.8911,16.1859737661895,10.0897852348429,2.01971371693466,0.139184923474085,7.67980588310582
mp-6653,Ba2ErNbO6,2.20805720487491,2.20805707353773,2.20805698522479,2.8512,12.8527978305904,8.18253417257084,2.31109311015588,0.750118722989804,1.76581798155058
mp-28216,Lu6Ge4O17,1.88250414342174,1.88650507022907,1.87760834041607,3.7403,14.433911767171,10.5751305231464,39.0190995170924,0.42692769560617,2.36794547647648
mp-20015,As2PbO6,2.13057273051168,2.13057250522013,2.12228606931299,2.5444,15.8355139179512,10.4025541393537,0.807822720779564,0.364483178571036,3.98150620353242
mp-566951,LaSbMo2O9,1.93727080450824,1.94441489656915,1.95729971900064,3.299,11.0081431071817,7.82119372906974,13.5682668469909,4.52294337756219,0.294796343960236
mp-14133,Gd3Al5O12,1.95018272733608,1.95018264785635,1.95018266836725,3.7024,16.5556872470292,7.70178543167569,7.3099171860675,130.279750797022,0.144476245337076
mp-29468,Rb6Cl4O,1.58301701822817,1.58295650287682,1.58308075599446,1.6658,9.98359244244348,8.70997717398003,78.6622174090581,0.436845572018051,2.3018510434389
mp-8470,NaPrO2,1.98045308452384,1.98105206392967,1.98884540625962,3.2337,13.1849864852244,9.20992237805563,21.796740436089,0.417676149839801,2.44007784974178
mp-28166,K3BrO,1.72721079489447,1.72721079489447,1.72721079489447,0.889,8.73663468923072,6.953730181916,2.12423680902422,0.382848190929271,3.08275867923177
mp-4819,MgGeO3,1.85906580303119,1.83030597168889,1.82916413150925,2.6682,16.1083409941357,12.0585183683983,4.96220498604552,0.365439853917185,2.93795172966676
mp-4417,Al2(SO4)3,1.58129978182507,1.58232700792219,1.57644015109994,6.0309,15.2557027818517,13.3375531951186,15.0566810950325,0.595560564431893,1.74550605477571
mp-18220,LiAlSiO4,1.60391399395354,1.6097183356103,1.60218144727743,5.134,14.9818432390365,12.8715519854939,7.32476914751641,0.497363069490283,2.14712671813555
mp-17487,NaErGeO4,1.78185834173202,1.82111627580449,1.83001661467868,3.7407,14.4919118485377,11.0111443466727,35.5172633034863,0.428509683778769,2.36182487029156
mp-18781,CrCdO4,2.02172674711495,2.06602907288353,1.92664668271066,2.3162,10.8128504276575,7.48126381054997,1.75993552464209,3.64275016721853,0.842720498936662
mp-5632,DyAsO4,1.87243762512934,1.92836363272076,1.89036226686844,3.6319,14.6696265860927,10.6699051593154,3.86326833769092,0.460478660136344,2.43050148162896
mp-13998,Na5AlO4,1.67354074046615,1.68001674098802,1.66756476635842,2.4192,11.8437014345814,9.73402329605488,67.2264211797776,0.37630926039231,2.6722638669567
mp-15066,LiTmSiO4,1.74624849606234,1.77201770589348,1.78835610268201,4.8409,14.5990767200736,11.348520424405,41.1633348195461,0.504587589270682,2.00610994414093
mp-556986,Er2B2Cl2O5,1.70076453102715,1.69566910687197,1.68562858305144,5.0821,12.6388574259765,10.259275365898,31.7931282779892,1.37830475466048,0.756982286654948
mp-5116,K6Ge2O7,1.62939422792644,1.63207910653865,1.63712724917766,3.0843,12.709511634069,10.7205017441487,33.5797578613039,0.460391780089885,2.20184295181903
mp-30962,K4Ge9O20,1.73336144816942,1.73080848738386,1.73111784982999,3.0841,15.0351067669922,11.9353583524892,166.344937494564,0.432413837871101,2.31861104624963
mp-7703,DyTaO4,2.18917002309094,2.14532358631513,2.12538366889369,4.3655,14.4616567514447,9.40409093757731,3.1812305493055,2.16222496983151,0.776830334145952
mp-6712,NaLuGeO4,1.79145856217776,1.81587839625896,1.83574253641408,3.7497,14.7010371272063,11.1501998596193,33.7533313600538,0.416603621145071,2.42998990242697
mp-14734,CsCOF3,1.41578406898792,1.40258089249783,1.39752567418277,6.1514,12.6057473674953,12.7131923219152,82.3146271493263,0.562901840775543,1.78865717825419
mp-559755,Sm2(SeO3)3,1.89150667194171,1.94111801547459,1.92867573998327,3.8878,13.0613605516937,9.39381155244833,10.0899696064838,3.54273520405308,0.381376105956534
mp-13755,BaNa(PO3)3,1.56409899622754,1.59708933688758,1.58806098434537,5.3054,14.1502231559791,12.344504902167,120.273489575498,0.536508642821597,1.87221725580063
mp-6091,BaAl2(SiO4)2,1.61875699844047,1.60352864645444,1.62111230641187,4.8301,13.9377125002422,11.9004820804523,39.791416356201,0.456039980228567,2.21792124933843
mp-559224,Sr3Al2Cl2O5,1.75708665694097,1.75135246024323,1.75089132158452,4.2168,13.2078896314788,10.3579243785736,14.4089620973117,0.39725460755943,2.5866785364087
mp-8059,SiO2,1.47670221439531,1.47670221439531,1.47670221439531,5.5903,13.780354598228,13.0382730673414,3.21721233493916,0.56240926678501,2.08889268662562
mp-9205,KSeO2F,1.60560841739199,1.60385809534385,1.48980620216188,3.3573,11.2981029273065,9.97352699983384,5.49342823261848,19.2108632126379,0.234089571866846
mp-17672,BaLi(B3O5)3,1.56732975790036,1.56604119358336,1.56939661653771,5.672,14.3279700674122,12.6376051193561,28.4944892076249,0.631719263406907,1.61807615216495
mp-18812,NdVO4,2.00089926782934,2.09425550255932,2.02909401704307,3.0209,11.9999989314802,8.17111145504999,4.87751736429229,1.203005815399,1.03627351220857
mp-27622,Na2PbO2,2.11701026922403,2.03698561114211,1.96693931782351,2.4087,13.2328990646154,9.01490447634985,7.13935264335695,1.3638092908467,0.873309070621354
mp-21879,Ba2CePtO6,2.65241910338468,2.65241922779941,2.65241915051147,1.4207,8.34877613204635,4.58552646519071,1.8811251441331,917.120591348977,0.532687112258542
mp-14485,LaTa7O19,2.3523646677333,2.35236459546559,2.43257880036804,3.128,13.3682803732847,8.00343116173616,12.0264876595405,3.44488970736719,0.373434851905865
mp-4103,Sr2Sb2O7,2.02871902933846,2.01436148444116,2.02228220335343,1.695,14.5122034421572,9.96609851074654,3.25639068582221,0.323738500673107,3.39600126411378
mp-27480,Sn2OF2,2.10538170410973,2.08354776043171,2.07336675723327,2.7636,15.6277832923408,10.4367239598134,1.71423041883888,1.13059691412441,1.46784067745552
mp-6525,NaSn2(PO4)3,1.68163504364056,1.68301043668778,1.67522436407784,3.3604,14.7285054065656,12.058381588095,12.3201973758161,0.523131058237329,1.99273440157806
mp-18051,La2TiO5,2.17127774593671,2.10135709721123,2.11773214784118,3.4327,10.7532684522573,7.05740269446497,8.08392314517034,34.9421078322027,0.152321079874663
mp-566452,K8Hf(MoO4)6,1.66356326600463,1.69626570737016,1.67382347336868,3.8595,11.2006951734493,9.18182949256075,98.7688659673182,37.537636789746,0.036764577548984
mp-579552,La2CO5,1.93443006335199,1.93458718852369,2.00574434562334,3.9331,10.7875792008959,7.62228746641087,3.47786247124518,3.27223025541632,0.593134900109545
mp-504748,P3Pb5ClO12,2.06472304195987,2.06472310734394,2.06350282529489,3.595,16.7817011745204,11.3162155354348,2.09631298557088,0.705219990317858,1.89502524454355
mp-19269,NdCrO3,2.36238136421705,2.36525834741155,2.33114571831106,2.3395,19.5670328924347,8.81345283873179,3.19484690348475,3.13872710001875,0.631604536300088
mp-556122,BaCa(PO3)4,1.62349046501666,1.59544594079524,1.60165568085029,5.5372,14.1695418452433,12.1605312919567,67.6893125692768,0.514327866599958,1.95905846626795
mp-557662,Ca2Mg5Si8(O11F)2,1.64683309415375,1.62909017859663,1.63338817492965,5.0192,15.1335949483056,12.7355525182914,74.1874919375523,0.472722215291195,2.12888660810035
mp-17868,NaAsO3,1.62857985066745,1.68352222735549,1.64526307926726,2.8843,12.4086147402052,10.3353159369548,85.4674952946832,0.562803879025384,1.78851824313406
mp-561125,Ba5P3BrO12,1.76211468412246,1.76211479762245,1.76347599643432,5.0184,13.6403574151917,10.6404937166034,14.2755255387236,0.495570640132049,2.08792575663255
mp-17382,Rb2Si3SnO9,1.66436036061906,1.6643603576149,1.67367125804323,4.0754,14.9658753411161,12.3479061793119,3.5756199183163,0.492319561208384,2.31087281396579
mp-27823,SmClO,2.09879248855145,2.09879248855145,2.03373636197025,4.8762,14.4927986399351,9.72042131078205,2.44340606762425,0.582798829497596,2.12512270256855
mp-17350,La2TeO6,2.04325729167915,2.02704511543281,2.03863424625409,3.039,10.5661092624461,7.21056698131478,11.0726860505331,0.792621343522253,1.35194880079472
mp-561076,La3GaS5O,2.68256543629415,2.67560615562156,2.64206650748992,1.1965,10.2442167506894,5.60310384913855,1.28480303617777,1.06006668342547,1.72166630060964
mp-562102,K2S2O7,1.51412186101384,1.49497471884979,1.50096463982334,5.2394,13.7905441461265,12.7678046356405,110.880016566179,0.657795990218421,1.52924693611907
mp-540659,Ba(BO2)2,1.67841630711811,1.6840992755773,1.56309095384754,4.606,13.4674862823909,11.2936422160485,15.0094479816215,0.606510751466962,1.71540009076819
mp-23013,U(ClO)2,1.85618084517646,2.4215213709567,1.94213252894853,1.7154,6.15676312215539,4.13600486913723,4.04361920768729,139.167052215473,0.254488816342927
mp-510030,Pb3(ClO)2,2.21534810582897,2.15361369795049,2.17416970358802,2.4598,15.0289271113567,9.66754245169879,3.60818078256551,1.74071400390091,0.85162488450438
mp-2940,LuPO4,1.78524415417052,1.82845075952294,1.79820610053464,5.9558,16.0688158136606,12.2550051472028,4.23581338352729,0.483647159222587,2.30370518645821
mp-566266,Nd2Mo(SeO5)2,2.00519461648988,1.99184589263326,1.99496726288929,3.3273,12.8794670323405,8.94071527518192,25.1653355286994,26.1490228975289,0.077979547872133
mp-13744,Rb3GaO3,1.74061726982126,1.75993338226195,1.75032441278753,2.4167,12.775518382944,10.0348041475984,21.7239660339874,0.379526203156952,2.6808962953572
mp-6105,Pr2Ta3(SeO4)2,2.71689041553023,2.4628128816457,2.46669500141383,0.9498,11.8531253174427,6.7164635781797,34.155927260344,12.5394372589419,0.109025890655511
mp-30088,Ba3P4O13,1.6534522642036,1.66048185476385,1.64993739881245,5.1231,13.9654372276308,11.6159910321348,52.4101488895198,0.512501870268036,1.97029266560618
mp-566655,Na2U(WO5)2,1.84092041653082,2.20407025523235,2.07531809128143,2.0023,9.56522801714334,6.51689103809033,4.39143682622997,4735.47253186578,0.227927074632095
mp-622195,CsSO3F,1.45499857388246,1.45779169636817,1.46508464260602,5.1506,12.6269732983963,12.124571668833,128.666068624304,0.56395658335516,1.78095820187311
mp-556735,Rb2Bi4O7,2.08528479829495,2.14756871834174,2.15129899827988,2.6039,11.6575345123503,7.65724514939341,5.72924669205609,4.44400217597895,0.399565408586046
mp-3540,Li2SnO3,1.95227602044383,1.96045197849884,1.83609279994231,3.2443,16.0543529384982,11.5693331272753,3.58889304111958,0.438013009378134,2.56167466109302
mp-622491,Pb13(Br3O5)2,2.27316773028301,2.33477600210384,2.32977759668171,2.0126,14.5538505758419,8.91691891478327,8.71239878785423,0.493383952813414,2.1415980128325
mp-555604,Na3Dy(Si2O5)3,1.58196550531293,1.58299427036234,1.58238587898148,4.507,13.8617499839703,12.0982246773881,6.53459567131519,0.519169987383922,2.07918306025874
mp-19068,TmVO4,2.03267827508438,2.11874594276898,2.05952636302622,2.9597,11.5247867521806,7.751772945513,4.55893491705639,1.29414201978057,0.992062199119897
mp-18620,Mg(PO3)2,1.5766683703303,1.60384213063506,1.59835365923815,5.648,15.1730562956947,13.1462205702884,10.4317935472178,0.534894462529558,1.96538846613413
mp-29690,Tl2Te2O5,2.12773194975307,2.17797448561731,2.29393001636929,2.7856,13.9082020034067,8.88206643389439,2.80103719764502,1.3961387956592,1.07327177531174
mp-559379,SbTeClO3,2.26922866190254,2.13124465981736,2.01160677320395,3.2319,11.8010486697237,7.72265251800986,6.32582514246841,1.4614180614138,0.842349039388339
mp-27358,Se2O5,1.55335950442903,1.99706723722563,1.98421572163916,2.8874,10.727014092896,8.00802969313535,5.52208431442584,10.0812866216873,0.280284729566047
mp-669353,Cs2TeO4,1.64420525786776,1.65956468689834,1.63771982951908,2.8284,10.5780908806545,8.84047840345035,21.7963772800817,0.688465577764944,1.49838462824816
mp-4086,La2Sn2O7,2.13348105452099,2.13348110607992,2.13348084594167,2.6649,12.4322436194202,8.14833873383697,2.08677226204759,0.362403967576688,3.23856066546423
mp-13039,Tm2C(NO)2,1.88816866301716,1.88816833465663,2.21296132817544,4.0321,13.9707673151099,9.70218188107808,2.92016495479255,0.735280718942709,1.70247119085399
mp-559805,HoTeClO3,1.91200265951698,1.84933212809382,1.95101714754125,3.9162,12.154143501632,8.81004336466999,6.04853353733765,6.30797952959385,0.323858697163858
mp-560535,K4Sr(SiO3)3,1.635834218373,1.63733894169778,1.63885918858211,4.1821,14.0869087765215,11.8477380117995,106.277028079565,0.470921598369909,2.13290509411744
mp-22598,In2O3,2.21539344361222,2.21539328336979,2.21539341427206,0.9358,18.5963801282333,11.8062349507167,6.04871825589915,0.170431108315559,6.03279771339401
mp-5525,KAlO2,1.64454217033191,1.64415027293736,1.64430676578308,3.9994,13.8271867476468,11.576882775713,8.10581396463339,0.424302342572865,2.48017823025594
mp-19957,LaGeBO5,1.91000769893736,1.91000749474969,1.93888821751023,4.0234,11.9585427568478,8.60393299076224,217.698694492619,0.660072776016508,1.51957796763556
mp-7977,CsSmO2,2.06070789293388,2.06070750229139,1.99346470748795,3.0012,12.1352049862063,8.27428587541615,3.21828028941289,0.542406096546368,2.15436205031768
mp-556639,DyNbO4,2.2836096141854,2.17903454309472,2.18869645908244,3.5853,13.3000501843369,8.43828363316299,3.99572989996069,2.56980745198622,0.639401379307496
mp-3635,LiBO2,1.63912549550057,1.6363947384418,1.48208102679982,5.226,14.484839995205,12.6118443567928,6.67500886060645,0.751125229564314,1.48114845716395
mp-616175,EuSO4,1.75982838936074,1.76169332745515,1.78580045637804,1.2814,10.2102080740763,5.84687888848092,800.794030941113,0.468407741548672,2.13614088828674
mp-3584,NdPO4,1.92143333477901,1.84106399399912,1.84090159976029,5.7256,15.8801983938561,11.7183509211678,7.14577910336848,2.41707089258075,0.553666654541669
mp-552008,DyBi2ClO4,2.39183936751614,2.3918238689335,2.23751922896765,1.5994,13.3448814624203,8.09663646856152,2.73357885289154,0.319341237160405,3.49726730080799
mp-29711,Tl2Te3,4.24271692197347,4.91415157885876,4.41147354066643,0.7082,11.254935408369,4.18467633164149,0.636483542449314,0.277932675278257,5.16912617978792
mp-560132,Nd2SiO5,1.98312002914599,1.94806895668506,1.94185382560068,4.8544,14.7604030609676,10.4321581406011,5.72351626410611,0.995607859701208,1.17912928660771
mp-25076,Nd2MoO6,2.13704974673029,2.13704302249627,2.13383021583255,2.7685,12.7931719377139,8.37653803533105,38.4609533358636,21.7158467915233,0.072049716565264
mp-4790,ThGeO4,1.97977446947878,2.01347185974873,1.99106769347504,4.0414,12.9597959877221,9.00677237676127,4.48720354910498,0.600890769831524,1.88705192187494
mp-560340,La2Pd2O5,3.07550075434879,2.54708148083252,2.54708148083252,1.2508,10.0843238322141,5.42700418087209,5.92336897148474,1.55238854907814,0.812991471556149
mp-505299,Ho2Mo4O15,1.86513042171318,1.91434912437622,1.89349294955117,3.3825,11.5521775749619,8.42734045936835,16.4797570224617,4.29289359435095,0.293623619859061
mp-16036,Tb2TeO2,2.70684417541904,2.70236546936198,2.47314001827636,2.1518,13.7728304252038,7.62055938278086,1.63282141983143,67.0000080871287,0.627362217061596
mp-551873,Ca4Bi2O,3.07180513542119,3.07232992857213,3.1108206168148,1.0912,9.64615919618206,4.72342039978113,0.517503589175049,0.530512330209862,3.81732407367535
mp-542514,Ho2Te4O11,2.15117242916508,2.31609057033614,2.07897228937761,3.3597,13.5366261702457,8.70411682670955,4.50885487205313,2.04691637528511,0.710325546389905
mp-662535,PbSe2O5,2.05515121584763,2.10165617787496,2.06113762519634,3.13,13.5358914987481,9.09557424601979,2.98976580468479,5.95204520805034,0.502483835220591
mp-505707,Tb2Mo4O15,1.8580949652803,1.91132235376453,1.88952553039116,3.3895,11.4822624435146,8.39557309015821,17.1780363583638,4.17570152761209,0.29769458943413
mp-13660,Ca4Sb2O,3.22748790392776,3.22387400188035,2.94599494059308,1.1761,10.3195632802665,4.99611311064892,0.583681047356186,0.508093323636131,3.68140684319223
mp-4547,La2TeO2,2.72054233380038,2.71645488642827,2.50408464114135,2.1478,10.2633907348837,5.64604403179678,1.0914642970486,2.35619840875389,1.34061285234133
mp-9799,Yb4As2O,3.22542113684399,3.22043491628072,2.88004437813031,1.1302,11.2200118371122,5.46294903894062,0.714749444205718,0.408084367066395,3.84956535730492
mp-558224,Dy2(TeO3)3,2.1366024852555,2.10601500944319,2.14487643700051,3.2107,13.2311680796804,8.68699606008962,52.1299630132012,8.22971979112504,0.140693645787624
mp-560082,Ho2Ge2O7,1.93532142291662,1.93532142291662,1.92481701727723,3.7385,15.2996589290662,10.9444006127649,20.4807271854115,0.442066069444738,2.31093169439038
mp-30313,Tb2Se2O7,2.07827092555326,2.0145231619418,2.0145231619418,3.2221,13.7662427029987,9.39660356620045,19.0411295078739,1.97004024569909,0.560121736102467
mp-31418,La(SbO3)3,2.08390648062719,2.06943929120909,2.10023111585368,1.4864,10.9697186324135,7.33476303111089,11.3323917159952,0.3713031850684,2.78145949051102
mp-29833,Bi2(SeO3)3,2.15041345326893,2.12019139937884,2.09974050539585,3.443,12.7380393384963,8.38249728202012,17.3977489284197,2.53855347029957,0.451403828213577
mp-30198,Ba4Ga2O7,1.96865159182624,1.9771902184666,1.96454625804535,3.2427,13.7461784466357,9.66007074932285,13.9146169926107,0.389628773354577,2.63841243647896
mp-31416,Ho3TaO7,2.14382471764834,2.14257281556544,2.09719852422225,3.6775,14.1117052178548,9.26995716861527,2.46034552590756,2.23836645752692,0.853201347974992
mp-28990,Bi2Te4O11,2.34683670075274,2.36185011378792,2.30804552164813,2.8769,12.8395055043956,7.79404329340129,9.79861200168808,3.95840119784183,0.354682518392158
mp-29887,Pr(ClO4)3,1.60373471933484,1.60373476298296,1.65389067050999,4.9284,12.9332377738244,10.9988023211535,33.9560751483845,2.02201856459617,0.524005112213242
mp-31355,Sr3Tl2O6,2.38851262923184,2.32261749756605,2.35360100696783,0.7764,13.3291883117879,8.04649117888724,2.54794976306415,0.366731393301865,3.11926379071471
mp-5459,Nd2TeO2,2.68826457589278,2.6844092236468,2.48657927281637,2.1653,14.1050418728698,7.82225660776069,1.10831417154073,6.1130017877273,1.06585699122906
mp-18662,Ho2Si2O7,1.81540697365632,1.82289189202212,1.80986597293833,5.0297,14.8324093595429,11.239789930814,46.9385648304037,0.459557563501795,2.19731040966574
mp-17009,Ba3Te2O9,1.9448302625165,1.94483014939609,1.96289073562438,2.3646,12.780160982905,9.06114748267045,2.86426641730498,0.49355181511949,2.37525925219312
mp-558521,B2Se2O7,1.66724083143378,1.85889667276048,1.85013234391489,4.0024,13.2015416638945,10.1326571491689,5.36447074613014,6.36387319907602,0.343548688211438
mp-31008,Na14Al4O13,1.64964506788582,1.64958838805321,1.66446059430676,2.5301,11.9547553980862,9.94394546853869,33.5427729605722,0.359206671627537,2.81372533934454
mp-29222,Ba2Si3O8,1.66215715261825,1.65529946233302,1.68415974598611,4.512,13.6027709169083,11.2250607014995,56.989131773093,0.484238526809816,2.08264517804858
mp-556517,K2PbO2,1.91232792167034,1.91210578943739,1.95761803730963,1.9344,12.4500234095027,8.92477492846373,8.53988004049903,1.11662755572615,1.01265141816223
mp-3395,SrSeO3,1.89637532413813,1.85645813849922,1.76898669299687,3.7052,13.6537108442471,10.2152589216832,5.21397453213166,2.44683924764098,0.6004827860155
mp-28627,K4Br2O,1.63559383099839,1.63584413682967,1.64887579580756,0.991,8.95009623270418,7.51398541391072,109.545049659639,0.417477440636221,2.40446767600024
mp-3054,Li2CO3,1.59053940535908,1.5894530065403,1.43355789558706,5.1877,13.64480447278,12.3005607186823,17.6629498626549,3.11793881934967,0.377340387103342
mp-505187,K6Pb2O5,1.86524700509075,1.91327961364773,1.9041222150902,2.1478,11.4554340301826,8.34360426826311,19.1979084813291,1.85227734967094,0.591964960896959
mp-18049,Ge5P6O25,1.66010246069332,1.66325917403152,1.63958814340675,3.5719,14.9771791012346,12.4599549291608,7.15920701478607,0.689770804322454,1.58943719902403
mp-4066,KGaO2,1.77020782678193,1.7697800767327,1.77024814079835,3.0763,16.1664538857055,12.5585365117666,13.7963882241741,0.386873568093035,2.65730652197027
mp-27684,Tl4O3,2.92560730618448,2.86536378667701,2.78562418139992,1.1185,16.3948354416132,8.50102394575071,1.03334304041596,0.362074148869893,3.72959806789459
mp-19395,MnO2,3.15391301084859,2.82364835806444,2.8402897985945,1.1333,21.0049679601857,5.88058822177123,7.12236112711743,3.08304349969334,0.464757691652544
mp-16597,K3ErSi2O7,1.66482399370024,1.66482413485629,1.65813592928927,3.7375,13.7529373698344,11.3818046865101,4.13654918530978,0.555274058240936,2.04265991112226
mp-561083,Na3Bi(PO4)2,1.82586171163098,1.73142915823894,1.81622752979906,4.214,14.558907659738,11.1800248130895,14.3786255666012,6.18186973421904,0.231311033419949
mp-16605,Sr2TmTaO6,2.09311841279943,2.08841354142325,2.0834809190391,3.913,14.2455168918999,9.51003408506801,6.3158767162804,0.957005421084203,1.20325730649854
mp-23622,Sm3Si2ClO8,1.90307309370922,1.89579136510324,1.90101044710438,4.6232,14.493569716188,10.526984502359,22.7188267413005,1.90852778823845,0.567980433987267
mp-567087,Ba2Mn(AsO4)2,1.79491102565002,1.77200906882555,1.80780801524941,1.2429,14.2035432681349,8.95397115102078,11.3815496347247,0.435652737045079,2.38326771251117
mp-566301,As3Pb5ClO12,2.1396729890336,2.15253278952958,2.1476226996379,3.3367,15.5749574178848,10.1548631276741,6.26386134131343,1.27322971078125,0.945050164434575
mp-556040,CaS2(ClO3)2,1.52184398674766,1.53310666295597,1.541917348628,4.6536,11.5125937707296,10.4220419702584,30.7899273056318,2.93028589371482,0.373741783627431
mp-557448,Ba2CaUO6,2.04928073235465,2.06911448209131,2.0502103794489,2.2106,9.55377323160473,6.46445534682024,3.49165938289589,1103.67287457372,0.287302844397642
mp-680219,UPb(SeO4)2,1.91236976550039,2.15192308877432,2.16957801426913,2.0149,8.92967724669843,5.98707145683638,11.3202038839691,803.776617214334,0.089581758331876
mp-572741,CsUP3O11,1.71735425291348,1.64001974378359,1.73160602332055,2.3835,8.70551682230145,7.0566630262056,24.0624507535607,190.220217746421,0.046815591354708
mp-6273,Ba4Na(SbO4)3,2.09315182440262,2.09315185784501,2.09315179573771,1.5893,13.9666205504675,9.30530816266265,2.34717867130717,0.347437244890068,3.30426102761855
mp-6674,LiLa2SbO6,2.11147576590403,2.09682165192941,2.07787608629581,4.1203,10.8439505490982,7.21815056853096,6.59987023971042,1.05751362714818,1.09713242263399
mp-15107,KSnAsO5,1.75699215137689,1.80101462237262,1.75682996331461,2.1358,14.1817373762947,11.00742101198,98.8372244452887,0.408887057517711,2.45578077329474
mp-556676,Na3Al2(AsO4)3,1.73147877549798,1.72941369255595,1.72657429611355,3.3268,14.0359378183947,11.1589997440094,66.2013054964215,0.452439732882071,2.2253445687964
mp-17839,K3Na(SeO4)2,1.57219564940245,1.57047689572308,1.57515159905325,3.5517,12.3130168034507,10.8214996128795,20.2690009219864,0.59790863803203,1.72183274818244
mp-8449,Rb2Li2SiO4,1.65173547216254,1.63946372329491,1.6498157503188,3.9472,12.9703514035044,10.8408736151286,30.1115272684533,0.464645837004677,2.18538669331047
mp-16927,TbNaGeO4,1.78848190932981,1.80074048935431,1.83800010881392,3.7314,14.3716263302037,10.9308869501524,41.3926419970445,0.436810349222425,2.31348193093642
mp-6499,BaLiBO3,1.72611568557846,1.78014319648729,1.82777777916245,4.4023,13.523678797394,10.4597504630636,9.52930342595581,0.918172626685104,1.19405927821885
mp-649915,CsPr(MoO4)2,1.89611825844276,1.8944463650365,1.82656324281422,3.6999,11.827342899871,8.70774157205129,66.7830022346595,11.5843329174283,0.101297356058768
mp-541962,KGd(WO4)2,2.08877978973371,2.09654769561773,2.24684104689228,3.2546,17.0400228370516,8.0849817326374,9.88809917880222,67.8312207623258,0.115874145586391
mp-546625,HoBi2BrO4,2.46615734899459,2.46621904136676,2.29618254500813,1.6948,13.464859454288,7.97897396221509,1.05792376726846,0.312480775040636,4.1454445683361
mp-18975,Na2SrV4O12,1.7347236436966,1.89382604005753,1.89382604005753,2.873,10.0053215997608,7.48494139326708,5.88063684165116,41.7210604159708,0.194018319797145
mp-559702,Pr2Ta2Cl2O7,2.25462274893163,2.1987924913461,2.17376653070195,3.1552,14.0915437438758,8.96774489962023,5.74978185305679,11.5920515186095,0.260185648965864
mp-6211,RbLiSO4,1.4964775407603,1.49763472849691,1.49667781436086,5.2865,13.2866976662221,12.3646885632784,22.3271491097444,0.583944875985065,1.7572789314331
mp-560898,NaPr(SeO4)2,1.80829765248977,1.74434873520177,1.74939817651671,3.3976,12.7462280036062,9.91660292180905,14.6632462948203,0.636201669870956,1.64002635370483
mp-14316,KPr(SeO4)2,1.72592366285418,1.70907546351821,1.79439349920802,3.4507,12.8403229338668,10.1267946092479,24.338087089743,0.728206417152673,1.41432486943609
mp-557382,Ba2ZnWO6,2.17996985070895,2.17996838967908,2.17996962593519,3.0199,14.157116395923,9.11052895682079,1.8503409688546,1.66078111808653,1.14256723940502
mp-561474,K3LiSiO4,1.60133334755759,1.60676414261708,1.6037349500463,3.6727,12.7939057106201,11.0017135216283,68.8604242141787,0.485851449733781,2.07276441850216
mp-687105,ThCd(MoO4)3,1.98074619777497,1.98074613466744,1.97581224310409,3.5168,12.0034330514112,8.40106730843046,28.40626423139,13.4688544144466,0.109448866814477
mp-540707,Cs2Sn(GeO3)3,1.80976294580257,1.80976287673275,1.83780474479744,2.7835,14.9294020092236,11.2951226920325,5.08986415680076,0.386928970470079,2.78092257342261
mp-542919,NaGe2(PO4)3,1.71650366151663,1.71699562608645,1.71418814311615,3.9201,15.7143310524218,12.5904597659842,9.61431084338889,0.594456557411061,1.78622032758103
mp-561072,Sr2DySbO6,2.00646794392534,2.00156799284961,1.99629045481864,3.7186,14.8693689352263,10.3032426126179,9.1872255204742,0.429857481120231,2.43519922911692
mp-561462,Ba2Nd2Si4O13,1.83987562079615,1.83651208272638,1.83544146460736,5.0672,14.7156979211034,11.0286926697749,45.7704292354359,0.457248595655857,2.20884230910226
mp-20066,CO2,1.36563749582384,1.36563749582384,1.36563749582384,6.6332,11.7780274771126,12.361549799365,7.72934032715394,0.7404720608825,1.4798669937541
mp-29443,PI2,1.73893856993282,1.9206057950553,2.15839451676472,2.0195,7.59610888094358,5.41467589652819,4.60197421963308,1.95696728397205,0.728292790664173
mp-22916,NaBr,1.68523736310349,1.68523711684736,1.68523719992172,4.0899,13.6725660546489,11.1577209115669,2.54225031338999,0.330368286702159,3.42027721748984
mp-558797,VF5,1.60647869578155,1.53856119475307,1.5126081647274,3.0002,7.6939046160455,6.86064673544548,60.0022950018995,1032.04563104966,0.017634978595388
mp-27639,IBr,1.60882659413624,1.71638743586639,2.84868232872674,1.5028,7.05399825219847,4.76943931557245,6.26772385853334,6.24741940996564,0.319613642673879
mp-23295,RbCl,1.51006009151954,1.51006006834165,1.51006023389797,4.8393,13.2016563609866,12.1579379502836,3.9907149007316,0.449093164293938,2.47729113480812
mp-22914,CuCl,2.27454009856938,2.27454074265554,2.27454059097656,0.5612,3.28067062999698,2.03764238304549,1.78418757615646,0.252324002233538,4.52363762950066
mp-971,K2O,1.80711222119712,1.80711229866879,1.80711221289659,2.1405,11.8331390049496,9.0095284591738,6.40165304904612,0.403019133001966,2.63748142901233
mp-22883,PbI2,2.33314870936252,2.36013514655411,1.92048633944634,2.554,11.7193622093287,7.47079336119618,2.34739057857996,1.31807339785307,1.18468803868611
mp-696805,H2S,1.62483132355331,1.68477569723688,1.66326089354617,4.3986,11.2590529764162,9.34713480329751,4.99857130300146,0.427303211775121,2.54031572638526
mp-22905,LiCl,1.71542958176662,1.71542978579713,1.71543001606011,6.2532,15.9190137855039,12.7579518372526,1.68447134801809,0.483315184069379,2.66270127462939
mp-22913,CuBr,2.465275079986,2.46527498263378,2.46527477373213,0.4859,1.93023045450679,1.12302706454042,1.33027351049762,0.170246160547585,6.62557270018618
mp-555003,WF6,1.41636243596051,1.41875304052538,1.41871456255302,5.3735,10.4037337953991,10.3673569669563,45.963646607246,40.1129181369681,0.046685949095458
mp-753746,Rb2O,2.07767574948547,2.07767562675216,2.0004930367287,0.7927,8.08600239193291,5.48121333971096,13.5528098977719,0.357088351924729,2.87421282307019
mp-643265,ReF7,1.5393344990612,1.60304619708853,1.57403669588736,1.9988,7.54326775224607,6.63173994235876,468.355723623815,22.255166834085,0.047068515156366
mp-1087,SrS,2.15599496984571,2.15599521799099,2.15599515073666,2.964,14.3866004497626,9.34531782066116,0.942708891150823,0.434304273636848,3.36330603237524
mp-614603,CsI,1.64113875708302,1.6411388972296,1.64113907393615,3.8572,11.0727698622359,9.28984528232117,2.67955778068584,0.369686023367095,3.07819403324631
mp-23170,IO2,2.19927925239156,2.00873726753899,2.5474291786034,1.7566,11.3155283774724,7.08684292536496,1.1982986455609,1.15502828808372,1.70029616822723
mp-30031,CaI2,1.8459665164894,1.8459663214696,1.64352808616099,4.3474,9.5406059813703,7.37716315173035,3.08973565966904,46.0930871573434,0.345347510200125
mp-10694,ScF3,1.5926033687017,1.5926033687017,1.5926033687017,6.5759,12.2627526941133,10.6272583269683,4.27758624494334,1.86058051953424,0.771243362209328
mp-1820,YbS,2.27048796297184,2.27048756878341,2.27048792113061,2.905,15.7762985202655,9.81320267354038,0.75802215908705,0.370732363323624,4.01658629615232
mp-8177,HgF2,1.95976478690684,1.95976454197947,1.95976473843163,0.9684,13.2402880040366,9.3488196384317,7.01745152838009,0.281691947518222,3.69247910647413
mp-541788,P2S5,1.851027844199,1.87127907325444,1.88334620556073,2.6453,8.36029987709781,6.16693275968915,11.6073657845006,4.1427383960601,0.327538420713747
mp-569766,TeI,3.5615462667218,2.63396857612235,3.08598022838773,0.8516,7.75515650787889,3.78936683153044,1.63298043613138,1.91644344801221,1.13417710812558
mp-463,KF,1.39915920466543,1.39915907601673,1.39915895451518,5.9956,14.4686464629948,14.6788788498503,5.98311428075207,0.560380224801154,1.9516396950269
mp-468,AlF3,1.39386166817228,1.39375660715923,1.39430922323565,7.6012,16.2523751751066,16.5724629883498,4.66788691370727,0.547659161117628,2.04018290128594
mp-634117,BH3,1.43648025743482,1.49738371167847,1.42484565128999,5.3322,11.9661308742758,11.5538079997102,6.7623387732745,3.47833978727997,0.435371309543152
mp-1039,MgTe,2.33941929119173,2.33941924417151,2.35975471394804,2.3612,11.307430072323,6.84663364020556,1.57888062156131,0.184397985476689,6.05641284525811
mp-539,Ga2S3,2.42271766823953,2.38341782740668,2.45609101012157,1.7018,15.947242191925,9.41471228711055,4.08986227139119,0.287067113974154,3.72801296262072
mp-22981,TlIO3,2.10982652604426,2.11133626407543,2.1082501345903,2.7785,14.7317432299168,9.74827229163296,2.31581020264974,0.594502152182762,2.1138940135701
mp-5020,BaTiO3,2.35602956051065,2.35624873050364,2.35580881015417,2.9742,12.7409645807785,7.68842547777911,2.20710227760876,2.24783962121683,0.897954359902456
mp-7375,KNbO3,2.32342589294344,2.32369819684054,2.32315140918538,3.1194,14.1323480972632,8.62553208639669,2.20224522975351,1.22063352273222,1.27332874900006
mp-7610,Li2CaSiO4,1.74260472856009,1.74629189427197,1.74763120537486,5.6616,14.5893206847664,11.4906099188186,3.45105848702758,0.502766068267593,2.27876276917774
mp-7848,AlPO4,1.46122866109312,1.46177741465655,1.46216975074716,5.6811,13.9286958195208,13.3465610157751,5.52187856157403,0.573492925341793,1.92479846245914
mp-560008,PNF2,1.61059477833501,1.41010022338839,1.38372469443889,5.609,14.264709206346,13.594016088997,93.0205068913642,0.666465430592096,1.51120323556466
mp-752467,NbO2F,2.43514106572905,2.31490577778017,2.22147866296303,2.2696,11.8909814405655,7.2564724522753,3.12113392358236,14.0838292702138,0.391399793413554
mp-644222,CdHClO,1.91800961937108,1.91789826111814,1.81980277502811,2.4635,15.1021619081716,11.0482153190425,2.35275334614275,0.313660104110251,3.61319840089796
mp-625150,ScHO2,1.96531456006411,1.82603614969693,2.01112962038751,4.413,12.2699298601488,8.76745820987781,21.3097290975513,3.8145525891022,0.309080864697181
mp-3589,BPO4,1.60731121753069,1.60812470909442,1.60944919770709,7.3715,17.0247081518266,14.5967446830021,6.02700053134035,0.597705740039241,1.83898408511121
mp-7849,AlAsO4,1.55373155017204,1.55579747718011,1.55721282424722,4.2769,12.8286163601297,11.413905186051,16.0632234795928,0.622880370577953,1.66769872189355
mp-4187,Ge2N2O,2.0809772319754,2.01804338902809,1.98855585790292,2.7293,16.4884194638332,11.2868112643685,4.22288342444017,0.330783452432295,3.25993085393731
mp-10341,SrGeTeO6,1.92248216376642,1.92248205193182,1.73359710428923,3.1561,14.4050621487042,10.6741179687338,8.826256127794,0.509002785530316,2.07792411171825
mp-10851,SiO2,1.5313899372792,1.53138982953394,1.53825730292432,5.7223,14.8239725183042,13.4056340055078,4.1009378095381,0.534352309716262,2.11527115544311
mp-6922,SiO2,1.53141221100003,1.53141212611106,1.53818457605061,5.7224,14.8228442949352,13.4047088616573,4.10803939330167,0.528857176119673,2.13429480549528
mp-223,GeO2,1.75260764006095,1.75260753450395,1.78311013400743,3.3223,15.1935070429567,11.8507003582764,11.8077853734172,0.435529591150379,2.38074512638543
mp-733,GeO2,1.75250350070977,1.75250349215059,1.78284513629199,3.3249,15.1915000940608,11.850177314993,11.7827997942883,0.43649261305816,2.37585898748496
mp-764673,Na3VO4,1.63351688084329,1.63351688084329,1.63045760141133,4.063,10.320878715396,8.70778816134347,24.3881586664846,3.2677129456289,0.347027938155104
mp-7446,Rb2S3,1.88432595640988,1.97508572978491,1.848556980458,1.3905,9.7193460699158,7.05013962840644,9.00737469519448,1.5005600472703,0.777437989702365
mp-22993,AgClO4,1.68332511714167,1.67841518105622,1.67502400281309,3.2514,12.1047037563527,9.91655899011649,10.7524566860378,0.530422951753139,1.97828995340302
mp-28295,CsIO3,1.79483893427795,1.74870341110207,1.82993308620835,3.0864,11.5975681766705,8.90603246026457,1.36012556886971,0.849577008291437,1.91228256954809
mp-154,N2,1.23663200265883,1.23663200265883,1.23663200265883,7.3589,8.45228647519685,10.4492439951404,14.8949769659475,2.81524219867682,0.42234595199945
mp-551905,OsO4,1.57402048271298,1.56127763386273,1.58741399767043,3.33,8.7659157094394,7.69515329206333,20.3649725843986,2.59999425446085,0.433720155305953
mp-23292,HgBr2,1.93038039515532,1.8596374297158,1.80980394518301,2.5651,10.9956425247143,8.11877376711744,2.82812025694498,0.581719400716866,2.07263361218811
mp-765135,WOF4,1.46335235333121,1.46335235333121,1.76583363032875,4.4978,11.6620691655148,10.3114653805589,268.894068040768,96.6740302924328,0.014062976257324
mp-778780,VBO4,1.91355595423808,1.91355595423808,1.93226092440954,2.7063,10.5363483959575,7.58012720414773,3.70289865299921,5.45193110398723,0.453479947652908
mp-27726,SO2,1.46823645915772,1.47048490301669,1.4821706683105,3.3276,8.81009455368814,8.35710147412814,4.45364283251962,4.64754692888487,0.439702566630105
mp-22958,KBrO3,1.65613204787541,1.66176044603306,1.64921099014044,3.8455,12.5124978691303,10.4003741793399,3.04245096427265,1.01695684355837,1.31200826872573
mp-626620,RbHO,1.5881927842677,1.58703439786288,1.57952929380876,3.3341,12.4153026130013,10.8170741496002,21.9262465987237,0.428461421558961,2.37953985526162
mp-626000,NaHO,1.52650573533151,1.55178108636496,1.52760025530241,3.0637,12.0580651354549,10.8910604817824,6.31050922106231,0.503234611790601,2.14561053363531
mp-570480,TcBr4,2.42547888673557,1.98157586783852,2.1689508523708,1.1046,13.489016230007,4.1832268073185,8.72483097431082,11.1934342999253,0.203953487257292
mp-31577,K3CoO2,1.83365311877683,1.90913672375763,1.86300251744328,1.9276,15.4393657872498,7.32382610633186,192.882359204868,15.6934102617357,0.06890552034788
mp-763186,Li2Mn3SbO8,2.40914113326721,2.40891451903134,2.35562668519441,1.0968,12.3062856529832,7.33739624815546,2.92846478478235,5.39546361389929,0.526816734241238
mp-540844,Ni(NO3)2,1.70218892899701,1.70218914636418,1.70218892312223,3.4321,15.0737249089174,10.2439521015142,4.35805068523374,27.1714432574876,0.266263732721422
mp-743568,MnH2(SeO4)2,1.71369185386405,1.69094092149903,1.73913005264126,2.1228,15.0531368250996,9.65097543799523,5.96537366010248,0.587287837008207,1.87037666094937
mp-762136,CrHSe3O8,1.8148600497008,1.98977236889047,1.81773978335734,2.8849,15.0452716249616,8.47877405770835,10.464376722234,32.0208782352718,0.126791933218162
mp-769464,LiLa3MnO7,2.33897106651621,2.32486417452719,2.40230541979991,2.249,12.716416206866,6.68628404951956,63.8068136921117,40.0597381299945,0.040635026770786
mp-540481,Li2CrP2O7,1.59497402173202,1.56594890721249,1.57622749309863,3.747,15.3601727930239,11.3634083253921,1091.27146678884,39.3904772747669,0.026303208767922
mp-505436,CuP4O11,1.76110978079165,1.76277294907767,1.76358677983251,0.5822,0.924694989208222,3.33914647868717,125.804647444225,572.399207380332,0.009695864409635
mp-579613,Si2Mo4P6O25,1.69924189566995,1.69924195746221,1.75302225313885,3.2525,17.4768305642045,10.9721079934626,0.099994275476281,0.100118789843225,19.9887075951057
mp-765839,CoRe2(H2O3)4,1.58862037944878,1.63494639361662,1.6281318589107,3.0033,12.1955033229155,8.8557978532776,125.206399110054,119.822927650868,0.016332460428597
mp-765668,V2O3F,2.56477529035196,2.56477529035196,2.63023102787569,1.2768,10.4646077956715,5.86147564475541,0.001201107891879,0.001201179914876,1665.07942651525
mp-772231,RbCrO2,2.22761561091675,2.22761577476907,1.97568857363705,2.8894,13.4561385347471,8.78374537091036,43.686491707613,0.835469231009435,1.21982254136465
mp-771093,Li3Cr10Fe5O24,2.22187081082587,2.22343473032154,2.22343473032154,2.6557,21.1997211663295,8.14354522330905,0.007471625151107,0.007472743446874,267.659352496091
mp-740718,AlH6N2Cl3,1.55728725673846,1.56063193931177,1.57246478815902,5.0335,12.9395515383948,11.4469274377803,7.8713093951659,0.451651019256055,2.34114251060111
mp-6163,Cs2NaGaF6,1.49763014459512,1.49797718607461,1.49219378098155,5.9678,14.1022654009689,13.1341909865627,33.8277743837809,0.535800551740305,1.89592763320568
mp-697084,HPbIO,2.37652376171584,2.43990168859321,2.4532625318135,2.8097,14.6455857079354,8.63912554380208,3.19527522293012,1.00003299574702,1.31292909161947
mp-23944,BaH6Cl2O11,1.54494256527549,1.54494253938456,1.56014948001786,5.362,13.3375248610996,11.9152711517775,20.9187304919789,0.583729665719719,1.76092582135317
mp-740714,LiB5H2O9,1.55908177463531,1.50791596582833,1.52867030454575,6.0917,14.9179264267567,13.5088938563915,47.3736018921682,0.650268823896475,1.55893433429281
mp-642844,BaH5BrO3,1.73160302898788,1.73160302898788,1.66574111133753,4.7655,13.7083470890509,11.023839122887,6.51801547592661,0.447712478434166,2.38699727294064
mp-765597,HS2IO8,1.83885038543107,1.89868836832167,1.5146399671209,3.0292,12.0920577266995,9.49563231269342,43.6166526486273,49.2795482505401,0.04321941684781
mp-571011,CsI4,2.29130659450018,2.16211705511057,2.03513170581169,1.7811,7.94956343363387,5.15001954870254,9.30223612269913,32.1569347218569,0.138598525187044
mp-28062,Sb2F7,1.5579991078303,1.62392388060525,1.67724066549795,3.9065,12.8457711293303,10.9297366765723,4.45144424541804,4.4017740256345,0.451827322954838
mp-696379,BH3OF4,1.34858234453815,1.33388734906663,1.37684067705744,7.6841,14.9234779037261,15.8740977331253,51.156967073654,0.648385437166661,1.5618401844236
mp-565711,P2O2F3,1.46907205064966,1.46907196556193,1.49549060511927,5.3101,12.443441021017,11.7618264363572,10.9390737581184,3.88662668164354,0.348707944878476
mp-640524,MnNb2O6,2.45595611727897,2.30557868007145,2.35042356821063,2.5805,20.1686953943461,7.67975265682648,10.2575384425895,3.50813268860293,0.382541208189076
mp-772813,Ca2Cu2O5,3.04747761927795,2.01168690903928,2.45763574192759,1.0118,8.55286764467417,4.91233244475142,26.5057120148274,14.4181690705091,0.107084650889598
mp-557626,Gd2TiO5,2.19614648646214,2.14157688865004,2.17397688120182,3.1702,13.4401161377533,6.49425811729767,7.5569251334366,14.6963309991377,0.200373148380239
mp-675993,Zr2N2O,2.81948196482971,2.79386264157707,2.83352287091529,1.6823,13.0465443727802,6.8438189326619,2.80460114111898,0.702019185702107,1.78101943357153
mp-22925,AgI,2.24035782409864,2.2403577325954,2.24035811423085,1.3678,13.8183856392807,8.69115130936401,0.915839707367101,0.200375311816686,6.08252890843289
mp-1500,BaS,2.19244472678332,2.19244464468319,2.19244492747252,2.3171,13.0730543718188,8.37252615317411,0.849866290039459,0.447703839449944,3.41027512492175
mp-770159,Sr7W4O19,2.05650193046347,2.13228563049137,2.10800210626081,3.0934,14.0975109734327,9.37019284759709,12.1964333249009,10.75747034912,0.174949840608751
mp-696762,TlP2H5O8,1.5866375862181,1.60903463293989,1.61503074274145,5.1055,14.6399936737175,12.5924223309892,23.2937950872249,1.26754529106784,0.831856332107905
mp-707218,Ba3AlHO4,1.99005316511896,1.99825713060157,1.96884679952504,4.1258,12.6392817562951,8.81972483550423,8.66076074778833,2.19466656949332,0.571113379028795
mp-707424,Al2H12(SeO5)3,1.57718454849139,1.57732369854764,1.59981552374016,4.7536,13.091533397643,11.4074032744028,20.7412222245469,66.3494015122165,0.063284892476829
mp-2133,ZnO,2.53484032633221,2.53484054528091,2.46055091188945,0.7317,16.5890582367266,9.51443748963104,2.21819134306001,0.157017717650036,6.81952577109483
mp-541415,KH5S2O9,1.43805861841581,1.49612864420143,1.47519056396114,5.4879,13.8771111188709,13.2061687883247,238.559222514687,0.604618613770007,1.65812701818501
mp-758948,Cs2H6CO6,1.55008477832666,1.55505497973544,1.51587275521397,4.092,13.2235367316952,11.8985885878223,84.6408534398556,0.52096809898714,1.93131795408019
mp-730460,Na5H3(CO3)4,1.45389477954906,1.54081248696913,1.55680742868217,4.9055,13.4261127911901,12.2961118795151,176.224943796147,0.827193875380847,1.21458100185856
mp-754153,LiH2BrO,1.70502717866901,1.6787701599683,1.70058218560586,4.3086,13.8211916308063,11.2137747380146,2.5109328950751,0.409097016277702,2.8426663059475
mp-18203,KGe2(PO4)3,1.73275783074266,1.73075705978627,1.74331475643385,3.6645,15.8777726815597,12.576380648136,13.5478744434262,0.570137153109301,1.82777624377828
mp-6194,K4UC3O11,1.60936732600112,1.62188437010781,1.63122364499783,2.0915,8.42013305560396,7.1589585547644,63.8233852792753,51742.835542573,0.01568756449562
mp-2672,K2O2,1.59430138932386,1.59116093466374,1.6041095723173,2.4261,9.94231761110378,8.59305428796007,7.95292422263157,1.21594434436812,0.948145975131657
mp-241,CdF2,1.67432771284477,1.67432788903488,1.67432770388595,3.4682,16.7861908633765,13.7908255307589,3.01983760988405,0.390321068981572,2.89313702723363
mp-2030,RuS2,4.09475303162474,4.09475303162474,4.09475303162474,0.9064,13.353146942681,5.32517539899547,2.78028607835504,0.393751636580619,2.89934720132198
mp-23050,GdClO,2.16066668877918,2.16066668877918,2.07788439043177,3.1233,14.6735348436382,6.31713836160941,7.27818461243815,97.0460987448628,0.14770128078304
mp-571442,YI3,1.97459117794039,1.99472395082628,1.86670454009198,3.1,8.03103816759527,5.70861238720669,3.23570448965379,4.55707029741479,0.528490938906677
mp-1315,MgS,2.32429256979409,2.32429261066674,2.32429239124513,3.6081,17.5547016647205,10.7110587100291,0.975442330510546,0.354505308351363,3.84600816309944
mp-6591,SrLiAlF6,1.41510775914769,1.41510758954929,1.42173177850114,7.3389,13.8271649609184,13.7869153233838,29.9097164912102,0.581477803986795,1.75319005042357
mp-23810,BaAsHO4,1.82571598557936,1.70963291673973,1.70924882623918,3.774,13.3735498436362,10.5169919299547,58.9344362617292,0.475614237477537,2.11951229981275
mp-6669,Sr5P3O12F,1.67671059518332,1.67671059518332,1.63616266000664,5.2359,14.9691995084017,12.3837053781368,18.3321340203633,0.467995340616363,2.19132243333975
mp-24336,MgH4(ClO)2,1.55779132748902,1.58273913201134,1.57323514771314,5.4422,14.092236805068,12.39713932069,7.03909161664105,0.441395084695011,2.40760781754176
mp-24022,RbH3(SeO3)2,1.67464705535226,1.6365401797695,1.62600609469952,4.2376,12.0198167051489,10.0546133289142,232.665192044849,8.76501845138584,0.118387912540463
mp-31358,RbBO2,1.5560740020963,1.5030629827123,1.56806007856842,3.9289,12.9673112645321,11.6500842421005,15.0407134803107,0.558915094622774,1.85566672832945
mp-29104,Ti3Zn2O8,2.32257137242325,2.32257137242325,2.32257137242325,2.5923,11.8058289328803,7.20773272190846,3.8491521220137,0.902832537453695,1.36742259704829
mp-27355,Pb2OF2,2.05253186089766,1.98789364403632,1.98789364403632,3.0118,15.9604974092364,11.0202406063852,7.62343995374667,0.561728541170494,1.91139369594153
mp-554626,Ba(BrO3)2,1.69858801361602,1.700783278375,1.73016598047702,4.1836,11.0542329563359,8.88844436381429,16.7770829234924,8.50333516733656,0.177206033005171
mp-27376,Rb6Si10O23,1.5563346169767,1.56078585654791,1.56165548697528,4.4028,13.9110372098218,12.3408602984361,85.0607000050495,0.4826774214568,2.08353335152751
mp-8789,Ca4As2O,2.78020213473769,2.77975562055372,2.75002026719804,1.4242,10.1116181216488,5.37093629449367,0.803584404863344,0.530182644878405,3.13056681279723
mp-22989,NaIO3,1.82321091209986,1.71227736655017,1.87804990082798,3.9095,11.5640621577222,8.81685380102178,7.06552389016731,1.6603293684274,0.743822456999868
mp-6787,RbLiB4O7,1.54837224529504,1.51145782938195,1.54313982840182,4.8696,14.0224902916136,12.6746634972241,18.9685056848096,0.63599533869007,1.62505753352706
mp-554657,Na2Tl2B10O17,1.68212902893922,1.66580829629342,1.62350244225255,4.1036,14.4457374246951,11.9962946932074,6.86894568643696,10.0751391151749,0.244836962245378
mp-1394,Rb2O,1.87178472052744,1.87178477395239,1.87178465908875,1.8971,10.301625224979,7.58668470380344,4.59096611482459,0.349046526868305,3.08276664959217
mp-6557,Cs2PO3F,1.56463119296529,1.53203306426461,1.55895758120611,4.3991,12.9346376043533,11.5395240216606,29.5743295707159,0.458752840107464,2.21363612504948
mp-5285,SrSO4,1.65560486831853,1.65622695002829,1.6661591940748,5.9823,15.2366135404621,12.6356232968285,12.7746701170127,0.487091956194183,2.1312803470886
mp-19522,P2W2O11,1.9161251890208,1.91266795863788,1.8542992557837,3.219,13.1957148527308,9.61045039233526,16.2519956897803,4.38717945585007,0.289467785470588
mp-886,Ga2O3,2.06521072048351,2.05672861116872,2.03003892573517,2.0348,20.3990863569202,13.8354138803902,4.80091482333723,0.229036829221943,4.57440367679061
mp-560445,SrEr2O4,2.05674510088149,2.00251526086569,2.02828625938254,3.7705,14.2258035319404,9.73802572890364,2.92093542312766,0.904253738798018,1.44824036519782
mp-5427,Mg2P2O7,1.64671797828286,1.6619865733513,1.65560867356994,5.5782,16.3026141769385,13.5587107558687,5.09367654769919,0.470836960792183,2.32019929162375
mp-31352,Er2(SeO3)3,1.87913596634198,1.84354750142219,1.91299111341376,3.9625,12.552019026162,9.21294347245621,4.51331566932738,2.4806199382189,0.624691633555964
mp-19039,CdMoO4,2.21022616037364,2.20849935476558,2.19352833580968,2.5317,14.2249560090417,9.06979080937876,4.68253017863955,1.35269833805256,0.952822880062552
mp-554959,K2Al2Sb2O7,1.81144302698153,1.81144288068931,1.67744477107296,3.6231,12.4122187230611,9.65980518190461,5.93659066305283,0.851275252221594,1.34315502791355
mp-5634,NdOF,1.90126889734198,1.90520752675398,1.83499216892062,4.5359,14.3054350734501,10.4898892903133,213.293193948312,52.4094153334946,0.023768923171964
mp-683980,Ho(IO3)3,2.03373727162581,2.14581520639593,2.10225498929126,3.31,12.5269531440107,8.34342573523302,4.03847841417616,1.77568388063271,0.810781316279341
mp-8313,Cs2Li2GeO4,1.76261316516132,1.75126733824394,1.75634249792004,3.5901,12.6541729801762,9.90343883049566,13.0571306373938,0.418923893101615,2.46365493542319
mp-555078,Ba3SrSb2O9,1.9523824292387,2.00210175066104,1.96933266615877,3.1353,13.6454623439767,9.56978441778543,21.9196638379506,0.450653635031189,2.26462021419416
mp-6978,RbHoO2,1.9539866760037,1.9583565482312,1.86003295669727,3.6763,13.0542816970703,9.37225323485396,2.33405728048358,0.585703256393536,2.13578772342113
mp-27275,Li3BO3,1.57814449908746,1.65609992754061,1.62648352281848,5.1473,14.6047369299307,12.4220334009546,8.11530544129664,0.746698558412217,1.46245246393828
mp-554056,Ca2B5BrO9,1.70103085803874,1.69618989208166,1.69219732300935,5.2791,14.2076375385326,11.5156510453737,9.47311765452748,0.641016476777921,1.66558417091813
mp-559894,Sb2Te2O9,2.05224318734403,2.14795641948341,2.07052609498166,2.6151,12.678499453732,8.45725465306231,115.399213245172,22.8601443753987,0.052409826004631
mp-557264,SiO2,1.45272644362247,1.45733155801966,1.45906161281832,5.4346,13.4200993687014,12.9186629806722,191.98254711278,0.556892390655446,1.80088785860402
mp-17854,LiInGeO4,1.92457135747158,1.92159095283049,1.94927521145681,2.2778,16.9035880023538,12.0917916687538,20.2736432090205,0.320426115916444,3.17016937132258
mp-1858,HfO2,2.21571991235354,2.24183752087434,2.27038130057486,4.4097,15.0165718062796,9.43673521216967,4.98105164114556,1.61655222922047,0.819361306918765
mp-755082,Sr3(AsO4)2,1.82771125181195,1.82777550864432,1.84172655950877,3.9018,14.5080209726658,10.9004632870393,4.46235102352799,0.421223408434863,2.59813421947479
mp-30192,Pr4Se3O4,2.44124417049995,2.3106023240705,3.33960407683306,1.4197,13.8634662752405,7.51639116515346,5.23202798690344,1.79518516631797,0.748176077147885
mp-560085,Bi24Cl10O31,2.44294439969476,2.32522119807987,2.39570678715071,2.1573,12.2568226624964,7.31599164730105,17.7340962491526,2.13473230775892,0.524831361124121
mp-6788,La3Ga5SnO14,2.01311659125844,2.01311654655164,2.03105945260103,3.3895,13.3528986611186,9.18074494907104,5.39314399826106,0.42284189796082,2.5503707270634
mp-561236,Pb13(Cl3O5)2,2.24665792678814,2.26549127563979,2.27567434401322,1.8938,15.5360747691033,9.69163051932605,11.3724820111996,0.435755683269243,2.3827954829827
mp-15385,Na2UP2O9,1.79320663616885,1.67142466776101,1.80867607381753,2.1753,8.33053334920083,6.51590189257503,13.6644931306459,778.40983520439,0.074467040879004
mp-9759,BaPr2PdO5,2.4771081203694,2.34728509133424,2.34728509133424,2.3048,12.8627981773041,7.67093818192642,4.20124318735551,4.23889605244108,0.473935262909391
mp-22457,K3Na(SO4)2,1.52542976239485,1.52542971650614,1.51139627497225,5.3971,14.0329285700121,12.8162603104685,8.26416322764003,0.529948642108612,2.0079796902539
mp-560387,Cs2Al2P2O9,1.56574373382109,1.56590052366043,1.5610804175314,5.0262,13.4951037905032,11.9316789960351,24.9916830231024,0.471597556628988,2.1604653494436
mp-27295,Mg14Ge5O24,1.80075353671734,1.79664541855092,1.82203842714691,3.4455,16.4459895458233,12.5258832762043,23.7327685469493,0.386501315894371,2.62944914690164
mp-11625,KCa(PO3)3,1.53891108255156,1.53891089410661,1.53347619479404,5.1821,13.7527173698963,12.4048391648434,10.2768445655877,0.572606268021494,1.84370685478347
mp-557992,InTeClO3,2.00284062271565,2.21387880878787,1.93404689705291,3.138,14.2487836230683,9.66571697475592,14.3265769289756,1.48923228316238,0.741287264822027
mp-17774,K2Li3GaO4,1.73381140842942,1.74123405951067,1.73538858760797,3.4186,14.5302178064866,11.5010740786303,7.49858684698604,0.468096870247121,2.26966840764178
mp-566661,CrHg3(PbO4)2,2.42691951658888,2.16877895369722,2.26871600250009,1.9166,13.2727437230145,8.20332418812733,15.2031241964964,3.08304321751122,0.390130797540716
mp-18510,Sr2SiO4,1.79458552317798,1.81422062881007,1.78637547844791,4.4878,14.8697653961463,11.3744071569735,10.4103932840414,0.415882303792563,2.50058430140158
mp-27184,B10(Pb2O7)3,1.98843184947335,1.96814567804317,1.90191681468985,3.7054,16.3927386652691,11.6118103870657,14.8789595942189,11.4031959098277,0.154903713960691
mp-510303,Y2MoO6,2.17676128456935,2.15119721550582,2.18248287736697,1.9929,11.9178367140979,7.69881944840175,89.5873741994752,46.8475777449352,0.032508108008139
mp-548479,Cs2U2O7,2.01762881620976,1.82959249561207,2.14190810493821,1.4977,7.51527683991285,5.21921317806203,4.37469862768714,20036.4237164388,0.228637083928087
mp-14383,KGePO5,1.71812707911842,1.74452112913544,1.714117790585,3.2292,15.632002212919,12.4536791568237,61.7741130858691,0.481193454887497,2.09435426548754
mp-18495,SrLi(B3O5)3,1.55989407973747,1.55646852521983,1.56612300602475,5.6482,14.6462982788775,12.9814839155319,15.8813216473022,0.62729488483564,1.65711363909554
mp-552292,SmBi2IO4,2.64044627288646,2.64044163919599,2.40455127830537,1.7225,13.5942036123505,7.6722081920609,5.04774951953181,0.324949292217915,3.27551131232221
mp-559550,SiO2,1.41461985352956,1.40927108463915,1.415775812055,5.7364,12.9409633785669,12.953076641087,9.51667503050268,0.614192294089293,1.73323330225674
mp-9793,Ba3BAsO3,2.30709219798429,2.30709227600458,2.29542044079075,1.773,10.8526576380521,6.67145460551914,3.51461343329031,1.29877941006852,1.05448000304515
mp-12671,Er2SO2,2.26261996809009,2.26262014266646,2.24795953032967,3.2556,14.4279244409382,9.01645551077913,2.58279492388596,0.693432536750189,1.82927882216605
mp-561058,Na3Ga(PO4)2,1.59521597597316,1.5921015231448,1.60811673394689,4.087,14.8029650671489,12.7769230610463,65.8822896534885,0.528481806022594,1.90739131425086
mp-9774,Ba4Sb2O,3.40985767298285,3.40507812538861,3.02676702770464,0.6382,6.92369520163961,3.23958841127822,2.30451548305213,0.404544256103734,2.90584812801112
mp-556814,LiNdGeO4,1.98658001600741,1.98223091490371,1.99228191529211,4.0585,15.7328103529587,10.9719244887697,12.3477737911833,0.488046893159272,2.12996969433479
mp-1767,Tm2O3,1.990517917528,1.99051779946827,1.99051803809963,3.9926,13.7454420112568,9.57096647315869,4.06915152033251,0.452414626653063,2.45611325909782
mp-510302,Tm2MoO6,2.19598522308325,2.16595162457521,2.19838932175354,1.8551,11.9050083587343,7.64110866497605,101.985332709892,43.4424001461447,0.032824317527777
mp-30274,AcBrO,2.09499723388839,2.09499723388839,2.05315466051635,4.241,13.5610515606352,9.08054490984699,1.49176743921094,0.581998494347128,2.38856327839798
mp-6989,BaSeO3,1.85303846695097,1.83840481940186,1.75684293834139,3.9034,12.4521375327465,9.43585248040106,3.85581817899878,1.62248093601738,0.875688390141097
mp-19135,Ni(PO3)2,1.67624533108969,1.6917962702406,1.68845728699307,0.9936,15.9109432143383,6.0568475169357,31.3986505316612,22.5944206450996,0.076107216442719
mp-22170,Li4PbO4,1.99276955767595,1.98459281969879,2.01025319549553,1.4436,11.5833471521297,8.04621885821191,4.55820899075546,0.526935585118048,2.11714958165977
mp-31250,BiBO3,2.13175683416285,2.09988438967482,2.1476442978296,3.0504,14.305209874745,9.40250389878682,1.62547434487486,1.47376489035756,1.29373931507901
mp-6299,K2Mg2(SO4)3,1.55170431783894,1.55170431783894,1.55170431783894,5.5626,14.6388831856986,13.0615795997368,26.7895073677937,0.49806220479734,2.04510938545824
mp-580127,Bi2Mo2O9,2.30832756341036,2.31074804338335,2.27112808973867,2.8355,12.7362837799022,7.84749481488466,9.46838411706605,4.16295610729443,0.345828560844047
mp-556525,BaNd2PtO5,2.44747299270084,2.34936598042961,2.34936598042961,2.6377,13.8508957552678,8.28400905321487,3.72436433421594,1.22541413698978,1.08455284288851
mp-4202,BaAl2O4,1.73301543559196,1.73301557407889,1.73146972251899,4.1417,13.1582843290504,10.4410282825618,21.0904263779004,0.433059986744988,2.35656379671253
mp-27197,Na4As2O7,1.5910962730143,1.59934046719265,1.61760503832054,3.2415,12.4553161875717,10.7197682562893,25.0379245348544,0.509160542432249,2.00395648912084
mp-566047,K2Mo(SO5)2,1.69091807016189,1.58709319512119,1.55921418349116,2.8834,11.0417667846532,9.44085097672336,245.553982652871,124.030852381174,0.012134934375621
mp-9157,K3AlO3,1.64619304153553,1.65416630361037,1.65081024348651,2.9359,12.4171852331342,10.3560781225853,24.7197838146348,0.44568640059153,2.28418354578673
mp-3056,NaTlO2,2.46730378551163,2.48991897860151,2.06748336148081,0.7052,9.03214204312046,5.47775983221999,4.77276588950343,0.243733248463478,4.3123681818451
mp-558480,K2P2O5F2,1.46445852450658,1.43655107114227,1.45050719750024,5.0952,13.6657066479928,13.2224965876821,53.9441685593592,0.584446892811963,1.72955713304882
mp-5380,Ca4P2O,2.68421151551065,2.68356348723111,2.64266169420151,1.4871,10.2960878165583,5.62591327683845,0.994401803203939,0.541502601584313,2.85234290901155
mp-28708,In3(PO4)2,2.00600101196385,2.00600106679932,2.00600105682923,3.0693,17.4850443174748,12.0912411899811,4.28699558416417,1.88053851461808,0.765026168048087
mp-554094,CaMg2(SO4)3,1.5769187328458,1.57691856796729,1.58395062107378,5.8268,14.1315296783493,12.3613379291796,41.1720079535776,0.65254713851659,1.5567446872758
mp-7478,RbTmO2,1.94561686104947,1.94949976147729,1.86137758394153,3.6842,13.2717999622951,9.55245236748617,2.24545205091262,0.566647904367337,2.21010893789465
mp-6455,NaNd(SO4)2,1.7073324251592,1.65640270767709,1.65148337260779,5.6591,14.4299315129281,11.8740608462442,37.3145924513845,2.49203383475488,0.428077827992265
mp-15225,Nd2Si2O7,1.88731494721999,1.88731494721999,1.90209398295668,4.8513,14.79885690119,10.7891995080456,30.5587816544654,0.57683284484052,1.76632829071951
mp-18651,Sr3DyRhO6,2.20256904318571,2.2078248820955,2.19782613279577,2.1978,12.6306652665438,8.05740282311757,5.56264255861093,6.30413833791809,0.338396634305845
mp-558669,SrAl2B2O7,1.59034329312888,1.59146687367347,1.51721904153619,4.686,13.5939592408782,12.0009196819547,15.8395790283382,0.557666985428556,1.8563178596059
mp-1968,La2O3,2.18476346774657,2.18476323888883,2.16612114158004,3.9799,11.166314719532,7.18981360843158,3.71658429716541,2.18844836455234,0.726009013210383
mp-560647,Ca2GeO4,1.80722420855853,1.77692123348223,1.75286587621529,3.7042,14.0502729934334,10.8611346228995,15.276877093306,0.464875547043769,2.21657176451852
mp-667379,Ba7Al64O103,1.75710416025915,1.75710406350905,1.75663747825213,4.2587,15.7291430838334,12.3085450051975,103.291645096577,1.21084957603059,0.835547741407173
mp-6578,Ba3B(PO4)3,1.66358605428153,1.6676563794739,1.65417131216812,5.0236,14.0011236781753,11.5929575591218,48.0495158348055,0.533739190113825,1.8943861089621
mp-17363,BaHo2O4,2.09711654182594,2.06415781615651,2.06921957027281,3.2309,13.7506217629338,9.2237009939101,3.2218767420375,0.819216912874746,1.53105602907535
mp-555933,Na2P2PbO7,1.75748107528929,1.76011624047959,1.695601621844,4.2924,15.3193910273112,12.1193149835735,9.00422178029463,1.70639935590202,0.69708830304884
mp-17832,RbBaPO4,1.70296386045036,1.69363846496234,1.7004306307521,4.9959,14.1125460467545,11.4211320866138,7.02700808413425,0.442522761877469,2.40207884061902
mp-14328,Pr3GePO9,1.93353205559153,1.95030932931164,1.9386714600468,4.6486,14.851984232529,10.5792750184524,11.6581204111457,0.598453636574484,1.75675034034598
mp-18469,SrMgP2O7,1.62993249553471,1.63094493162706,1.62265897218115,5.366,15.1322772053953,12.8061944952961,23.0078058049308,0.486762080839819,2.09785525375241
mp-16990,Ba10P6SO24,1.76460854582539,1.76460850048956,1.75004194806867,3.188,13.2946165217149,10.387114906496,17.5725714444148,1.20495375509503,0.886814236248949
mp-504559,Pr2W2O9,2.26061342559934,2.21318551188101,2.17108783332227,3.5122,14.2683587233619,9.05999165516995,11.8102379007918,9.5429256985963,0.189461965794875
mp-556601,BiBPbO4,2.20008918001067,2.07745151567973,2.21414350935074,3.0025,14.404059574172,9.32766626631538,2.08686805452553,1.23031398596012,1.29198762357153
mp-10560,Sm3AuO6,2.12064909874312,2.44793949067374,2.27266817639531,1.8361,13.2705405226716,8.22485307303237,2.52267661661233,3.51173554500865,0.681163839660989
mp-27575,Te5(O2F11)2,1.46497834113682,1.46075335015875,1.425551370523,2.879,10.9320990506362,10.5782680634769,1157.50709260726,1.84062824459544,0.544156686058922
mp-3334,Tm2Sn2O7,2.08552758552842,2.08552756395115,2.08552766944004,2.655,16.224342027422,10.8436874212312,1.81923246183713,0.332426074071575,3.55786998207484
mp-3953,CaCO3,1.68329929899587,1.69822965466983,1.56089429174432,5.0828,13.6235959325798,11.3834427126626,4.12679590592692,2.25749699204777,0.685287218889166
mp-28510,Li3BiO3,2.00091531554936,1.96703432354395,1.96903025116426,2.4973,11.367016588586,7.95603611282956,11.9732227067022,2.06984365758022,0.56664797965716
mp-565464,SrV2(PO5)2,2.12083263601822,2.05523856279508,1.95786778409575,0.4789,1.02430492474844,2.98956682872158,10.7128229713018,99.4349829382373,0.103402899954309
mp-27792,K2S5O16,1.50402948441844,1.46099901437338,1.46626939543864,4.5508,12.3546634550889,11.6854880321356,1556.6061840678,1.07631617928608,0.929737441277801
mp-557359,Cs2Al2Sb2O7,1.80320729812188,1.80320739239833,1.70555527614909,3.6924,11.9173203920733,9.25473669689232,30.4164026008941,0.989600520988957,1.04338576244304
mp-29525,Rb3BiO3,1.78516866149952,1.78516866149952,1.78516866149952,3.1144,10.3885163244868,8.00353854528717,25.8629161780558,1.68396884292877,0.632500615094282
mp-560193,SnSe2(Cl4O)2,1.71240170520821,1.71175864829128,1.72470955525851,2.7878,9.02846789360616,7.23201066833389,25.5393876138096,1.86129677044178,0.576415043931132
mp-16598,K3TmSi2O7,1.66330608127308,1.66330599109124,1.66168984470629,3.7556,13.8223873587525,11.4380404656355,4.01746786668281,0.551360966769381,2.06260686506945
mp-562613,P2O5,1.47031066445156,1.47021788861379,1.4704172979124,5.5426,12.9138012694869,12.2840131578284,72.2520663099968,0.777905600390832,1.29934345644991
mp-561356,Cs2UP2O9,1.62403584935801,1.74407905784113,1.72806856056118,2.156,8.3938081002837,6.79417394831313,10.0903982505293,3567.40150912404,0.099384432206263
mp-562072,Cs3SbO3,1.81592476165727,1.81592476165727,1.81592476165727,3.1104,10.0115754905059,7.58715063146446,5.2397988120095,2.39563390878225,0.608273072250063
mp-559234,CsLa(PO3)4,1.59501566449988,1.59071593944362,1.58890179998639,5.0496,11.604822969083,10.0644450306175,100.456998779884,666.485725671023,0.011454915247573
mp-558834,Eu2B5BrO9,1.77960584119068,1.82710528158615,1.83833356059231,0.8801,5.83013181412442,5.53804701782026,3074.14588771897,0.561928953362019,1.77990969483108
mp-9392,Sr4Al6TeO12,1.73291085748806,1.73291084017615,1.73291085748806,2.8525,12.9584148733345,10.2799974683271,10.5322652642686,0.385571959376442,2.68849593369605
mp-560010,Rb2Ga2B2O7,1.60597589645673,1.6369144510328,1.61773185664374,3.6746,14.651087788278,12.461748993305,32.9786832401855,0.504779437335493,2.0113858821134
mp-29506,CsBiO2,2.11506153811183,1.81420301510057,1.84494641927618,2.3561,10.4696107583189,7.5144209403445,6.21361054775073,1.0258856679044,1.13570451804104
mp-3439,SbPO4,1.86166563861505,1.82200562293315,1.97534654681147,4.3339,14.3355667293093,10.4817165255057,1.61219999523328,2.92050114645324,0.962677427399844
mp-13019,NaLa2TaO6,2.13885720888516,2.12179378357087,2.08794928099319,4.0693,11.4447464434654,7.5535373127163,5.56861651519574,6.60172406697158,0.331053400167152
mp-562490,SiO2,1.43895012769727,1.41720730664219,1.42116065242463,5.8147,13.3275050547129,13.1847799445977,6.96840103363759,0.605051032996065,1.79625809283674
mp-23582,KLi6BiO6,1.96115119253973,1.96676458682782,1.95832923176875,1.4216,11.4902532764254,8.10450719370518,2.18032483472313,0.534227092702963,2.33051038876426
mp-560354,SbCl(OF3)2,1.47508102828285,1.63927945146641,1.49144164820485,1.9497,7.79938565032676,7.04469531241373,25.7294573797459,60.1805852727082,0.055482612230764
mp-30949,Sr3SiO,3.83253078526448,3.87790859098045,3.3707378628425,0.4296,2.67553070841507,1.14846979451065,0.45643315674851,0.376467147255566,4.84717558632341
mp-556275,Rb2Al2Sb2O7,1.80999668507984,1.80999648065956,1.68281319818927,3.6881,12.1418775749127,9.44508583953405,6.1388999552639,0.914868394827866,1.25594902355023
mp-3782,Nd3Sb5O12,2.20140782682355,2.20140788133412,2.20140785635011,3.1591,13.4791180881927,8.60302107958042,5.46700360030575,3.33720889643416,0.482567159803629
mp-6760,Na3La9B8O27,2.19021759649584,2.19021769694248,1.87249035511535,4.0103,11.5209483026689,7.70403051946087,69.6077828015952,3.30835630259661,0.316631113574537
mp-3153,Na4Ge9O20,1.75738757250642,1.74982493981541,1.75074299084703,3.0621,15.0090529194227,11.7734791619819,116.275238907663,0.401403046014244,2.49986189664725
mp-15560,Ga(PO3)3,1.65681023053336,1.65282004162583,1.65776428963831,4.8881,16.1587121936864,13.4302774617775,15.8092372295511,0.575141725375852,1.80195604008946
mp-18958,UMoO6,1.90678481219041,2.15931436340335,2.13053281129393,2.2172,8.13004765794419,5.47940554532821,11.7353136946006,20.0647022986225,0.135051656292726
mp-550172,SnO2,2.22480922103447,2.15390412275013,2.15395467918896,0.8121,17.2419435720231,11.1060926090735,2.58268182643508,0.192490794991346,5.58224803621993
mp-558891,SiO2,1.50429055039244,1.50429045732531,1.50429042741088,5.6634,14.0855558242708,13.0312326674799,8.67145783617444,0.550747669826782,1.93103440063944
mp-554964,Pr7BP2O17,1.98025395593596,1.95958734176357,1.94793343572105,4.7073,14.6518679270192,10.3320947800268,23.2780986818667,10.2530585757078,0.140490707313532
mp-560891,SnP2Cl8O3,1.58118257326597,1.58611485712731,1.57867372816551,2.8446,10.4751551671173,9.14541998396762,391.80171422504,1.64781579941078,0.609416258471212
mp-540688,SrIn2O4,2.18248200908965,2.12715417165752,2.14552866911631,1.8652,17.5231005697855,11.4019508342214,5.62045081273446,0.228359169567938,4.55698821725164
mp-558248,PrTa3O9,2.292524710881,2.39254338727639,2.23670703714188,3.291,13.8389825237133,8.49495288371782,12.1482533030691,1.20643233218578,0.911206612763885
mp-17313,Mg3BeAl8O16,1.75991921973709,1.75991931917347,1.75417676418313,5.1747,17.2344779920843,13.4785260602996,24.597127192319,0.373602410253311,2.71729741498996
mp-19490,PrTl(MoO4)2,1.93981093150853,1.9615557779477,1.96249500891085,3.517,12.4619131344294,8.82010761496943,7.98063540604732,1.95219631427089,0.637546871158977
mp-4851,Sr(GaO2)2,1.8130157362803,1.84120196339239,1.85390760017861,3.0697,16.9324722382451,12.6981418231728,55.0223913660916,0.365230977513829,2.75616780291242
mp-30304,Bi3SbO7,2.37119138831095,2.42588868458551,2.51262423573442,2.2779,13.3344307222733,7.83112377066384,3.7191976793688,1.41358051412961,0.976298641713101
mp-23598,SIO3F,1.70786944465905,1.67768984022673,1.83623959221012,1.9356,10.51888069215,8.30793650110022,64.9083334390491,22.1839522832517,0.060483972569732
mp-559764,Nd3Si2ClO8,1.90997437417364,1.89421343570359,1.90413286563727,4.5431,14.4708881143995,10.4961780549782,16.1452009912072,1.44021227056399,0.756280001030679
mp-5616,Sr2P2O7,1.62017428692101,1.63873707775226,1.63356605314875,5.1125,14.7522425579456,12.4601765611158,91.8842012864557,0.50387669759315,1.99549577866247
mp-22804,Na3In2(AsO4)3,1.82947497659848,1.80946527736787,1.81308017197255,2.2536,14.7464422765404,11.1670866095155,18.4013080741424,0.362175717394424,2.81543464874008
mp-504924,Cs2Te2O5,1.75314259545537,1.95029834897125,1.937545297535,2.6609,11.489027816765,8.42534383448901,1.89604366425447,1.41152162437298,1.23586933127484
mp-1999,Sb2O3,2.06106564912426,2.06106556906858,2.06106558847602,3.5217,11.6946572171354,7.8967648492938,4.90867164961395,0.813147038536867,1.43351098374294
mp-14676,NdTa7O19,2.34386765198038,2.34386763704779,2.42322648962081,3.174,13.912988281028,8.35454148572097,12.0910192119804,4.46258766145364,0.306791247569757
mp-4974,La2Zr2O7,2.20864967570686,2.20864981153645,2.20864964627711,3.741,11.2062448126589,7.13267636723003,1.65746171291181,1.35918931120153,1.3390648709318
mp-9749,Sr(BO2)2,1.68500175370829,1.55328360578485,1.7088440186278,5.0499,14.6954550059544,12.2667310375177,6.66659677073694,0.550749036779799,1.96571060386441
mp-32095,Zn3Mo2O9,1.9457337407775,1.88291503525783,1.89162706683955,3.1562,13.1516064809404,9.52091276804391,9.78512556184281,6.4336959421037,0.25762758303788
mp-23331,Si3(BiO3)4,2.05278498874091,2.05278487182656,2.05278498143376,3.9868,13.9081344114734,9.42446963891681,2.14563891695785,2.05146634304551,0.953517849347516
mp-19300,La2MoO6,2.1122432198968,2.11227479036228,2.12677709457291,2.8809,10.9170146391663,7.20261029746597,19.2541897268124,45.6207874741149,0.073856580073817
mp-18253,SrGa4O7,1.84278996361495,1.81615033243396,1.81059204681784,2.4306,17.3852193607596,13.1251102936534,92.1469886497977,0.368532234231672,2.72431907456648
mp-558105,LiB6O9F,1.4960666863479,1.56813835167692,1.52731618206578,6.4556,14.6400473065445,13.2711808845103,9.89566814055855,2.06227980802998,0.585954571170182
mp-29019,Rb3IO,1.83591915944031,1.83591922207923,1.86632935464242,0.6343,5.83495990561119,4.35335127472182,7.79087337600358,0.322469159730786,3.22942705957863
mp-2125,TeO2,2.23068791183348,2.4246808655986,2.05325992752988,2.2279,13.181428931559,8.30334174959073,1.80963713085912,0.720359648039518,1.9407924423416
mp-559703,BaLa2Te5O14,2.06221879052636,2.01714497991592,2.14794911485352,3.4825,10.9188306691535,7.32742746012925,7.2235124889223,18.2468452939117,0.19324080040561
mp-561533,SbOF,1.92216511257488,2.00976198341993,1.85935382861896,3.3283,12.4623478800047,8.92062886734691,7.82526266027349,0.768136694020546,1.42964285827382
mp-15108,RbSnAsO5,1.7825826628799,1.81414872598693,1.77937360045607,2.0724,14.1376695421294,10.851491046572,145.950946163013,0.394874741963487,2.53930024886523
mp-27271,Tl8Ge5O14,2.07472995592197,2.08000471874465,2.00613649585466,2.2427,15.1887233891622,10.2885518937973,6.57042626949829,0.718733943943797,1.54353255546408
mp-14535,In(PO3)3,1.62749507526137,1.62189224364629,1.62857170244359,4.3968,15.2736507049444,12.9416727750428,18.0995488010124,0.607987424239086,1.70002085830838
mp-7477,RbErO2,1.94884860879443,1.95298844082601,1.85943246986816,3.6816,13.1456850326065,9.4545046357651,2.28539517320039,0.577051511272186,2.17050863400892
mp-18964,K3NaCr2O8,1.64943660987623,1.65161084702178,1.65532427940872,2.8395,9.4585684258752,7.87984057945507,13.0176727405466,17.1087149239367,0.13526839002412
mp-8702,LiGaGeO4,1.76410147100443,1.7746493456455,1.76096023237324,2.7452,15.9977857096178,12.4516994668447,12.7201762039902,0.443393560358006,2.33394797300449
mp-510661,Gd(IO3)3,2.01469113265533,2.14454278343893,2.08454802535226,3.0039,16.0531608341307,7.02105847411803,5.30486820837322,393.429533871934,0.191047848026056
mp-2292,La2O3,2.05973525240503,2.05973524026754,2.0597353349399,3.6912,10.6371598396478,7.18674006057369,3.47768323141522,0.739726347641687,1.63939901993809
mp-14398,CaSn(BO3)2,1.83970860464368,1.85245708992138,1.74376771962323,4.035,15.5703340939741,11.8244037148002,5.18847588766074,0.917061402119865,1.2831743518001
mp-559062,KP(OF)2,1.4519992493111,1.40628312938754,1.40218207804835,5.2751,13.4202865839375,13.345790121326,34.774949917488,0.593384151272281,1.71400525172373
mp-29195,LiPO3,1.52546058618373,1.53600124348908,1.54448577526632,5.5612,14.1598356840324,12.7892226951637,74.0407440369808,0.581426589303797,1.73341366030324
mp-4529,K2SO4,1.51294854506027,1.51590432745606,1.51038523231658,5.2088,14.1086047167517,12.9624515830938,10.5113919055272,0.523431452517786,2.0056047128943
mp-23544,Bi4Br2O5,2.42544138457313,2.353113677662,2.38793001572492,2.5707,11.9269422020067,7.11699070093245,22.643988822213,0.821798945964046,1.26100447193761
mp-4589,PrPO4,1.9203834460857,1.83957600549692,1.83905561362347,5.7023,15.8356291036741,11.6940152417511,7.0225360607264,2.50910307116693,0.540947491971423
mp-543028,Tl2TeO3,2.27479763935169,2.21415226892822,2.26104762002042,1.9408,14.1647109409672,8.87721470240734,1.56600980173997,0.731797765986791,2.00506335632147
mp-18698,CsPr(CO3)2,1.67649582761187,1.68328516003677,1.73707145794294,4.6085,13.3624014673824,10.8144387972839,59.4225546398757,2.28496918819768,0.454471289701894
mp-560527,SiO2,1.39477092025895,1.39375710222406,1.40603343132374,5.3907,12.5912603962054,12.7863258400446,26.7064174062737,0.616987507174176,1.65822254369553
mp-541451,Ga2(SO4)3,1.66538531277299,1.66572954287303,1.66369647171592,4.3321,16.1827851004965,13.3730588310644,15.3439314614586,0.688295521329758,1.51803665871586
mp-3822,SrCO3,1.70295372808541,1.5393539001802,1.70101407695527,4.4366,14.2575253390314,11.9108485957322,16.9290282269059,1.13677221923533,0.938753843165244
mp-28109,SbAsO3,2.11695911627976,1.98415189942706,2.01518154269038,3.5946,12.3854310804086,8.44318822706938,4.52253218198542,1.2457322948367,1.02385575404313
mp-28346,SrSe2O5,1.84130087438202,1.77835210236893,1.81505890813494,3.3245,12.0746914345852,9.17172310867883,15.6565642433165,6.37310508699918,0.220780358547861
mp-9125,Ca(SbO3)2,1.95468361634306,1.95468358053164,1.7557947089566,3.021,13.4772557247676,9.84424043877029,7.66818707869934,0.428639503742096,2.46337168132519
mp-560950,K2NaTlO3,1.88442171766301,1.9060719713589,1.91777542220146,1.2549,11.232040102805,8.14701024652045,18.7470951524216,0.426920232869221,2.39569954383135
mp-555742,Ba2B5ClO9,1.6890480070146,1.68142663533084,1.67817110867754,5.2529,14.4312938911124,11.7938666811571,24.2105236240038,0.708002882949654,1.45372797961303
mp-3575,Ca3(BO3)2,1.7758345333955,1.78162802795645,1.76852103465014,4.8251,14.7075795275593,11.3922098357805,7.52751699851523,0.543380689689533,1.97317632680052
mp-616564,RbPbIO6,2.01464248441256,2.014642754932,1.58077857083147,1.5044,10.7780401907276,7.94452867368011,9.88872526107096,0.670290688664588,1.59301530532204
mp-640040,Mn4Nb2O9,2.30720720135839,2.30720754376367,2.23169077831137,1.8566,20.9731757356353,8.09086322837845,4.74388179954994,4.56962845501319,0.42963400460884
mp-560349,La3NbO7,2.2053553432497,2.22334254445868,2.2449567055959,2.848,11.1220318326831,7.03669409272911,4.64220407943961,3.59816769479131,0.493334146955029
mp-557993,BiO2,2.67726558450969,2.79206529293281,2.82468366193455,1.0802,10.9285414132463,5.81342242320284,3.80893316480404,0.934473664178158,1.33266182101407
mp-29492,S2I2O11,1.63517653175429,2.02369023815405,1.80983487644591,2.6256,11.7041991993806,8.83745864677863,10.6340002666442,2.24724665642799,0.53902697012423
mp-32542,Hg2WO4,2.49494173278656,2.55713589392508,2.32783550965269,1.9671,15.8609777479975,9.24395281688984,0.856450758014296,1.58108065259447,1.80008825561723
mp-19584,K3NdV2O8,1.85658265638781,1.76528475889869,1.85790584530002,3.6781,11.5100465806202,8.67412840523741,13.9819795454496,40.0615511568601,0.096482220652078
mp-7976,RbGdO2,2.01447302041998,2.02098917612144,1.87729871890437,3.1207,13.865797273958,6.96851766565253,4.25666064063321,10.237324363606,0.332607712994854
mp-7013,Ho2Be2SiO7,1.86560283822683,1.90821647094872,1.90821647094872,5.115,15.8821693759532,11.5689855917074,6.53812476728254,0.550971173724353,1.96792603982188
mp-568015,Na3ErV2O8,1.86607300232333,1.81166652560564,1.86210857094854,3.6832,11.0342727966601,8.23010273974706,11.6993789112331,2.985517221397,0.42042496004074
mp-616653,CsUVO6,1.75470910124727,2.0954489304204,2.07852430344223,2.0336,8.4806162436231,5.94321855655448,9.91223948568044,2338.18910493926,0.101313056646189
mp-25190,Er2WO6,2.16553067630085,2.13881053391833,2.20945772985138,3.202,13.3693673669576,8.63272821287592,6.05373160049719,5.9774451942435,0.332482922824699
mp-560978,Ba4Al2O7,1.92168018671162,1.92184038359069,1.92369454955822,3.5745,12.4777613433289,8.96566793457165,24.9103810231027,0.379643405270446,2.67419466575385
mp-22968,NaClO4,1.47901467200295,1.48038233237228,1.46995474420133,5.7055,12.8345472994152,12.1459469129502,12.4913844535208,0.658799952245811,1.59796664153344
mp-540635,BaSn(GeO3)3,1.80230442767031,1.80230416134458,1.79325710092,2.88,14.7917531920297,11.3093044496825,9.41959573844045,0.384411906156818,2.70753791095273
mp-23093,Sr2NdBiO6,2.1975870494704,2.2122112625154,2.17922545873528,1.9434,12.7938959110893,8.18150888210314,4.06980748569663,0.570650326778304,1.99809849272375
mp-25774,Na2Mo2O7,1.80722598476228,1.94855536487933,1.80314086526816,3.2142,11.3597422563977,8.44547199516759,14.3260056301991,418.375726475323,0.072193323698464
mp-541275,Cs2U(Cl2O)2,1.63553838842138,1.69118149233014,1.6718862461304,2.3359,6.9220765732474,5.71570835064598,17.7931585142145,1016.33650718458,0.057185302540528
mp-560595,Ca2AsClO4,1.78935262874594,1.76322437880152,1.79172794530866,3.8079,13.7396471685112,10.6068963719912,92.8974423877228,0.544395719187193,1.84766364684696
mp-3978,SrSiO3,1.64758691424762,1.64450138035819,1.677181969853,4.6706,14.1792144018698,11.7803550448733,15.051752872057,0.469892836429348,2.19458225241346
mp-555117,Cs2Bi4O7,2.03781708698303,2.10838698060864,2.15216780014942,2.6565,11.026990151108,7.32772192698416,9.77010680288583,3.58972789663932,0.380925672842125
mp-17583,Gd2TeO6,2.07023979287425,2.05804157149461,2.07135007422695,2.8842,15.2622358419787,6.78621789066232,14.4084065751166,1.21874523494651,0.889919955686196
mp-542967,SnSO4,1.87885721916275,1.79965827311743,1.81826586339842,4.2109,14.7994223689674,11.1202346015435,3.42146075620146,0.966019250071451,1.32744888353963
mp-561005,SrBi6(PO5)4,2.08999435645171,2.09719469053305,2.12615126696103,3.5707,14.5028889786798,9.61785414005539,6.02682923600805,5.34735981708469,0.352932902633796
mp-19276,BaMoO4,1.86607802623577,1.86566595616686,1.86034621509008,3.8686,12.1464084996771,8.9800565939374,6.14519246414245,7.0860227466926,0.30385172206839
mp-1143,Al2O3,1.80609886772568,1.80708466597445,1.80119628580563,5.8537,18.9893166447533,14.4759676781069,3.76891418540325,0.385153740098602,2.86169421161984
mp-557881,SiO2,1.396680339233,1.38382696895241,1.38848755846064,5.5251,12.4672539247776,12.7671712469636,834.397137897043,0.648331064399637,1.54362032043886
mp-560613,Na2TeO4,1.89417917843059,1.67003379007731,1.75133338630884,1.869,11.742022341072,9.1126001849821,22.1424371402854,0.554427862648399,1.84882330355957
mp-23426,Al4Bi2O9,2.00731779995097,2.09066873511802,2.09375687939168,2.7751,14.6532771388996,9.88265524873287,3.34695954352744,0.710218090590214,1.70679683735156
mp-8076,Na3SbO3,1.84537114966069,1.84537116862706,1.84537121739774,3.0982,11.893673219529,8.87674778057372,7.25841030545065,6.52752110700584,0.290968727123861
mp-15576,Dy3Ga5O12,2.0346870373598,2.03468711353859,2.03468705456146,3.3047,18.1208255343168,12.3747661473332,6.1963140887091,0.312520324709508,3.3611781555203
mp-7061,NdZnAsO,3.24311992223538,3.24311992223538,2.84301325533315,0.8622,15.2368343223243,7.41673060769304,0.882627891906913,0.496927060067737,3.1453480549701
mp-553909,Tl2(SeO3)3,2.03725840530847,2.07626791623817,1.93763296576003,2.1623,12.3928723608077,8.52831272211845,33.7028280834994,5.5362077636285,0.210300159745429
mp-7087,SiO2,1.4398467105911,1.4398467939333,1.44235797914387,5.3645,13.4557623541771,13.1329441121936,2.14307954001176,0.604190509562388,2.12172533501042
mp-14853,Ba3Er4O9,2.04476952246457,2.04251060951957,2.0701665029654,3.2731,13.0252935671001,8.82737449448406,5.17976265211362,0.58406300648916,1.90520308665381
mp-551101,HoBi2IO4,2.61430269479263,2.61430868108569,2.41234956629424,1.8457,13.2878468999129,7.53365736867446,4.20618170716199,0.296112316293179,3.61484226549558
mp-18255,RbSm(PO3)4,1.62915202482764,1.63170070172198,1.62494911612641,5.3218,14.5822090626916,12.3345559223623,31.5400022578115,0.537469703050056,1.89227575812632
mp-5416,Na2SeO3,1.6803094893501,1.66264554851598,1.71443362367868,4.2507,12.7563750188864,10.406496994972,4.1041002943329,2.65373634375961,0.620485949220081
mp-550685,Ba2CaTeO6,1.98514644799823,1.98514428694743,1.98514635732482,2.9977,14.3526652602628,10.0179122574366,2.56913173615901,0.479418888245232,2.47509513727717
mp-3653,Mg(SbO3)2,2.04106255906084,2.04106255906084,2.10415085485808,1.0375,13.9871404453865,9.44065542315352,1.71496507422759,0.271436139858249,4.26721005361955
mp-772228,CdP4O11,1.61362452571842,1.60950589312373,1.6120157040178,4.3777,14.3648437852361,12.2878479010154,75.9260255165547,0.578314592338208,1.74233337649901
mp-555958,Ba2Li3(PO3)7,1.60409391246273,1.6059872135232,1.60175575853499,5.4555,14.3865336113374,12.3712309213575,280.631901492359,0.520338392426687,1.92538967240506
mp-3248,TbAsO4,1.87339271376826,1.92869364856112,1.89105402091003,3.6507,14.6989918047613,10.6878370190192,3.89735223522828,0.466914925273177,2.39830224118661
mp-15492,DyTa7O19,2.33775931181976,2.33775908938453,2.411646991166,3.2312,13.8818290835643,8.35853973613908,11.1701099118854,4.79621681725103,0.298022297349086
mp-16828,Li3B7O12,1.60452456509709,1.58068277968731,1.56281084907931,5.6468,15.4707706024543,13.5004192707095,34.9020667488925,0.750604977361265,1.36091028328025
mp-12670,Ho2SO2,2.266569628315,2.26656972537798,2.25385721597443,3.2774,14.37782159354,8.9700007135585,2.43515603383189,0.690792075838924,1.85826489825935
mp-545659,Ba2DyBiO6,2.21255784105184,2.21255938677361,2.21256021161007,1.7331,12.9700778445393,8.24311251762487,2.19220329794333,0.389486829427145,3.02364298454665
mp-13840,Ho3ScO6,2.03349410129462,2.03287280467815,2.03404400394878,4.4234,13.3431219457706,9.11685131470209,6.74765819783493,0.525113128827613,2.05255111202514
mp-6812,KBaPO4,1.6992736948473,1.67504945897129,1.68538581043036,4.9511,14.2529993001218,11.62194173961,6.05593661998817,0.467363862975689,2.30478773052397
mp-14511,NaAlGeO4,1.62852977866541,1.64471235783039,1.6519782565155,3.7388,14.0368911808975,11.7721151722861,56.1247607294474,0.44172973713942,2.28164511427879
mp-556051,Rb2GeO3,1.64465005700301,1.63819085884399,1.64225401202128,3.0147,12.6473744022891,10.6070757610873,84.5866928148609,0.442314489849661,2.27265701044823
mp-8056,Ca(BO2)2,1.73389108077757,1.71116062367038,1.63725843714424,6.0876,15.1699694313041,12.3132274029805,24.2934700869096,0.61048650253915,1.67920117796817
mp-19252,K2NiO2,1.65209278189816,1.65454183386217,1.78326492423308,0.7189,2.95795109457045,4.524512196469,7783.57681328737,29.9289600369662,0.033540929621579
mp-12669,Dy2SO2,2.27058160170473,2.27058169419204,2.25855654124487,3.3087,14.3836880768499,8.95975252348761,2.30435443785165,0.686443094372509,1.89074601429216
mp-27692,BaB4O7,1.62909555582231,1.66024311773909,1.67153182739665,5.169,14.6081998850034,12.1583427361006,60.7992703609995,0.660890480349018,1.52955757379025
mp-554805,Sr3Se3(ClO4)2,1.86077028942317,1.82837622222561,1.79565637859809,3.5451,12.4554417952035,9.37839972672174,219.564613040552,25.8560271484947,0.043230169946893
mp-648893,Na4V2O7,1.71549205186151,1.74469194702102,1.72004755457516,3.1073,10.0688711958686,8.01626777252947,211071.617954061,1821.53025726986,0.000553726687556
mp-11887,K2U3(TeO7)2,1.99665510542006,2.18416737453887,1.90767322935559,1.9354,7.82060359381201,5.35272304774276,6.83735370815052,285.725498945458,0.149755277045513
mp-28536,BaSe2O5,1.85655273827597,1.86257951239672,1.86369854053707,3.3774,12.0530164301553,8.92485323601633,8.59776921767542,16.3865350963644,0.177334953345321
mp-556378,BiSeClO3,1.95599006643694,2.17355193174674,2.08773569447859,3.5616,12.0620598760205,8.10597468783275,10.3556826775056,2.47422184098236,0.500732815596513
mp-541148,KUVO6,1.71884149356478,2.12009736568866,2.1046191056816,1.9808,8.44245994116943,5.90321868890239,9.27241123587096,2448.69371905171,0.108255193937989
mp-683974,Pr2(SeO3)3,1.94582749492343,1.94302009768299,1.9593840435198,3.6642,12.8623323155485,9.12549922720034,38.3547423275298,15.3409600286724,0.09125736395215
mp-5040,CaTe2O5,1.84229024314846,2.01725546969143,1.90223136605409,3.4394,12.0519920306409,8.66721158710399,6.33021729012029,1.35768363555417,0.894521074357284
mp-31112,Tb3GaO6,2.06566035204242,2.02903472124062,2.02818462177387,3.7491,15.8701757932608,10.8085351693086,7.36710656221594,0.446862454424334,2.37356356329916
mp-5611,BaUO4,2.08046893992677,2.22522537510249,2.24619980411361,2.1172,8.45200203197063,5.43071808932648,4.191017969658,73.9845237317325,0.252121855059718
mp-558289,UAg2(SeO4)2,2.01850838739897,2.1282305584687,2.16237821853625,1.5074,7.44319899816175,4.93893813820249,54.2660446203838,260.421518099933,0.022267658124371
mp-25039,BaMnP2O7,1.68779194215401,1.68915337077484,1.66850883126221,2.8049,14.8894502335281,10.4240710921464,23.4442595021763,15.8343856162581,0.105808062460107
mp-14368,SbAsO5,1.9118036562367,1.83998414123601,1.85876237319352,1.7705,12.2865004741788,9.05568671837948,45.6944357369768,0.445230168919857,2.26791379223356
mp-555467,Sr2AlCO3F5,1.55783104026079,1.47899058144398,1.56871806581042,5.4246,14.3420778287164,12.9551531269869,214.680978616233,0.819376831702821,1.22509775663241
mp-555483,SiO2,1.54072054247355,1.5219613628473,1.53949442675185,4.707,14.2595792206299,12.891539883236,3.33062341596108,0.49435807036291,2.32306936675123
mp-17741,Sm2ReO5,2.32150813050482,2.35457126883006,2.35457126883006,0.803,10.5477370969788,6.39251924759923,3.09751045441507,1.26449769898092,1.11366776386258
mp-555212,Ba2InBrO3,2.09416443480449,2.09416443480449,2.07249311217191,2.1646,14.009082593449,9.35761106128997,2213.47585664095,0.367435791239263,2.72201571894817
mp-560550,BaBi2(B2O5)2,2.03709287466232,2.04034107687906,1.98148872315741,3.402,14.8476804143507,10.2060516955765,5.16942222171017,2.95377777193211,0.531994720464635
mp-565233,Nd3BWO9,2.08176417732653,2.08176430942602,2.09214727254082,3.8424,14.6962141766644,9.82358218878217,10.2637814654374,3.85817874276427,0.356619628293651
mp-556282,Ba2AlInO5,1.97701485831544,1.97701479255973,1.95338320357271,2.0183,13.7627651617786,9.67610204450205,1128.5100606927,0.354013490012287,2.82563723733372
mp-27764,K4I2O9,1.60751140586933,1.6075114556357,1.71250801749948,1.9183,10.6939061685828,8.9640466941617,13.7206522770615,0.750736126657592,1.4049087792986
mp-21618,NdAl3(PbO4)2,1.96124696558083,1.96124696558083,1.96124696558083,3.1219,14.1022806063315,9.95068125976036,4.29732534601526,0.820828825951658,1.45098368518084
mp-680722,As2Pb14Cl4O17,2.33135090022931,2.32284736907099,2.30132224166891,2.1007,15.8323648628394,9.67989743085179,8.25945420508111,0.590948351275582,1.81326863725693
mp-25065,Sm2MoO6,2.18302225366578,2.16063580920062,2.19541131226019,2.2844,12.6738979787032,8.15691648064074,126.808777904284,32.634608471368,0.03852820586965
mp-7950,ThSeO,2.95971976376143,2.95971976376143,2.79641318835397,0.769,10.2144959213075,5.23214130926414,0.565654126406171,0.638595705660532,3.3338007585908
mp-19629,La4MnS6O,2.68781781562665,2.68781780260493,2.70241977679264,2.5947,18.9148275132967,5.21099649317651,2.99350973895878,71.5659861958156,0.348029155381341
mp-21767,Si2Pb3O7,2.02429192311781,2.02396000701595,2.02751528230985,2.6294,15.9265919917377,10.9208913704923,2.42466384151676,3.50034469840563,0.698114455519766
mp-9607,Li2UO4,2.19391430324888,2.28856446708411,1.94937742882183,2.0971,7.85602640201392,5.1275316915094,3.7462977186784,1207.47426104812,0.267758375188345
mp-5431,BaTeO3,2.04413180348039,1.94996371248288,1.86148984955599,2.7451,12.2760199346858,8.69963331360631,7.18855496373793,3.95739218769319,0.391801676255335
mp-23549,Bi3B5O12,1.93068466094285,2.01222953462074,2.05982420609138,3.4755,14.4496750941451,10.0147829693544,3.64409680528009,104.755733114108,0.283962437066721
mp-14493,Na5InO4,1.81452850349616,1.80256697517734,1.80080103842707,1.7211,11.9160108548789,9.07816271260677,50.3105080573238,0.330519285058085,3.04541862762169
mp-2136,Sb2O3,2.08962774914577,2.28180731219794,2.33417907839137,2.2239,12.5667702125764,7.91911722316168,1.51990568022921,0.619550438374188,2.27200915296813
mp-546011,YZnAsO,3.29464020797416,3.29464103811022,2.84599095746982,1.2129,15.519316224573,7.49110721682993,0.820808638876865,0.667425906816793,2.71660441704087
mp-556577,Na3Sb3(AsO7)2,1.9156408797058,1.88794354788484,1.89435847716318,1.64,13.2163219281409,9.60229423505035,48.3768969728455,0.358761522357452,2.80803794518205
mp-3884,Ho2Sn2O7,2.09204125915337,2.09204137148384,2.09204134280372,2.698,16.2738887070585,10.847505711039,1.8651953640243,0.336878735540376,3.50456406265157
mp-557753,K3PO4,1.54228416318135,1.54129772594395,1.54526896687923,4.0019,13.2025700153696,11.856572669777,20.7121256217317,0.540654738119577,1.89789013815641
mp-669388,Gd2Se2O,2.80171467141106,2.81663715803083,2.59149884429841,1.5083,16.7996194345344,4.55907233144179,1.54785332072861,338.281268417293,0.649012168400728
mp-616458,Cs2CO3,1.61763547191572,1.55419131061784,1.63848646927584,3.2179,11.4399206457312,9.84078599327368,33.0947470146,0.533398115149228,1.90498855478837
mp-17913,Tb2SiSeO4,2.26595902434267,2.29920350991381,2.27312120662318,2.584,14.69517208405,9.11108376146724,18.6825404941732,0.849767073464004,1.23031897728719
mp-30250,YAgO2,2.22948255880148,2.22948311274161,2.19142162990147,2.6204,12.767420396249,8.10132582167105,5.48552709958201,0.720441320485971,1.57033598483257
mp-18136,UTl4C3O11,1.90576321456785,1.92403716440198,1.93106410043789,1.8011,10.1690080822245,7.3141199509383,2.60127590305458,6294.78074758887,0.38458559590499
mp-7958,KLaO2,1.96825677694756,1.97781649300434,1.79748791651015,3.8889,10.8961711271119,7.85875501610659,5.88622636816295,0.944877825888258,1.22822601679918
mp-29454,Na3TlO2,2.21249294236162,2.26892822275188,2.20892924965921,2.2122,13.0669449824288,8.24997317205305,14.2097012760857,0.821701901740238,1.28736080840165
mp-555207,BN(OF2)2,1.40936099350025,1.36429244299014,1.41212686044845,2.9984,7.90481783871631,8.0503231657939,59.7361487413304,829.461314561146,0.017945884144798
mp-28883,GeP2O7,1.70561853003537,1.66910342699307,1.68304779492443,3.8384,15.6722153202103,12.7842135169783,46.6869988401417,0.582494659304683,1.73817317690562
mp-20820,Pb(NO3)2,1.78072211476131,1.78072211476131,1.78072211476131,3.6718,12.7434979997696,9.84171152467324,14.3058951831875,10.1580721301118,0.16834512977026
mp-562263,Cs2PbO2,1.95314532997419,1.92538980728579,1.96283310803542,1.8593,10.9037650813125,7.74417197260296,15.2674287223282,1.11402428793258,0.963145411269144
mp-17128,TbCs(PO3)4,1.60406296946223,1.601946375507,1.59888128389821,5.3691,14.0631520090492,12.1122344976499,48.3560768875088,0.54055176253348,1.87064151763049
mp-566406,MnVBiO5,2.15769650785276,2.25966224688558,2.2904127924896,2.1321,21.0832407320067,7.44328752285867,6.11840410240916,4.25295755393271,0.398571804509721
mp-29185,Te2O3F2,1.94136767769529,2.03757105888359,1.96430419232867,3.399,12.8982289601063,9.01925237390806,4.10361901640464,1.21798690397755,1.06471422953217
mp-2879,SrSnO3,2.12266576031178,2.13060319628034,2.12383498417368,1.8057,16.8012767988792,11.0463484194672,2.38162605944007,0.421853467626067,2.79037255627056
mp-18928,Mn2SiO4,1.86634266146386,1.85555833106912,1.82398551803461,1.0198,17.6408311884523,9.45512855985791,3.47217011246414,0.955548869808959,1.33452327235485
mp-27716,KTlO,2.32310444448802,2.13152444274045,2.2341363118664,1.6136,13.8052034377813,8.71780531844643,2.32216401859635,0.442057274484758,2.6927831116861
mp-557465,SiO2,1.5441791282102,1.53107507327368,1.53619949550831,5.522,14.6430444339818,13.2073920517165,19.3074268081138,0.522249126792618,1.96658850884923
mp-542477,Ho2MoO6,2.19074784719739,2.16200550646847,2.19469423382848,2.1611,12.2053555790405,7.84687707486545,121.167851192934,38.9462016370816,0.033929459118821
mp-18483,Rb6Si2O7,1.63365953613352,1.63874953241793,1.63467106782986,3.1374,12.1089583365871,10.1951259110643,11.9330502485255,0.428995498836804,2.41482765927445
mp-22694,LiPPbO4,1.86958371034838,1.84516188720665,1.88955029835144,3.7786,15.635551496895,11.5360948868368,24.0285046559791,19.139562565983,0.093865036187693
mp-560851,CsIOF4,1.49914410581505,1.4763911575189,1.50025747123619,4.9578,11.1261893334493,10.3960033109858,39.3805451620102,24.4191149155017,0.066344774485151
mp-559254,Rb2U3(IO5)4,2.124815648474,1.89226737011449,1.9036620603458,1.8961,8.50659179164167,5.96858662810519,261.066100322633,1349.90511793521,0.004571240339155
mp-28171,K3IO,1.80238949730628,1.80238949730628,1.80238949730628,1.0264,9.06316965087482,6.91791994701403,2.31848737199817,0.339282872393506,3.37870880708527
mp-555816,KDy(SeO4)2,1.77133648412717,1.75710607534093,1.72507284773716,3.4724,12.8677931066614,10.1022568596528,107.355869886484,0.597212369356751,1.6837610437402
mp-17149,Sr3ErRhO6,2.21863494969317,2.22397508754033,2.21385413927838,2.217,12.7952795711205,8.11280051158697,5.61281492384246,7.01436269560511,0.320728349213351
mp-11773,Nd3GaO6,2.08776209612111,2.0579088609557,2.0563766216333,3.8062,15.3201179295596,10.3174457293627,6.69259414085617,0.478421668532877,2.23962522187974
mp-558455,Na4Li5(BO3)3,1.58343007739527,1.58303924777625,1.610354113231,3.8477,13.3757361391292,11.5944377066086,24.0311341637999,0.596343875633187,1.71849751682195
mp-555979,Li2Pr(NO3)5,1.55842958134142,1.60111211974677,1.58871565737863,3.6557,11.1627467939407,9.74051926004932,42.6521562769407,37.3667424048325,0.050207239067387
mp-22325,P2Pb2O7,1.93103018101738,1.9162123916727,1.93392142291252,3.7451,16.3334643807898,11.7102522625172,12.4780712649124,1.15390973169843,0.946759505808923
mp-13772,Li3Pr2(BO3)3,1.78727858768576,1.89111409491865,1.87687083732472,4.7269,14.7266145565333,10.9553786972667,10.9697799820144,4.01562712721446,0.340186636587782
mp-556346,Pr(IO3)3,1.99475273906317,2.11542946939859,2.05821175295449,3.3438,12.3490719122841,8.35611371885643,7.22065226115801,4.10045430019241,0.382367060094777
mp-19283,WO3,2.56487338089037,2.52683257458819,2.46887638410675,1.3707,13.3329244404898,7.62260704036507,35.9329308057389,10.0988713850313,0.126850591287415
mp-19342,WO3,2.6128861398844,2.52486566573353,2.49785533007819,1.3331,13.4080559543638,7.60601212994516,9.3012725572717,5.55410043951166,0.287559328499235
mp-19443,WO3,2.40706555997131,2.57932833699008,2.57932833699008,0.5517,2.735126317779,1.5628669224649,413.791689160772,267.293975399944,0.006157874100596
mp-2858,ZrO2,2.34580663312218,2.34128030573018,2.27051830206233,3.5331,14.0351439954731,8.57897199203624,7.06113799319959,3.44545865032625,0.431857353122975
mp-1840,TiO2,2.63064847708697,2.61113276184877,2.79004354446306,2.3003,11.1148619075992,6.0607627820182,1.79734813068025,3.22998260373242,0.865974432023498
mp-604,Nb2O5,2.51111069051127,2.42159283324014,2.62945922767401,2.5508,12.2711276632984,7.01440386835908,4.83037229274811,2.20785120217055,0.659952454028944
mp-559175,WO3,2.50117167943346,2.50117174540254,2.61741018757091,1.9016,13.6359774546855,7.74799549374743,2.66694854167324,0.393832988148037,2.914107745482
mp-715469,WO3,2.66775276215769,2.66775276215769,2.70155363078359,2.1831,14.9689805746374,8.15823580777689,2.01874385824653,0.257104493821882,4.38482670569228
mp-867818,SiH9C3Cl,1.5393716477836,1.51047624277908,1.50297463052441,5.7642,13.2972078662988,12.1739335647932,7.25970617854628,0.572487437335574,1.88450984257432
mp-772900,Sm2TeO6,2.02477722231361,2.01331701428265,2.03179711093406,3.0853,14.1944777307919,9.74148630969064,15.1652486539084,0.599444224450161,1.73415215003304
mp-772261,LaAsO4,1.86272727472381,1.86272727472381,1.98103926513333,3.8453,10.9088243739718,7.91483759820509,3.16117383602722,0.624028852159103,1.91882819451188
mp-768313,Dy2TeO6,2.01517591291679,2.0060665891241,2.02255765554409,3.0378,14.0051354808409,9.64818865415251,16.3754975800315,0.567367561979652,1.82359270647682
mp-558235,CaTaF7,1.51242904957555,1.51504990016831,1.50644507699418,5.0653,11.8003084001051,10.856733200271,1557.92113208563,2539.17726079172,0.001035709370125
mp-780362,La(ClO4)3,1.54094142977597,1.54094153360859,1.54280504601197,4.4944,9.75075591160975,8.76573701681715,28.3164945354168,106.222028333269,0.044729348911131
mp-771158,Ba2B2O5,1.7241273212846,1.75174640287914,1.67472100661573,4.0398,12.7157532819172,10.1821690646853,15.8441778129843,0.52937737166035,1.95212627443716
mp-753821,Pr3GaO6,2.06582334675548,2.05539455093177,2.0913630961648,3.7963,15.234446528501,10.2446167401787,6.05154885344144,0.493137260549265,2.19307993028484
mp-770124,GdTa7O19,2.35158096607368,2.3515372780375,2.43192195187263,2.7092,17.7159920189404,7.39168585043744,12.9047131926329,372.018211990445,0.080179107861142
mp-8836,CaAlF5,1.41398562934706,1.4135362075306,1.41852113131952,7.1511,13.2985949815207,13.2844003291947,13.5707477987342,0.580059039961811,1.79765035053436
mp-752520,GdIO,2.77617458925047,2.47609466297232,2.61266994279798,0.3696,13.6347232493814,7.55716535370486,0.395347425676241,1.47951512771809,3.20531790627756
mp-27694,H3ClO5,1.50918628737476,1.41786252154431,1.48898049685011,5.4924,13.0937402283791,12.4374113260483,31.838348640535,0.674147777783367,1.51476295673221
mp-23866,H2SeO4,1.65110628064943,1.58981963442398,1.53700286271692,3.4441,11.7542101395003,10.1862620986763,20.0622403164358,0.794066997599452,1.30918446288484
mp-760400,Na5BiO5,1.95084617794433,2.12179644641045,1.9663071047016,0.9266,9.3712462069909,6.46047359157591,13.1748866842596,0.418013558077831,2.46816888410445
mp-504801,ErHO2,1.95127916249828,1.93478059996476,1.88487395334542,4.0336,14.8963512114164,10.6971992269553,7.71659161240096,0.431458667083185,2.44731000819129
mp-634326,GaHO2,1.9255779833598,1.93831935965155,1.94092372596143,3.3254,20.426304262547,14.5902276411583,4.37403124716458,0.282485409290046,3.76862789712452
mp-558430,BaB2F8,1.41610031424331,1.42456352262719,1.42380523949029,8.0732,14.3752659832747,14.277736463309,45.4333939159089,0.987538136056166,1.03462936383252
mp-769345,Ho3ReO8,2.40082915260541,2.44289680911822,2.47145328096648,1.7752,11.2500071496051,6.60300706483477,13.2920178995493,8.53652419197537,0.192376818283579
mp-770409,Tm2GeO5,1.91382251528192,1.90572016571164,1.93287942458913,3.9474,14.6599187421039,10.5583965488247,31.626037431501,0.430126195075788,2.35651860723132
mp-772186,Tm(ClO4)3,1.57303227557479,1.5730322120033,1.57044338006819,5.7725,12.701499032006,11.166411168822,18.5982190440855,3.70592499380423,0.323606754231665
mp-752686,Sm3TaO7,2.17594160077884,2.17763281799297,2.13945690304806,3.6989,14.314316612492,9.26792102124611,2.62044262395394,2.36985797631789,0.80358113397091
mp-754969,TmBrO,2.07331056766708,2.07331056766708,1.88235992838777,4.3758,12.6481585545003,8.73232124497395,2.02154237857655,0.583120861169753,2.20958214623755
mp-27714,H3OF,1.4265865168296,1.33626857330403,1.39950646658027,6.7352,14.9307559694472,15.3236941209981,8.45797620650306,0.589212597978239,1.81541186952477
mp-754897,BaTl2O4,2.61608633076204,2.6673320228273,2.71317161270716,0.3616,1.5612513382935,0.854233133158163,2.49327446768654,0.186231998942054,5.77072548085808
mp-756970,Al2(SeO4)3,1.716894484236,1.72775141151729,1.73014128035834,3.0595,12.5578855321706,10.0084375518734,13.1553258298458,0.654811894119766,1.60317097380298
mp-770932,LiSbO3,1.93135334416051,1.93637305031856,1.69606015223517,2.7217,13.732021844362,10.2007653147323,16.5067130332186,0.474080168790258,2.16992929516313
mp-769014,Ho2(SeO3)3,1.86714682068658,1.82391162888995,1.95655335475422,3.9528,12.4995450197536,9.15640253148212,4.48887519521426,2.36580609518169,0.645461866963065
mp-13775,Gd2Si2O7,1.84999101349169,1.86478814614422,1.85316590730566,3.3254,15.9643509904886,7.34523148945057,8.53611203396396,783.313031581504,0.118425981606966
mp-3042,K2SiF6,1.36310390286287,1.36310395054816,1.36310393220767,7.2224,14.1381204583938,14.878315172548,12.0490282124693,0.600450604636525,1.7484101714797
mp-625521,H3BrO,1.66969581660852,1.66547309795145,1.53441074683411,4.4259,14.6921827821272,12.4719776008871,4.21243743187988,0.409220844211198,2.68106053853397
mp-867938,SnH6(NF2)2,1.49996180951383,1.49865246805255,1.50603985007038,5.0929,14.3453731166448,13.3005693182809,17.6135277977995,0.638242702372397,1.62357663348502
mp-768348,Sm(ClO4)3,1.55332084258211,1.55332082326865,1.54983335555794,5.6947,12.392002516965,11.0531078839173,24.5243916489424,3.78857926502752,0.304726919700976
mp-29355,NaTeF5,1.49031579874871,1.42087869644104,1.47260501493102,5.3062,12.1375755639717,11.6348760331597,8.17457678495549,3.90649804982025,0.37831423683976
mp-30023,Ba(AlCl4)2,1.57356431072899,1.51055993260777,1.56586581161988,5.3917,10.9374946272798,9.7712762151335,41.2888134053582,0.628938604865672,1.61419994851873
mp-865500,Na2Hf2O5,1.82967703707512,2.0142641956804,2.0142641956804,2.533,12.663418597636,8.97054309704294,3153.41660978797,0.495009073009275,2.02048210832926
mp-769284,Dy2SeO2,2.36023502855118,2.35973017525309,2.35614647464881,2.3773,14.1613131230703,8.53764343839962,1.60004089765896,0.628362305667541,2.21642258016132
mp-27404,As3(HO2)5,1.75837637609245,1.7010268075489,1.72664412372672,3.0986,13.5811215269053,10.8003675785106,28.0232000716068,0.627829813720647,1.62847304745626
mp-7693,BaTm2F8,1.57904064862181,1.59207177602016,1.59935504188407,7.3636,14.3142752876441,12.426204671587,15.633208540126,0.618489045191362,1.68080990753716
mp-8217,Cs2GeF6,1.42083373059623,1.42083373411529,1.42083381857274,6.0358,12.6717926832359,12.5934932014848,64.9762101285675,0.69153303108267,1.46145277166909
mp-29514,PHF4,1.34563233462934,1.34290835130325,1.32949462578831,7.559,12.7600287360613,13.7807554257557,16.0853551042049,7.11960123218292,0.202625655625431
mp-9820,CsAsF6,1.40950177013014,1.41042130585155,1.40883527071124,5.1311,12.328611574994,12.3827834249201,22.3093664139079,1.11432501611541,0.942228467526915
mp-768483,Lu3Sb5O12,2.2410407693748,2.2410407693748,2.2410407693748,3.1343,13.3904667649515,8.41987288457697,5.72037702914277,2.79718076999742,0.532316467362316
mp-677103,RbHF2,1.39221008472141,1.38326649276269,1.38564781961363,6.7058,13.224577568209,13.5782141938867,25.1577973998755,0.542388225359815,1.88344694861892
mp-626256,H3NO4,1.56389388067094,1.51640906420398,1.34610386300612,3.7633,12.2029241318155,11.5576809472496,74.2573728943451,8.24123883961561,0.134807656588933
mp-9819,RbAsF6,1.39685555087131,1.39808303759112,1.39601665462845,4.9784,12.6017672860395,12.8120399152905,10.3915319124998,1.06023977811539,1.03941507519128
mp-542129,CsAlBP2HO9,1.59846943355198,1.60726974089603,1.59309957315919,5.2678,15.0040111772261,12.9403937315156,38.162747014603,0.610166333657132,1.66510093525473
mp-13978,Rb2ThF6,1.51374241203713,1.51374236579413,1.54921043761008,6.3675,11.2915403897596,10.2744403021569,22.3327890660624,3.43076244481989,0.336257607797999
mp-29094,Nd3PO7,1.88051707516842,1.88795676062774,1.9262624769226,4.2814,14.2685499639353,10.3721736734084,19.3986318922463,0.715695699961089,1.44879189967749
mp-2392,Th2Se5,7.54889182396993,7.56244015381279,3.25143691158232,0.7359,12.7998577542513,3.85990811713788,2.26487202278767,1.2579278983194,1.236484173164
mp-2371,Ga2Te5,3.8254932113389,3.59036478787323,3.76103415831338,1.0492,12.7658050849139,5.44593696657508,0.781162743883645,0.262714641854836,5.08655434706834
mp-625447,Pr(HO)3,1.80752047567932,1.80752382003668,1.88472191848028,3.7453,14.8276446073013,11.1357006180477,1.89231916444151,0.56615302247426,2.29475899837793
mp-30209,LiBH4,1.59260601216999,1.55462726722517,1.55698914575536,6.8339,13.1869491269009,11.6271552436578,3.37549279050584,2.08476490538044,0.775923432088729
mp-542130,RbAlBP2HO9,1.57191404981316,1.58650364323565,1.57236328499492,5.2635,15.0758951960236,13.2091676382421,61.7131457182865,0.571781151577109,1.76512489214958
mp-29330,K2H5F7,1.33014870973136,1.32345208073432,1.34131303952508,7.1716,13.1580421204449,14.3356095278307,402.133501948882,0.604093803651069,1.65785878943324
mp-754154,CsHoO2,2.03987041745303,2.03986414743727,1.99841417629079,3.0575,12.2355598141377,8.38704646236726,2.88758742569599,0.536821453939099,2.20912661815233
mp-2650,P4S7,1.80686394064412,1.89731907964897,1.90320407208476,2.7612,8.52422327442396,6.28603369327659,21.706937748017,11.1097404168256,0.136079324744351
mp-18566,LaSnF7,1.5034426560398,1.50473763161556,1.5051221080032,5.2031,10.5954948143683,9.8012894972109,293.955653034764,1.16880259124548,0.858978347837017
mp-626417,CsH3O2,1.63877540254911,1.5910711297739,1.58888544583932,4.0949,13.2657878278847,11.3896979548792,3.41916257056635,0.426384450213183,2.63777056292075
mp-22983,LiAlCl4,1.54278312798656,1.5892815420812,1.57976068440761,5.5616,11.8549716364905,10.4337992288933,18.7834127727352,0.526786172311542,1.95154189584297
mp-570679,TaI5,2.29978355938119,2.17383113189594,2.28182294229855,1.1727,5.87239196792057,3.67784511196603,5.01326572907913,6.24949447027877,0.35948371755579
mp-771136,Ho2(SeO4)3,1.63547666751929,1.63547894514115,1.60777113110044,3.8112,11.5371687852496,9.77402691932638,6.96333294696708,0.717553521942672,1.53723365598376
mp-13947,Rb2HfF6,1.46093357823003,1.46093374593101,1.44573796726793,7.1426,12.8612508383763,12.3861120306189,20.1361852946297,0.564182229532691,1.82213879391492
mp-772195,Dy3Al5O12,1.90555822004997,1.90555810197433,1.90555818856313,4.5685,15.5482946720475,11.2624822674241,3.41462344157858,1.07825323669358,1.22028398092619
mp-1340,Ga2Se3,2.78218275819544,2.88157979414071,2.77708310822705,1.0376,15.1659971105007,7.95994916583991,2.46712482667544,0.17016335873505,6.28203593547197
mp-23202,InI,2.842610745424,2.99319142889325,2.88853213414703,1.3568,14.8174375974482,7.58431244261101,0.381088859062484,0.282535634519995,6.16343646957911
mp-753774,KTmO2,1.92648515436792,1.9264849545221,1.78702582801704,3.9742,13.6181001566959,9.98830422151374,3.60943723537216,0.425968107129173,2.62464509500897
mp-770406,Sm2WO6,2.14808873187306,2.11225454905416,2.11698326871045,3.7494,14.2070605264817,9.34044790422401,17.3625008120288,20.0629350808288,0.107438545522822
mp-768605,Ho2TiO5,2.07953950912215,2.1164208891428,2.13400668930535,3.3947,12.2278514451533,8.09079081501762,22.7163346187329,110.118725310383,0.053102294035319
mp-556056,Pr10S14O,2.7970018484084,2.79963318668714,2.80100491252693,1.8843,11.6304670090055,6.12827682987517,1.67023570001368,2.58550638333982,0.985489323075473
mp-770571,Ho2WO6,2.1410588128307,2.10569540769789,2.1095938234646,3.7911,14.0295105267765,9.24979773897529,14.3267837033161,21.4196969453158,0.116485338058794
mp-530399,LiAl5O8,1.77681921421398,1.77681921421398,1.77681921421398,5.2595,17.2648103110414,13.3620355485085,13.7633559484356,0.411581380972705,2.50230985125484
mp-765916,Ti2CoO5,2.46175822533408,2.48724789677266,2.38382462861679,1.8169,13.3350055617468,6.18871514251295,0.218319526234156,0.22323887021375,9.05994896621846
mp-27857,PdBr2,1.60103100844425,2.52054665499371,1.93659825983605,1.2209,5.87058898199621,4.03578578515804,5.39485090598751,1.89569601899048,0.712872669283646
mp-22877,VCl2,2.11349244853158,2.11349251004114,1.68051958036793,1.2565,19.0211184211025,4.70228349572257,28.2687923080395,2.171249111416,0.495939077948319
mp-2242,GeS,3.43152884003617,3.32325641051063,3.3295284185602,1.2376,14.2649874224906,6.55645854972957,1.546851216902,0.560709131925286,2.42993046899605
mp-756746,Rb4PbO4,1.7872405014435,1.78211298182803,1.77923390536489,1.6445,10.391129295705,8.0156179881723,12.0185907087788,0.529586586115913,1.97146978015637
mp-560799,NaNdH2S2O9,1.59897343317517,1.59897364581159,1.66365554728135,5.7378,14.2447675882833,12.1135149783198,31.5902001112375,0.561908272022442,1.81130528648298
mp-29327,SmBrO,2.08154622336378,2.08154622336378,1.88425012936181,4.524,12.5596498661435,8.64790541068423,2.08509657653167,0.959368438901603,1.52194649775783
mp-755515,Lu2TeO6,1.98051457454875,1.97966533282775,1.91740227391124,3.0888,13.4317409711559,9.48649245048168,14.9932931381146,0.618818091592102,1.68268027024169
mp-31302,KCO3,1.40285703476869,1.58843204450175,1.46580171237449,4.1853,11.840633645571,11.1199738450853,149.07951809085,11.8955277087124,0.090773036638455
mp-530449,Ca3(AsO4)2,1.76899645844756,1.76987637421375,1.76175030296578,3.6525,13.6833112956495,10.6484562437665,236.141800887187,0.518807097678144,1.93173343149251
mp-625402,Sm(HO)3,1.81299511582354,1.81300602867172,1.88719440175092,3.7105,15.4809800929896,11.5995103960826,1.8218473445721,0.552338463841734,2.3593774972415
mp-28405,S(ClO)2,1.46939557301633,1.51824114026725,1.45304249421688,3.6567,9.54546933576654,9.00502314780298,29.4234943761979,1.48550642573112,0.707157549496975
mp-531778,Mg17(As3O16)2,1.7804336859316,1.78194077342655,1.80717944322084,3.1198,15.0457391255083,11.5621357169618,56.2885428720981,0.439164247380855,2.29481799671472
mp-23250,UCl6,1.65475687035891,1.65475683712139,1.66253661914558,1.5985,4.13943297028497,3.43710143457938,12.1464657921438,30701.0583547725,0.0823610467301
mp-754055,CsErO2,2.03959271424468,2.03968138688375,2.00176069249049,3.0693,12.3809660012666,8.48316771721959,2.74273160425159,0.530857034211201,2.24834636974655
mp-1683,ZrSe3,3.24808525596235,3.56464471862204,2.34776537158209,0.5899,5.68253287195301,2.80392995251282,6.3912513784563,3.99779255290907,0.406601923386641
mp-754596,RbGaO2,1.75683900799134,1.75683900799134,1.75683900799134,2.4719,14.2305797169562,11.1365572707578,3.90203162900396,0.314867226439005,3.43221859881717
mp-756040,Gd2HgO4,2.29504158567988,2.17177823453501,2.24176089715206,1.937,14.0214947479803,8.83257477802161,7.07905456770463,1.66758233330744,0.740932342351526
mp-673650,Lu2Se3,3.09877267478594,3.09796371185978,3.09352614826511,1.7849,11.5896762582317,5.65903218444773,4.21578431936214,0.741672846152718,1.58550715846574
mp-568284,SrI2,1.90795666879518,1.93519285602237,1.92155972064362,3.8021,10.3976377311642,7.47400169856196,1.49416215338249,0.5819376158463,2.38766865469099
mp-13946,Rb2ZrF6,1.4736978557357,1.47369780484331,1.45680697417331,6.652,12.0483634618795,11.4825815122313,19.215569349902,14.3823715521493,0.121570695368603
mp-31049,NdO2,2.10184988046245,2.07585435664451,2.09924074846122,3.7329,14.1664533201919,9.44170863435795,2.45342680055602,3.68618555026487,0.678876309669547
mp-755565,HoBrO,2.00576936361088,2.00576905699535,1.90176773555553,4.0302,12.4450467657338,8.74183058887323,3.87059504602256,12.5117559495548,0.338283040620084
mp-9308,Li4ZrF8,1.49538375676614,1.51959331730565,1.5214567065809,5.9638,13.224889722205,12.1594234846186,31.8468033378734,11.3273252496687,0.119682420450033
mp-698669,Nd2(MoO4)3,2.03292153316354,2.02661897750909,2.02681687381964,3.5548,12.3857896606744,8.47993508108406,11.3532471005656,7.85593845890937,0.215372767600773
mp-7571,KNbF6,1.44063360019125,1.44063360019125,1.44846938524775,5.1611,10.2185236608174,9.95063958567157,15.1748007626606,62.7850240958306,0.081826088599366
mp-756400,NdBiO4,2.473022229985,2.72030850456341,2.48594330788134,0.6771,9.10069167107532,5.13943250310418,4.31282935421679,0.366561512561359,2.95992143949096
mp-755401,Na3CuO2,1.83771276591311,1.83771276591311,1.82461523067194,1.3658,8.80168541240272,6.60983541696972,7.60652992576209,1.00339346890726,1.12808399946688
mp-706,HgF,1.94849251730665,1.9611195756506,2.39123115361104,2.4565,15.5789703025852,10.3491300405128,4.8377155220428,0.763477982797675,1.51650460253377
mp-626263,Ba(H8O5)2,1.53542278542426,1.53483371086252,1.52515041881121,3.8361,13.7512413246826,12.4532269144271,56.4554137018347,1.65913958114536,0.620435137342959
mp-752713,HoBO3,1.86725677398691,1.86783768834447,1.88422106187146,5.4919,15.6197584540417,11.4956875540704,7.56681800753392,3.21678142421704,0.443025685508724
mp-769144,SnGeO3,2.03358724917324,2.04416196520726,2.09015678359304,2.0668,15.5861934983499,10.5472705773749,4.96480625808412,1.74711026366253,0.773791448218529
mp-768232,Rb3SbO3,1.75359005471632,1.75359005471632,1.75359005471632,3.1639,10.8644027433602,8.51780530375291,11.0645662397937,1.92709011764801,0.609295691491711
mp-758868,MgBP(H3O4)2,1.5636734633548,1.5636736552107,1.54340461642435,5.3035,15.8059524849098,14.0491988435674,8.44059149150912,0.531177449761669,2.00108514946515
mp-9921,ZrS3,2.89738699520792,2.65782899374659,2.10067537711089,1.14,9.39105195963243,5.31615382549151,15.3015883594941,1.49730703982461,0.73321838304844
mp-30984,S(IO3)2,2.40181447035361,2.43453783499045,1.70700903629711,2.0222,11.7013228092246,7.52679683349055,1.91348052820865,4.51234018974386,0.744222375494731
mp-684,BaS2,2.16439935547948,2.45846188296666,2.08934169536723,1.6297,10.321767793584,6.4990782871529,4.84830906090688,1.99058939738772,0.708621251026757
mp-626369,Nd(HO)3,1.795038679249,1.79479512201254,1.87076463244311,3.5877,14.6687642046734,11.091588668054,1.9125042538901,0.578963488011215,2.25009929026698
mp-23177,HgBr,2.09490538211156,2.13527930257379,2.67535470545496,2.6502,13.823745826356,8.50198222275196,1.65564850369296,0.883328562824061,1.73607452115074
mp-542266,KSmP3HO10,1.6215676643298,1.62473222101367,1.62474320432492,5.5119,14.6645741872535,12.4445233531676,10.1565631068259,0.543576207610946,1.9381269543511
mp-30320,RbHfF5,1.51741810652173,1.52874428535318,1.53355528429855,6.807,13.1718826953113,11.9761673234511,50.9507650497069,28.5391933114272,0.054666323463651
mp-753192,Yb4Sb2O,3.78245478756852,3.78245478756852,2.95048337734684,0.878,11.2950855965678,5.03551127615624,0.521002150330574,0.39224126120174,4.46882919179106
mp-29204,P4(S2O)3,1.78753455351218,1.72356341629776,1.76347879204713,3.2238,9.74025402162087,7.61673753831647,7.2019133573194,5.50182325139013,0.320609918814469
mp-28255,LaHO,2.16768508091005,2.19091537034181,2.19091537034181,2.6615,10.7757890571745,6.92595652936073,1.13756327505752,0.755126159304232,2.20335400531921
mp-648,Na2S,1.8841120348854,1.88411204019294,1.88411224984076,2.4399,12.1404132172916,8.88642289030336,2.75929833885354,0.304576264139321,3.64566091137423
mp-30247,Mg(HO)2,1.61720836938225,1.61720805093222,1.61083353267804,4.1797,16.7372420902903,14.284906597318,4.67727113122075,0.453627997756232,2.41824935028814
mp-27880,Nb3Cl7,2.21014626665296,2.1941147850557,2.21620893419371,0.9868,7.38011799372208,4.70064075586981,23.064225423305,26.5494343136505,0.081022775779292
mp-775485,Bi3PO7,2.32765810848587,2.1719862453524,2.28421850093199,2.4297,13.4838811333273,8.41551123288833,4.41040680097215,0.743375498938423,1.57195162673404
mp-7028,YbOF,1.71153004940024,1.6354036076761,1.64095843640234,2.6836,12.9991655772023,10.7577466813771,110.688584845027,8.05924260290031,0.133115494067457
mp-635441,SiI4,1.70576240432248,1.70576240432248,1.70576240432248,2.8561,7.54725150800156,6.08330274264991,20.2757512119841,73.7172527922774,0.062885342998456
mp-755336,NdIO,2.21233300160713,2.21233300160713,2.00628838654865,3.7768,12.438931713062,8.11970760583467,1.19397232958185,1.3111624375365,1.6002223551335
mp-752538,KSnO2,1.96425916059974,1.94116663375404,1.97164302042738,2.4574,14.774296442317,10.4355265305635,8.55127478619082,0.794146182993664,1.37615563907443
mp-8224,CaSnF6,1.37497336337836,1.37497350156285,1.3749732615582,5.377,12.0047326152322,12.4776490235455,5.84456360241481,0.821569665349638,1.38828140638537
mp-23856,LiHO,1.51191933316563,1.51191933316563,1.46660383539659,4.0057,12.73269411842,11.8502335246994,3.76143153287304,0.688226278623256,1.71886671481982
mp-696965,TbCs3F6,1.46478829869712,1.46478829869712,1.46478829869712,5.7858,11.6601911047916,11.1436483381183,1.62709352088381,0.48652306487569,2.66999383501634
mp-23263,LaBr3,2.06314145903765,2.06314133543972,2.17284570782189,2.9861,6.58156324819391,4.37316706465588,2.48248125756949,45.3137892124213,0.424891117045098
mp-31053,Ag2S,2.51386094881956,2.82385934670975,2.70756101500963,1.5082,14.2049256894876,7.73569040200251,1.10952036111706,0.739989965006814,2.25266003187141
mp-673696,Lu4Zr3O12,2.14007298940947,2.14417098198814,2.14900797811455,4.2277,13.7586116903119,8.97841648040274,6.16467218738975,16.1439826393058,0.224157211043253
mp-27743,BiF5,1.60130340348105,1.55013381680421,1.56083611887988,2.0704,7.88479900082771,6.93883074160892,24.7509754704288,1.42539527044526,0.741962233393819
mp-27770,RhCl3,2.39797571297125,2.36502887085972,1.84766344337923,1.6283,7.75727413124059,4.94701161585642,4.62698571494343,4.0130103063429,0.46531291706243
mp-772840,Sm2Ge2O7,1.9554702324505,1.95254455775022,1.93465788965388,3.6734,15.3844040142325,10.924243651113,19.1233696204476,0.476360714034737,2.15154155892595
mp-17697,KSmF4,1.55762445409669,1.53782232068598,1.52515822457868,7.2334,14.06630185595,12.6581982783423,21.0818593404391,0.581108669649889,1.76828267639702
mp-754825,NaTmO2,1.94865626779071,1.94865625239548,1.74460003439184,4.0762,14.350806793304,10.5223897796695,2.87408570528183,0.38966777062373,2.91422544521745
mp-696078,K3ZrH2S(OF)5,1.46199920656613,1.50783576691893,1.46920204192616,5.1147,12.5170911091915,11.8137566754863,461.095549355273,922.316754889592,0.003252974100999
mp-29062,ThZr2F12,1.6568118873306,1.64017281101718,1.63533019295798,5.5413,11.62253414015,9.7324545602618,40.301346090493,3.93579568648197,0.278891296559272
mp-570668,LaSe2,3.67884373954644,4.12100366173096,2.96873378395571,0.6435,8.81361257741668,3.86210870234349,4.42148852977831,0.444262714798982,2.47708855957508
mp-780370,Sm3Al5O12,1.9260577301836,1.9260577301836,1.9260577301836,4.1378,15.638967054814,11.2176292156277,4.64641803428781,1.06885329556488,1.15080164017615
mp-1170,SnS2,2.66155635108483,2.66155659154563,1.8117614826461,1.8228,11.3487950493872,6.79626582560199,20.6312456419574,3.24846894081442,0.356307499155774
mp-18529,Tm2S3,2.43419487921571,2.43419490591859,2.43419482170183,2.2738,10.8682925236004,6.38778493686419,1.58301391604311,0.591789908117742,2.32149525587319
mp-22908,BiCl3,1.86098634600042,1.88879480621903,2.18101910583103,3.4954,10.2298590695575,7.16679455024253,5.73164639406245,1.03778754671671,1.13805829940546
mp-28406,SCl2O,1.59050431310324,1.45273128623294,1.5640570481923,3.6375,8.66361860488541,7.82237204468167,53.5749664949076,6.51177583887931,0.172233373775819
mp-771255,Cs4SiO4,1.79083332836978,1.79026249192681,1.78984372502182,2.6836,10.4778872740912,8.04988475664273,62.3563772094252,0.458792570447801,2.19567110169735
mp-600000,SiO2,1.3865452498927,1.40287324801637,1.38792487188608,5.4117,12.754774605665,13.025607962124,9.37661114669828,0.628987140120782,1.69650596235819
mp-8560,SF6,1.30960962122306,1.30960947995958,1.30960936923955,5.7755,12.0651450407411,13.4921638690769,26.3200619702079,1.21840092724956,0.858741729548244
mp-685633,Y10U4O27,2.42021061480194,2.41446030408454,2.37202500619197,1.7218,8.80852722579613,5.23249359054598,5.53103503420649,4462.77435949007,0.18102206282127
mp-557364,CdB2F8,1.41426601104601,1.42541124592168,1.41387166320002,5.4624,14.8445252099336,14.7939179005274,44.283807485969,0.882029084028416,1.156331080036
mp-540703,Cs2S,1.96853454630596,1.977219686833,1.99364647568219,2.0957,9.64095649182158,6.74546499546707,3.39195022099524,0.301246954051048,3.61435128592249
mp-865758,YbGeO3,2.06434238439267,2.06434238439267,2.06434238439267,1.9719,17.8028431938633,12.004658725499,1.70459212009295,0.222185768171919,5.08738892149626
mp-771031,Lu2TiO5,2.06720450850902,2.11532821566772,2.11501446330752,3.4011,12.0454617141304,8.00542668748348,19.1336833272405,141.43370478325,0.059334302771409
mp-698491,NaCa2Al4H8C4ClO20,1.60769401939548,1.60769401939548,1.63589244756494,5.207,14.1335008034149,12.0464665491841,10.127870127281,1.37701086923951,0.824948123263792
mp-2706,SnF4,1.54498809380526,1.54431569311459,1.54049026936232,3.3264,13.8664623541801,12.4498656537657,4.31844099759295,0.67021496776214,1.72362363902379
mp-626785,KHO,1.55755775815859,1.56725012362418,1.56253979789316,3.6928,13.2217801065174,11.705152218602,83.2892042466081,0.472533438413429,2.12825870902193
mp-775211,Ho2WO6,2.16685754723286,2.16161020537931,2.18671272918964,3.6612,13.7843620304023,8.89909728484185,5.76113182653831,5.89966734971155,0.343078085768422
mp-754158,KNdO2,1.99816289125787,1.99816372452309,1.78855424854825,3.7899,14.212679945508,10.1837871520401,4.24144381977929,0.742654191232424,1.58229049321128
mp-11327,Rb2Se,1.82400942980019,1.8240093146692,1.82400939964683,2.0795,10.1231026010338,7.6391940398547,6.26273662539054,0.33234210733111,3.16862224692299
mp-774702,Li3BiO4,2.03759629465702,2.15111727016451,2.19645042511776,1.4652,11.1702500704183,7.33617821621929,3.24718582102045,0.532087699677374,2.1873484023599
mp-4002,Li2ZrF6,1.52036586057436,1.52036585070831,1.53187336291222,6.562,12.7307490100727,11.5961315165549,10.5819021867818,16.7864815639152,0.154072713055688
mp-768150,LiBi3(BrO2)2,2.42027928347123,2.42027928347123,2.24877690089524,2.6654,12.690779695998,7.63948426987485,5.60769696616705,0.619160886092831,1.79341542926809
mp-772232,Tm2P4O13,1.66344613979533,1.62754494868805,1.68167459694199,5.6294,14.5184534246932,12.0535649118041,72.4005198206173,0.525838660292766,1.91553605475451
mp-669311,In7Te10,3.07630623150557,3.07398582299919,3.07880497108862,0.8311,11.6616357332117,5.72225419116731,2.82219063448346,0.134118724748759,7.81041511278751
mp-758059,Ba7Pb17O24,2.33872905869833,2.35051714948009,2.37866952307377,2.1217,14.9057314108954,8.99491274060417,3.95337979867265,1.32539532049028,1.00743999774932
mp-981,SrF2,1.48860424895269,1.4886040272685,1.48860420192877,6.8584,14.665558083995,13.7402383629159,2.80056116443799,0.525166711217332,2.26122854320193
mp-27975,NdBr3,2.08397946487004,1.7336182624788,2.0673938279873,2.9862,9.8211965194017,6.92858765746167,4.63005766898701,2.26438990431462,0.657600088854224
mp-555119,SrTaF7,1.55896661606335,1.58108891590574,1.55392579616917,5.5655,12.6957439959475,11.2215386753955,8.37730300505394,40.6980484745232,0.143941362725574
mp-3667,P2S2O3,1.59123065267107,1.5920618612353,1.59334082982895,4.0676,10.9465692635428,9.48918809360699,6.15621904163564,0.767159505827689,1.46594725110268
mp-754403,ZrO2,2.13328422391392,2.13324765088351,2.08340989965969,3.9366,12.5282580431363,8.26715610088318,2.31073161539146,1.1460360458098,1.305336273042
mp-543104,V2O5,2.34043052236122,1.74191778508631,2.24295036503263,2.6151,10.3409879719793,6.84665429339977,6.59637322417929,31.8132199969098,0.183031929865873
mp-771798,WO3,2.7489003928844,2.74890081123346,2.7489001946233,1.4009,14.005192278129,7.48283337253219,4.03032390502666,0.249468745746749,4.25663718494036
mp-766361,Nb2O5,2.44786189357161,2.4295008911297,2.4567844492344,2.1466,11.8439736345841,6.93722051918406,28.8431478382792,5.55286323342732,0.214757553127905
mp-753945,ClOF3,1.56157682808115,1.47238666117294,1.55891865086027,3.6773,9.87463132218659,8.94825377881014,55.2294838709529,32.6360060064431,0.048747275249344
mp-14070,RbAlO2,1.67157731798442,1.67157739575528,1.67157727311662,3.3779,13.1888055349576,10.853859763791,2.07777297453216,0.398058502249866,2.99347808034638
mp-757021,KGdO2,2.01259475304891,2.01259389843058,1.80101420038821,3.3697,11.6538800473854,8.29645003094024,4.20053716072865,23.8308766258522,0.280027158082465
mp-15575,Ho3Ga5O12,2.03011388350506,2.03011390813422,2.03011383670966,3.3261,18.1280806087267,12.4042476354338,5.92812275959081,0.311072293848868,3.38337427493601
mp-572805,Cs2I4O11,1.8949472103465,1.92973440918692,1.92826840196068,2.9955,11.6189032855329,8.36748703150977,4.18515181835236,4.94611775832425,0.441118727130737
mp-5913,Pr2Si2O7,1.83704120530814,1.82253871838159,1.823156680047,5.2366,14.2676439864753,10.7467601803438,14.5517226507697,0.548022357016778,1.89346345950669
mp-3236,Pr2SO2,2.29530040735412,2.2952999695029,2.29213937403466,3.5025,14.1506604796578,8.7267459635269,1.75881008434038,0.701745001777032,1.99358527525304
mp-17308,Tb2Si2O7,1.88237723371273,1.87128575316545,1.86519864089592,4.7612,15.241226709046,11.2179441305534,254.502839012053,0.514714096701507,1.94675536595367
mp-556330,Cs2Ga2B2O7,1.65193768950285,1.67428846976858,1.66681734452219,3.7986,14.4371933554384,11.9349505618665,32.9253917493943,0.489466336990414,2.07341311599594
mp-541090,Ce(SeO3)2,2.37882943903089,2.28603685228388,2.47977407841924,1.2723,5.62757847533269,3.3663651859556,6.68867668268647,278.530234347445,0.153096678754814
mp-752414,Tb2TiO5,2.08925582923681,2.12398730693006,2.14158774977819,3.393,12.2668101479633,8.08928783960484,25.2506078405544,90.8597069445063,0.050608985744569
mp-12160,Li6Ho(BO3)3,1.63356304133021,1.67400983270708,1.68593405564986,4.7449,13.9870383184359,11.5616965328878,3.12816104418889,0.646598578301002,1.86623122746944
mp-28204,CsH7O4,1.51384650476856,1.5189126472579,1.51800177206748,4.589,13.5580905329581,12.4194065248061,42.1205717274788,0.47053095003025,2.14900007841109
mp-4274,SrTeO4,1.90233378774599,1.74099070933765,1.85302399067039,2.2533,12.7772734974959,9.60151690590073,8.72051259373656,0.603672566774998,1.77119931390746
mp-578938,La2(MoO4)3,2.00869075270436,2.0044801770035,2.0038210324278,3.6577,10.5369854237688,7.28761247384641,56.9346154910188,16.184762500794,0.079350517874499
mp-7973,RbNdO2,1.99632303247746,2.00307770942617,1.86107267993488,3.5035,13.4265532992827,9.50780856114734,2.96949394765711,0.632000254280712,1.91903556056654
mp-15541,KNa2Si12(BO10)3,1.53659166013616,1.53659160807288,1.55719832712471,5.1362,14.5967248971382,13.1036138255107,21.4399941116999,0.569947916447649,1.80118808982529
mp-560458,Rb2U2O7,2.15500044083522,1.81595228186205,2.05774923156346,1.6672,7.81671074229259,5.39689861348394,4.27693174049406,5108.96781861729,0.234008210269939
mp-5692,TbRhO3,3.32376117072211,3.48506060779436,3.14162369802623,0.872400000000001,10.9251545084725,5.07079407990522,3.36175977113885,29.4393407334737,0.331431405767306
mp-779637,Ho2P4O13,1.66357984779812,1.62855871248168,1.68239464157492,5.6319,14.370304188859,11.9258742951136,64.5856540619213,0.52936704171791,1.9045317841662
mp-777503,TmCrO3,2.2830078098859,2.30976513957588,2.26342400579299,2.5676,19.5110978305134,8.6172956021728,4.01478021109762,5.24086131202968,0.439887968603438
mp-867153,Rb2MgP4(HO2)8,1.54459876667049,1.51030959077932,1.52686890727397,5.3909,14.4430650934878,13.1250637492727,58.9820740252599,0.520584861300087,1.93787070825891
mp-768368,K4I2O,1.71512231050733,1.71512231050733,1.72883965711109,1.2568,9.47092278701928,7.57128267750445,85.9175978837052,0.365749110474282,2.7457537059009
mp-23519,Ga4Bi2O9,2.12480109892667,2.15660325280289,2.18953331557206,2.8993,17.0743565786069,11.0869456650109,7.66197106178719,0.892056924401215,1.25151941346815
mp-754138,CsDyO2,2.04584266746004,2.04586049622158,1.99945759895028,3.0513,12.1950213485544,8.34352858464115,2.87689329292126,0.557494063651577,2.14133825460036
mp-27256,Sb2(S2O7)3,1.72256809154239,1.74076601529327,1.67566881572702,4.2038,13.4529630499144,10.7970370513214,66.2663122674344,5.51371482530087,0.196456550873906
mp-779590,La3PO7,1.94155375923511,1.85646657928442,1.93173620611097,4.1686,10.4218075587599,7.53324114865173,4.84097671975206,1.03034148625218,1.17712189365982
mp-542417,Cs2MgH12(SO7)2,1.51070644401882,1.50978321622675,1.50648333213481,5.0352,13.9386724215493,12.8474916372128,58.4769589636901,0.519184090549976,1.94319983408249
mp-555512,RbCO2,1.54181152220367,1.53449219939366,1.50991684870393,4.284,11.8786594891785,10.7824781938558,31.555146326214,12.4001154600402,0.112334962211659
mp-13694,PrCuO2,2.23220100349408,2.23833881036808,2.14541435624916,2.4764,11.5423603438732,7.35592056829561,3.13018632132104,0.684472269325527,1.78044936812047
mp-766387,RbAl11O17,1.71069117902677,1.71068849882145,1.68466031887737,4.7304,16.1288133853151,13.0294115237379,16.2141368644536,0.393639000001377,2.60207326515495
mp-25179,Na2W2O7,2.23039365807922,2.14668708944736,1.99110134096685,2.3603,13.0425198874896,8.58536405150398,268.856567456532,7.29511562883011,0.14079747452445
mp-4855,Li2SeO4,1.58359964006058,1.58697264311645,1.58259222796019,3.8533,12.0399713564035,10.4939518431585,10.0572803652226,0.850525779202876,1.27517377472057
mp-558229,La10S19,2.93463719222666,2.93463719222666,2.7744108617867,0.7226,9.11291026887185,4.69735644445769,48.9864902406504,0.465174803915814,2.17014329447437
mp-18547,NaGdGeO4,1.81111801658534,1.83079823574309,1.87182332232505,3.4249,15.9313737427821,7.96206487512245,5.98603940771353,2.68246119611821,0.539847337637537
mp-704125,Nd2Zr3(MoO4)9,1.95041597870813,1.95348884562979,1.87607990501471,3.4865,11.7211931881246,8.40505584915687,93.3325571933866,12.6345735991727,0.089862277363665
mp-540996,NdGeBO5,1.88059307666491,1.88365570633277,1.90704191878417,4.1067,15.8565143438039,11.5705391209785,12.8208842186786,0.535155685350509,1.94661285076236
mp-24668,CsHF2,1.43530226084961,1.43482963100153,1.43467408145544,6.5186,12.7092321322271,12.4685305831552,6.75405859583114,0.523083495334797,2.05979980973181
mp-7264,Nd(PO3)3,1.68223250473887,1.68591047508461,1.62879165641281,5.4789,14.712677454399,12.1528112245628,109.992100266508,0.587600849670646,1.71092708617496
mp-510273,CsSbO2,2.01752377185499,1.7742392341508,1.79932179167596,2.4016,11.048649994208,8.16983919379538,15.4308877502435,1.14240996408935,0.940147590760332
mp-569152,SnCl2,2.22675086841793,2.11989021413846,1.91861731463051,3.1744,13.4363777069972,8.96956421144294,4.38968046078472,2.07280805978589,0.710244351184079
mp-31417,Nd3TaO7,2.18947061181465,2.19121260949274,2.15751926294993,3.7206,13.8464095164492,8.91254224795645,2.70027675926566,2.54718660947888,0.762922413554761
mp-726,SeO2,2.14115456705022,1.87271850260524,1.87271850260524,3.6147,11.8706265695069,8.37235483531128,2.06325080611101,1.23541446662783,1.29411700009013
mp-1821,WSe2,3.6594712459589,3.6594708975479,2.00781754649171,1.5846,12.3176389484756,5.99696549949067,2.86504167257889,0.67700278507379,1.82613386064949
mp-7118,Rb4SnO4,1.72055917654697,1.7197856232682,1.72068601726172,2.2313,11.3864648869947,9.09915552993194,11.7540610665757,0.417187512671101,2.48208065095974
mp-4481,Ca2SiO4,1.72788180730049,1.7247110192725,1.70596160859499,4.3308,13.9398380416483,11.1449936193923,11.2141764623885,0.570697658105613,1.84141413214302
mp-554821,Tb(IO3)3,1.98571525652597,2.10702442083617,2.05021273774211,3.4104,12.2954303841939,8.34993606141518,4.18619735780365,2.36876743890879,0.661040761138946
mp-759223,Sn(SO4)2,1.72036948938302,1.74775051709333,1.7009696293585,2.3798,13.8634278028757,11.0611701930462,34.6042721485822,0.577539515175243,1.76038142162145
mp-2789,NO2,1.49304606091038,1.49304603411951,1.49304599393321,2.8134,9.09043826667634,8.48617989983613,3.83927967211916,20.3381203036119,0.309634278519595
mp-22524,CeP2O7,1.93596064526116,1.93596064526116,1.93596064526116,1.5869,5.35660385187304,3.82431441028473,14.9080042219432,6214.11307182028,0.067238983898273
mp-760513,La2UO6,2.43843474999845,2.5005630625921,2.50136288850698,1.762,8.44481037105116,4.8898194144119,3.69079484729981,269.051919312272,0.274661101804115
mp-3831,SmPO4,1.91954788947814,1.84151323644442,1.84155362126657,5.786,15.909209202105,11.7412943477175,7.55101046328039,2.36472013969461,0.555315629332289
mp-752404,Ba2Sb2O7,2.12315561134835,2.10658615299731,2.10496352937527,1.3309,13.2127242646387,8.7368293195305,2.40394292327553,0.329596447001825,3.44999654250442
mp-7193,Lu2Si2O7,1.75150195832034,1.80412630932538,1.79832953598611,4.8454,14.6098783819674,11.2589300324498,5.55597036374609,0.476119151784334,2.28030114896847
mp-505654,V2HgO6,2.70820569196655,2.37495988176643,2.67808748363454,2.0322,12.1390232854532,6.7983451747559,2.1652507881512,7.38427103396546,0.59726324757107
mp-557340,Ge3Pb5O11,2.10831438120599,2.10831454010069,2.14702655549483,2.5384,16.1279964742662,10.6228800776932,95.583305469531,11.1797391945315,0.099909602929973
mp-638261,La2GeO5,2.03236632524749,2.00962101899836,2.00701741895779,4.0702,14.0940397393374,9.7020465709287,5.7676307111666,0.586991683488975,1.87698306862567
mp-2651,PrF3,1.68761921652961,1.6876193380025,1.67138621808366,7.6284,14.876461454527,12.1626950769992,9.28810120515407,10.5833321748214,0.202152831509981
mp-30981,Te(HO)6,1.64111187004421,1.65401905974508,1.62222322138478,3.0828,13.4412047124764,11.2916713354778,27.3745529380431,0.683900522841671,1.49873123541642
mp-771750,Sr(IO3)2,1.87247747650005,1.82885633388738,1.76581530461144,3.7082,11.663289766035,8.80895448826322,11.3503901430018,4.30198701395243,0.320553423367226
mp-23058,NdClO,2.09939657282754,2.09939657282754,2.0349271068026,4.7664,14.0091251680509,9.39288053958085,2.91428907182373,0.578187013279157,2.07268106764824
mp-1443,Sn3F8,1.65582157553282,1.69151884411614,1.74073334546104,3.1806,14.6786302646655,11.9006145132698,5.26562315889164,1.63207625326298,0.802627515219664
mp-505396,CsNa3PbO4,1.86298758181583,1.85845681951451,1.86415355322463,1.4987,10.5687409717185,7.82216386046389,52.5679125735,0.478531412304154,2.10874998498255
mp-733637,NaH8O5,1.48134608717882,1.48017332093238,1.47485986113936,3.518,13.4945723776756,12.745681941607,260.889184286073,1.24730031404378,0.805564583764249
mp-600023,SiO2,1.35385623682871,1.35385623682871,1.35385623682871,5.488,11.9284719916907,12.6779553756985,1044.61351384104,0.681576198119876,1.46814467714369
mp-769906,Tm6WO12,2.11743097408156,2.11743131175488,2.0660357910743,3.4507,13.489347271514,8.96092354389376,4.51777066600562,7.68339463116,0.3514989158402
mp-504662,SbClO,2.06279197448507,2.03440160981061,2.00079428977594,3.1185,11.0681255042089,7.56507473025526,3.23124482332411,1.86830649132391,0.844722337921443
mp-13843,Li2TeO4,1.82514705708883,1.82514705708883,1.86900218833473,2.2764,12.2041500429127,9.13469498916948,12.2703062229686,0.651734998687815,1.61586352327838
mp-19931,Na2MgAlF7,1.37563819371229,1.37537598132293,1.37611332745526,6.7162,13.7624346065958,14.2937740653918,28.0359386669908,0.57114332028021,1.78654252228175
mp-849597,V2O5,2.10687648427714,2.03775406268764,1.49918712307704,2.641,9.17527149507507,6.72544038694664,35.4922996908356,4119.16632469471,0.028417893124522
mp-706400,BaP2(HO2)4,1.64340132956013,1.560364816317,1.60138561876895,5.5979,14.7958034794862,12.7424919151884,12.0510736953688,0.502435230548241,2.07328644869849
mp-4871,ErP5O14,1.64068149864622,1.64073286673974,1.62990728570677,5.2931,14.7009876526382,12.3661091496439,11.1554638030671,0.607507703394331,1.73571183357269
mp-8175,KTlO2,2.38783885553443,2.40637259791579,2.00270880559306,0.9891,14.6522164893251,9.13013389906317,3.16202131327279,0.319531572365551,3.4458345975217
mp-1747,K2Te,1.8632101411274,1.86321031019045,1.86321019748175,2.1845,11.0083298022904,8.14200747400793,15.9677365945379,0.313908697398923,3.24826595614761
mp-3857,Ba3(PO4)2,1.7994580711981,1.8000443661199,1.7939642973036,5.1774,14.5512717441973,11.1341960627975,4.04577603838028,1.37568587276364,0.97408150095179
mp-557522,PCl2OF,1.44302674264894,1.45947830747839,1.44648442784566,5.0485,10.8803902709398,10.5352920844218,165.945899822104,1.06797721993905,0.94237562032561
mp-12509,YZnPO,3.11860314564069,3.1255561761069,2.82182097412292,1.4247,15.9270144238547,7.92003937721471,2.07308185606663,0.895324456944796,1.59928715059037
mp-773298,LuCrO3,2.27291553736605,2.30025271437727,2.25610436150458,2.5479,19.7348540502916,8.66746867335995,4.23398720995616,4.15721040852868,0.47672991112117
mp-555909,Tb5Se2Cl3O10,1.97954907996746,2.01150714888116,1.91908782237812,3.9467,13.1302564833722,9.22757623660482,248.575271332798,7.44826693222804,0.138282346538516
mp-557810,BaH6F8,1.38969453478094,1.38969451679137,1.38712736617803,7.6268,13.7627750977744,14.1054581769107,34.0530407044418,0.586368957188508,1.73477683443231
mp-1146,ThS2,3.09755497772033,3.06733353419546,3.07735488853658,1.0319,10.1049153888535,4.9531287263089,0.765753340379662,0.908880709289072,2.40615794323545
mp-6122,Ba2NdSbO6,2.08219140570698,2.0839023513591,2.07536477275683,3.7322,14.2833701960602,9.56645866358188,2.90690766553027,0.420170023483375,2.72399709371843
mp-696291,ZnH4(NO4)2,1.65349758391115,1.51038726821964,1.5924268774421,3.3141,12.6569600959229,11.02363000819,5.18523216369041,12.8170598488125,0.270876409099642
mp-31259,Bi(IO3)3,2.11357495727026,2.24337273318546,2.17945162598301,2.8994,12.19384810672,7.85066372897674,6.86775027377314,0.875692546611613,1.28756139755565
mp-706976,PH4N(OF)2,1.41596100228785,1.47356259792382,1.42059342881769,5.2313,14.1937296865783,13.9027023885786,57.2262430881138,0.578425669493882,1.74630510502518
mp-554081,Ca2PClO4,1.72516225613709,1.7183885765449,1.73914363984117,5.4188,14.2390751146507,11.3309465109035,7.61310712173528,0.527775095818276,2.02609888466268
mp-16978,Ba3MgSb2O9,1.97612756420227,1.97612755661167,2.01317709355138,2.6494,14.2215195087356,9.91152377506139,1.93478883311135,0.400716004769285,3.0123852360474
mp-1153,Li2S,1.96507873633603,1.96507842082702,1.96507853023741,4.1906,14.6297787810557,10.3047660082202,1.1140256814054,0.399197724043138,3.40266967643294
mp-772156,ErAsO4,1.8884313649164,1.94963428108966,1.84821551773596,3.5829,14.196249640161,10.3337832428559,3.82387745690075,0.452695358893962,2.47050571504742
mp-608320,NbNi2BO6,2.18684558439776,2.20227953720685,2.15271882279131,2.923,15.1344210997167,9.60099771516582,3.58344794118914,4.67644122197754,0.492898662873464
mp-754027,NaSmO2,1.96279742459582,1.96279742459582,1.97797881687343,3.6535,14.131271453678,9.94099084320755,16.9717383767352,0.413348787485683,2.47818586798334
mp-554808,SnH22(Cl3O5)2,1.79257940130974,1.55716071424885,1.62019903406958,3.2043,14.1125902427924,11.7233472615664,1041.64116009068,5.67964772659595,0.177027281220854
mp-29524,K3BiO3,1.76231047491638,1.76231038128929,1.76231055719473,2.9553,10.8242461319168,8.44493285272226,36.3360701558384,3.49288537827886,0.31381711691681
mp-770816,Dy2TiO5,2.0838812706102,2.12073927676176,2.13315677107896,3.3933,12.2224368454111,8.07864171396615,24.6668356534659,100.117314770517,0.050528545076229
mp-4426,Li4SeO5,1.75353855674747,1.72681628727552,1.73402885212444,2.5629,12.3887743154295,9.79865705415021,4.3206901424014,0.823758359776498,1.44539273362423
mp-559932,KTeOF3,1.57778663639923,1.62630763080052,1.62630763080052,4.2396,12.9451222233469,11.0851988557605,26.8546106028973,1.41265400858883,0.745124972478888
mp-754534,Li2CeO3,1.85188560661829,2.2211672719541,2.29238239174881,2.4278,6.76735797596736,4.45632562302318,4.57914449022781,49.9166065890695,0.238414816460835
mp-24160,BH3NF3,1.38723016835708,1.38219858558747,1.38053183230232,7.7204,14.7152086072032,15.1653251154758,113.644328372767,0.616839203031327,1.62996742037897
mp-6333,NaIn(SiO3)2,1.74142640958497,1.74067836489111,1.73963194670597,3.552,16.3301227167258,12.897877027875,7.87597605379414,0.440106628605068,2.39914502867646
mp-552738,TmBi2IO4,2.60605869849472,2.60605196226015,2.41422836119535,1.8919,13.3662055553348,7.58953668803989,3.22437558071331,0.287594835203383,3.78725147100408
mp-2826,Lu2S3,2.47296959544593,2.47433165117371,2.46631162264625,2.8424,11.0639226491856,6.4247773039,1.18130482452203,1.19836942198767,1.68098877747096
mp-545728,PrBi2IO4,2.65669258289325,2.65674612260938,2.40102911685802,1.6221,13.091748007972,7.36677456954908,14.0080820829934,0.346129390787086,2.96048036005242
mp-12944,HoAsO4,1.87193717041999,1.92838823891871,1.89003783030922,3.614,14.1997581700597,10.3294889343043,3.82776186879284,0.456681219094017,2.45096051476049
mp-29040,Li3Zr4F19,1.51050314796097,1.52952943417248,1.51541234652487,5.6227,11.8316671851437,10.8248499925454,756.197828193764,264.110740673949,0.005108695823103
mp-672233,N2,1.22071434414444,1.22071430318482,1.33838220624753,6.9738,9.58430807414111,11.4438630103923,5.28442205227453,2.19810910879965,0.644171923450955
mp-680374,KAlSiO4,1.58161033759899,1.58161033127632,1.6094254720241,4.6996,14.493122203185,12.5751297641642,208.302483739953,0.442100755677655,2.26672853424947
mp-557177,Li2Al(BO2)5,1.55826769202214,1.53868332999354,1.61468685508987,5.6433,14.9185648739228,13.1307150933443,23.2779597604449,0.606443245972014,1.69191801149206
mp-20374,Ho2C(NO)2,1.89789655671746,1.89789656725544,2.2175030913169,3.9969,14.3443885654239,9.92630740874463,3.01220393410065,0.778192108795858,1.61701257029691
mp-1519,CaTe,2.56733689452709,2.56733674067116,2.56733678351711,2.6204,11.9629361857071,6.7401408221621,0.598654898649494,0.37928204114805,4.30697182781801
mp-30537,TbP5O14,1.64824753905474,1.63282947364383,1.66591063685901,5.362,14.7262768780722,12.2928303071524,40.2746387397466,0.57103130944111,1.77604698251508
mp-754469,Er2TeO2,2.59533885263562,2.5954055887279,2.52950742635795,0.5424,5.06115130837331,2.8462525785434,1.20614664784119,0.393760284110827,3.36870278966221
mp-7618,Cs3YF6,1.43332058870303,1.43992048044328,1.44668558090554,5.3564,11.3253192156749,11.0606108535267,7.57094386763917,0.545536932671639,1.96514038994051
mp-209,Er2Se3,2.66171380692966,2.65884523242704,2.68295533693724,0.851,10.0349030611374,5.48687621131868,0.762126388698438,0.436198715109015,3.60465144128776
mp-557103,B5Pb2ClO9,1.88185364468122,1.91455513109443,1.9284541684987,3.489,16.2586459330973,11.7615380470868,7.08281138117141,3.28324036157755,0.445764026684745
mp-560129,Na3La2(BO3)3,1.80592498736797,1.77584502983791,1.77554330276679,3.7903,10.9481099932984,8.43189759943936,7.65387853811537,0.605087975478144,1.78330495671352
mp-754363,Ba2HfO4,2.07932178606391,2.07932178606391,2.10503068386188,3.6336,13.4103188340006,8.95412692524753,2.63010785220901,0.561392571667545,2.16149724744189
mp-559969,CaLaGaO4,1.91533179371095,1.92778910672304,1.93580287219541,3.527,12.0228825696369,8.62283622849985,6.93050385746816,0.491075433712662,2.18063668154693
mp-21801,Rb4PbO3,1.90972705379591,1.92163326365881,1.90765546941789,2.1723,10.8262543298938,7.81399943252048,6.54502609582904,1.85129696170041,0.692949633362636
mp-32798,La2Se3,3.03296088336134,3.03195035909231,3.03401143043331,1.65,8.29882744694528,4.11557918193367,1.05540733272881,1.04047510731131,1.90860086944992
mp-28623,Li4Ge5O12,1.83284885356103,1.89218197856337,1.8747340131336,2.9615,16.2233199313075,11.9788103268771,18.7883672492585,0.435130280711834,2.35138670723864
mp-12929,SmAsO4,1.87198678681234,1.92549553881592,1.88888700032585,3.6915,14.3480551338725,10.4441364335476,3.92616499975591,0.480793797237549,2.33459519185161
mp-3775,Na2SiF6,1.33391133513439,1.33391133513439,1.32828527809353,6.9982,13.2408743631608,14.4192675000213,169.779434776912,0.580645477702005,1.72811127860084
mp-31073,Na3B7O12,1.56403787358235,1.54731829304768,1.53127658181009,4.9953,14.4097012436514,12.8965829907956,53.0970922710249,0.648367560670504,1.56116845126759
mp-676305,Mg4Sb2O9,1.9448782738259,1.98263452254822,1.89337895044811,2.2598,14.5542865101071,10.3698415150797,22.2809525086511,0.402609456900089,2.52867798421621
mp-754329,CdSnO3,2.25567866505848,2.25567886455497,2.19439549534718,1.0725,17.1006043220845,10.7759870017395,5.02474576006517,0.166622058200937,6.20062137899594
mp-23189,BI3,1.75471407357438,1.75471381712232,1.46852084425111,2.9125,7.62817624136468,6.32605258148494,183.74561895058,6.64843972893651,0.155853537048265
mp-557763,Nd3NbO7,2.20358074052212,2.21312405210372,2.24911923650126,2.8046,13.2851930734608,8.41353568096845,4.35491158179574,5.42612507735685,0.413919364209183
mp-754225,YbTiO3,2.51492339445956,2.53842994782208,2.52541556184324,2.3173,12.2553802727734,6.99326002307956,1.86216087946475,0.965518761091842,1.57272318507111
mp-31050,Cl2O7,1.42914605621679,1.5594080190893,1.44622549763168,3.7183,10.6295147115934,10.0440726761977,70.9473298446163,2.97976103363897,0.349692344524317
mp-505400,BaZr2F10,1.53589408488997,1.54631897097591,1.54136596887306,5.7615,11.9883712633919,10.7802849620834,71.2202934511637,152.171414756552,0.020612478324024
mp-13055,Ba2LaTaO6,2.16295961358505,2.15196672604388,2.15923974120522,3.7089,12.2246104580059,7.93448376261428,3.46606371156932,4.4095164801812,0.515293953518956
mp-29226,Ca3Ga4O9,1.8630075576873,1.87246833084034,1.87250165553999,2.6397,16.1814514063806,11.9315441390282,34.9866748769399,0.3632417394258,2.78156989813797
mp-5476,Cs4Mg3F10,1.49147371414987,1.48560066639727,1.4809822956403,6.3006,13.1769912063774,12.3717289778978,50.3331183844127,0.485320840740055,2.08036023251373
mp-561207,UV2O8,2.04032883869243,2.07500593011201,2.16430604582624,2.0289,8.63666867063872,5.75406299967069,9.08813633312043,9.51344069601022,0.215148001526739
mp-14650,Nd10Se19,3.94987045990119,3.94987045990119,3.09525047774813,0.4409,2.88489096397384,1.24531731804909,4.06379099173148,0.376814392980696,2.89990209008173
mp-30299,RbAsO2,1.83203807274849,1.6338046639669,1.75098078516013,3.935,11.7678731769247,9.3032306648597,8.14883013427837,3.38806338669839,0.417870865505143
mp-755277,Tb3SbO7,2.07721494554608,2.07160467995223,2.07027213187059,3.048,14.3406581240192,9.63480112043775,2.40742710087524,0.553082750619893,2.22342892615178
mp-698163,BaPHO4,1.6902891646106,1.65744566125107,1.66579792291862,5.3804,14.2012771372455,11.689986277411,37.7135481749584,0.44750434906529,2.26113082427326
mp-571222,CsBr,1.57928039942247,1.57928059254839,1.57928011448254,4.2579,11.6357319278498,10.1780501372873,2.99688967397673,0.396583272239033,2.855217810498
mp-771762,Ho3Sb5O12,2.22789763903102,2.22789763903102,2.22789763903102,3.1428,13.4907796331958,8.52464709052322,5.60126483690797,2.94692619603792,0.517867733436769
mp-19521,Al2(MoO4)3,1.79182492448342,1.78100112577168,1.7651122202285,3.5888,11.2252412754805,8.67586160740541,4.82000511799896,11.5664668511674,0.29392548433625
mp-555131,CsCO2,1.58741155659142,1.56997231504253,1.55427206756089,4.1646,11.5855535970022,10.1970900616155,33.9778628208718,9.66751287896049,0.132870147866391
mp-558798,BiPO4,2.05556327316869,2.07210627864499,1.98771719064861,3.9659,15.1551882706325,10.3326840563762,1.75057334053153,0.860470419557479,1.73339641899679
mp-551470,Tl2O,3.61052166313955,3.62472868639847,3.31930359412935,0.5157,4.59790800165543,2.04429278014183,2.59039106178389,0.186743161780935,5.74099052263685
mp-754118,Sr(AsO3)2,1.93884233500303,1.93853805740305,1.74341956797553,3.5409,14.4218136650754,10.6114215925264,7.03868220401798,0.494877409237642,2.16277451212244
mp-542840,In2Si2Pb2O9,2.01154449118084,2.02189132002687,2.00808141518216,3.3932,16.7993823236793,11.577024496494,22.6602037840216,1.76969568036012,0.609199134625934
mp-559383,RbLuP2O7,1.58416740592653,1.60229718217314,1.59111404053889,5.1263,13.9957897218789,12.1298054462136,17.5356084878517,0.51103482405766,2.01384062847106
mp-21554,P3Pb5O12F,2.01529624621295,2.01529630079549,2.00070369620291,3.8446,16.6185346238283,11.4695771297849,13.687088352174,1.54830456321592,0.71892931800985
mp-30972,Na2Sb4O7,2.00750174595192,1.92609441357375,2.02873360745072,3.0894,11.7231570171893,8.17411313365106,2.57795352828571,1.35506993572947,1.1258738787087
mp-8136,ThSO,2.74524923276558,2.74524923276558,2.65106243796709,1.114,10.7413500709465,5.7959687200538,0.889503395601478,0.614871207726633,2.75057965133331
mp-638424,Sb2S2O9,1.88474006165307,1.88474006165307,1.78681162129644,4.2582,13.5699678401934,10.0931715366059,2.51673445325203,10.2018069335287,0.495362142071556
mp-17143,BaGd2O4,2.16860575946851,2.11705968975842,2.13486545711902,2.7986,14.0507890792741,6.65667980321237,3.75932662704416,0.789235318344325,1.53305431223699
mp-566052,Pr3BWO9,2.08246123373282,2.08246110167753,2.09276541446957,3.831,14.1917207159703,9.48371653675621,10.3542182583642,3.9319900871024,0.350903136300659
mp-14649,Tb2Ge2O7,1.94110923958442,1.94110923958442,1.92905429679934,3.7482,15.3039449778362,10.9203616472066,15.3833032354308,0.461406163176598,2.23229345635749
mp-4875,GdTaO4,2.24269387790666,2.18340828751748,2.15901121812741,3.3549,15.4679641717449,7.22419299919347,3.2015494676739,36.1091030280309,0.340042605734519
mp-3359,Ba2SnO4,2.07835385581955,2.07869552363977,2.09636663778071,2.7506,14.5696969937271,9.7420598560523,2.49976390923249,0.397041168029564,2.91866828928603
mp-567498,Rb2NaTmCl6,1.61075363727666,1.61075363727666,1.61076655974725,5.0573,11.4558253353911,9.80575727893875,2.53567392342483,0.42740227869391,2.73408859184361
mp-23193,KCl,1.5087800071581,1.50877996407694,1.50878015297127,5.027,13.9506688373346,12.8606863125102,4.16457711969239,0.468167511490454,2.37610801986126
mp-2275,UF6,1.47750618949634,1.48197419005865,1.47752843289055,2.7934,6.21883289500993,5.8726909640203,19.1496173415584,16144.2544827335,0.052282306165659
mp-572998,Lu(IO3)3,1.97097707241865,2.07773591199652,2.03516617503338,3.515,12.335991577222,8.44887076645289,8.6495321991146,2.23391826796813,0.563257140037508
mp-770846,Ba3Sn2O7,2.1377799465801,2.13190964395774,2.12756795191129,1.7012,15.1541254873562,9.93653992937697,5.5278907352822,0.428344225901983,2.51547180776206
mp-28730,In7Cl9,2.1924800021893,2.1924800021893,2.1924800021893,2.1903,14.4943410025657,9.28265146870734,1.86732619983718,1.42107401925159,1.23921818598816
mp-13972,Sm2SeO2,2.37171357039589,2.3717131677334,2.37814216984603,2.5875,14.6024766926661,8.757978830704,1.49704362332406,0.650101451958872,2.20620465960253
mp-559560,Nd2Ti3(ClO4)2,2.27955362297095,2.13797786938967,2.22151042086235,2.9491,11.1189261418614,7.06539922625698,4.65215231114757,266.253601742528,0.218710086883433
mp-772981,Li2Zn3(Ge3O8)2,1.97382451600947,1.97497986572015,1.97489874423982,2.5146,17.1806271692568,12.0492603407156,11.8849221945752,0.312096724716791,3.28827509755832
mp-756241,PrBiO4,2.5549550857109,2.50315958740149,2.62604883808356,0.7689,10.2468562756186,5.78380919076308,9.20504007865686,0.506998057724876,2.08103028138524
mp-771185,K2Ge2O5,1.65265748114968,1.66689999700042,1.66415355962123,2.9384,13.5713502247906,11.2411175181183,132.234269098516,0.505988817852017,1.98389059626866
mp-27971,AcCl3,1.80718849597932,1.80718851534642,1.88023234202585,5.1294,12.2125869304023,9.17994019613531,2.7973317953852,1.07019565908356,1.29189208826174
mp-30926,LaB5O9,1.7563546652086,1.79282540979316,1.75985888070606,4.5066,11.8550834810595,9.21138146858126,10.4109682340322,404.384770438081,0.098525437837112
mp-707735,MgH12(I4O3)2,2.06877594001864,2.41416831434761,2.29936865030382,1.432,10.7755298407557,6.7264585264522,9.44867833366953,15.3020935115283,0.171185442927759
mp-28005,As2(SO4)3,1.60718820304282,1.73278088055011,1.66077612579179,4.5992,12.6112595382699,10.4087495297909,21.540824841509,6.17164127449773,0.208454930119938
mp-643036,BaHBrO,1.78866456329855,1.83367900953248,1.76334215908314,4.2077,11.9098741764906,9.12579561584042,2.86984108790597,0.390559318469455,2.90888187239264
mp-560656,CaTeO3,1.95268750700157,1.90277485268226,1.90277485268226,2.9312,12.545406298935,9.02712511656315,38.5875201924074,73.3815144366413,0.039542524617676
mp-23281,SbI3,2.43450408707811,2.48586369497605,2.15891437764447,2.2064,8.44584081098686,5.09001753270099,4.09661867398514,2.00909592299699,0.741840069131578
mp-12787,SiO2,1.53306950918737,1.54646817620021,1.54575737423439,5.857,14.8164573887999,13.3176906701184,7.68926464189131,0.522170106492463,2.04513618287202
mp-4190,CaSnO3,1.98009846977366,1.99008274702335,1.92761031072154,3.1998,15.7393082345721,11.0819628233042,3.91810452788342,0.391419015418065,2.81003234869766
mp-554610,PrZr2F11,1.56796908132782,1.55500598069589,1.55598633991433,5.7711,12.1578848660713,10.7851071431466,11.5129502303777,33.1734892632085,0.117003262379775
mp-720407,KH(IO3)2,1.80408875058851,1.90689810425203,1.84910169812263,3.3878,12.0207888637268,8.93516802777285,32.006063109418,2.38624233579712,0.450313000736258
mp-30197,K3ErCl6,1.59056225278987,1.5914298225181,1.60061501617347,5.1968,11.6502595749304,10.0853163750251,62.4766302702303,0.463555147633258,2.17324661764969
mp-19956,Ba2InO3F,1.99630292040061,1.99630292040061,1.92354608730854,2.5449,14.4711467920426,10.1606443438379,3031.05512357515,0.459667112418993,2.17581729361724
mp-30158,Sr3Ga4O9,1.80940452635667,1.8253157288535,1.82703589455708,2.9482,15.9086196392143,12.0266541578214,22.1648193962954,0.380464216735371,2.6734846142753
mp-19703,Ba2CrO4,2.0684700505446,2.11011788770201,1.99963817227017,0.5464,3.82267344543744,4.60284949433471,5.62975232334269,1.31969116888334,0.935380751405979
mp-29251,Te6Br2O11,2.34327978696527,2.399445906871,2.34572330209682,2.5167,12.459608456242,7.50108757135294,3.39667807379124,1.10347342644569,1.20063463652901
mp-611316,AsN(OF3)2,1.40642394746392,1.41960369117582,1.4379779066453,2.6776,7.99160355237021,7.93852321194477,68.5370904121708,314.784262103014,0.017767418706451
mp-16595,K3DySi2O7,1.66555520172704,1.6655552917871,1.66063139498204,3.7064,13.6553982431273,11.2917270465531,4.34340953828474,0.5583292804093,2.02129165034562
mp-31039,Rb6Te2O9,1.65994200802317,1.6560994022099,1.67301720851879,0.8487,9.23880692015312,7.64391174480459,34.4631299628676,0.899188333667188,1.14113058993791
mp-550805,LuBi2ClO4,2.3772731290283,2.37731513687185,2.23745445316771,1.6364,13.6128870922292,8.28732921363475,1.51855671680013,0.306892708078661,3.91698779643548
mp-15750,TaAgP4O13,1.77380131074481,1.79032349590793,1.76531917510687,2.0967,11.2252824696346,8.68937794199098,94.1408830625234,11.7445066698248,0.095768567829956
mp-11718,RbF,1.43543118609009,1.43543094574417,1.43543121395628,5.5634,14.2590198345453,13.9827063257497,4.76057858574107,0.495600899585689,2.22781109319264
mp-555812,NaSr3BiO6,2.01031587816442,2.00964183873644,2.01094649605602,1.9257,12.3869543996181,8.54956908913663,3.88036151981097,0.49172440302808,2.29136743945014
mp-558272,Na3ThP3O11,1.70454116700067,1.68138225576458,1.68771560400442,4.9799,12.9852522772887,10.558374593545,12.9739648893909,360.521889874607,0.079851196654113
mp-558267,NaLiSiB3HO8,1.57325951133308,1.57105860489035,1.57486217809686,5.2406,15.1426035979508,13.3040495475304,19.0119598126188,0.608514127673012,1.69594569004404
mp-541013,TiI4,2.66318890054761,2.3689789235027,2.29860989948273,1.2229,5.58361878534886,3.2716258096757,3.25751318225847,68.3797137853583,0.321606861389612
mp-7476,RbDyO2,1.96031711465263,1.96496735850752,1.86136777397698,3.6734,13.3252414292507,9.54524730518704,2.36910187997774,0.592728754170036,2.10921323262309
mp-554229,CsAs3O8,1.8139908792494,1.79447932281205,1.83469032809354,2.2393,12.7953058595429,9.70463393434795,4.30148120688021,0.537562400681759,2.09272721055292
mp-13811,Ba2MgUO6,2.08200686117986,2.08200657779941,2.0820067819294,2.0711,9.12534989236114,6.10794346758766,5.45871701045662,611.768160487951,0.184827836007246
mp-572551,Cs2U(Br2O)2,1.68859664810753,1.74379326756356,1.73470629214285,1.9417,6.09522716390069,4.86506646611481,17.0674517567649,585.075382685335,0.06030023619653
mp-11715,MgSn(BO3)2,1.86635445722403,1.87901397014498,1.77911731203988,3.6819,16.9526038340139,12.6775951702963,6.09521761769657,0.869004049474279,1.3148056750031
mp-4396,Ba(NO3)2,1.56230769696625,1.56230769696625,1.56230769696625,3.6154,11.0781521367264,9.80841625875893,16.6246253365483,10.3683328030091,0.156599252937735
mp-23902,PH3O4,1.50695680429135,1.49975677361364,1.46059443036046,5.9151,14.7362147780362,13.8008232807067,8.71277232472514,0.575046796983595,1.85376293622736
mp-23178,WCl6,1.78925827090445,1.78925824575437,1.84084877977524,1.7483,6.40650862241181,4.87949995377937,9.3050165391674,5.73151432894043,0.28194287130414
mp-12171,K6MgO4,1.78606424296552,1.78606422896826,1.79620104387009,1.6784,11.0226267592292,8.47238413346879,4.64664379049717,0.502585211695246,2.20492143868915
mp-2943,KY3F10,1.55240286974741,1.5524027022651,1.55240287296823,6.9361,13.6341436629132,12.1588593076743,20.5234428258162,1.01478309805149,1.03415702677752
mp-643708,LiH2IO,1.78125412841627,1.86261155102184,1.83551309720198,3.7786,13.4089047174638,10.1058264605639,1.91447780446463,0.364567050029701,3.26531529755148
mp-572526,SbBr(OF3)2,1.51053378644769,1.6255739017344,1.55180632167806,2.0307,8.22123813306999,7.27721354991671,38.213672832038,215.581619985793,0.030807258361093
mp-545598,UCdO4,2.56171637579182,2.17130026021276,2.16333746558414,1.9906,9.20878459097095,5.66985478029705,5.30903738890456,23.4165808074966,0.231062846109449
mp-13643,Er2Ge2O7,1.93309617453452,1.93309617453452,1.92286871366716,3.7279,15.3035053607334,10.9581755864231,22.9584487572499,0.435775579971132,2.33831610098085
mp-775430,LiBi3(IO2)2,2.62203792688054,2.62203792688054,2.43561631420058,2.2534,12.4020348456515,7.00349963179063,32.0276740959309,0.55571525122033,1.83070573260272
mp-765640,Sm3Ta17O47,2.20321488511675,2.39331887971495,2.21691226484045,2.8711,13.3737249255971,8.31674735051446,607.919889208168,21.5273124063562,0.048097570664323
mp-778602,Ba3GeO5,1.95719448190516,1.95719448190516,1.97784241030472,2.9102,13.0671542903048,9.20832402772883,23.0093452172802,0.404347200024091,2.51658271100026
mp-18256,Mg2B2O5,1.62952335669054,1.68862157986921,1.69489205555988,5.1953,16.0242864721962,13.1919775158539,27.5212832354746,0.501109600213838,2.03190694204214
mp-677627,Li3Nd3(TeO6)2,1.96407601431309,1.96407578265198,1.96407592266694,3.1317,13.8096168761325,9.73153718465873,5.43390302167471,1.33522533437609,0.932967041564527
mp-504908,In2TeO6,2.15607715307222,2.15607726438549,2.11535850153112,1.0717,16.1966604777263,10.5774480901592,19.2406520336816,0.215448759388968,4.69344814913208
mp-567297,CaU(MoO4)4,2.14271251221437,2.03061014229714,2.29625028252584,2.0319,10.050362717555,6.52720271126278,11.5188400340042,220.278202356417,0.09135401083906
mp-554084,BaBi6(PO5)4,2.08730535619492,2.09067433379759,2.12044981548727,3.5041,14.3277007483171,9.5210548867436,7.39596635081533,2.72684565735179,0.50193292864963
mp-19158,Mn3WO6,2.22097886977792,2.22061044985382,2.22131950200776,2.1934,21.6797883744962,8.73118436600739,4.22116420123692,2.7734116327562,0.59746821217002
mp-771321,Cs4GeO4,1.798623265167,1.81806768850887,1.79064829042445,2.5878,10.8136510170975,8.25381183034559,18.2791533709382,0.374717194646995,2.72338637365496
mp-5977,Nd2Zr2O7,2.21010576443753,2.21010564227143,2.21010580063489,3.3252,13.7743019059596,8.76237923124763,1.61396299238513,0.865399870132001,1.77512807933742
mp-14128,K2HfF6,1.50017198014094,1.48173798628502,1.50495588639667,6.5447,13.4403366143919,12.5208468228275,35.3528774581044,10.0083843975144,0.128202466929647
mp-667,Tl2S,4.47701338952655,4.57784572588461,4.32196319628014,0.8645,19.1216403343194,7.18082995516842,0.699113834618694,0.37745179781529,4.07972713354617
mp-541459,KSnPO5,1.68278509323086,1.71409664838363,1.67482571929141,3.0232,14.8175122426852,12.0528989820765,35.381590800476,0.493793273897199,2.05340225119793
mp-1943,GaSe,2.78075888742624,2.78075851162952,2.12367572854238,1.2446,15.3569200149688,8.66725686337112,2.12140716276654,0.185323623597351,5.86735137989853
mp-772185,Li6Hf2O7,1.86240862057713,1.88519371683655,1.91375041476155,4.4135,13.5952795426054,9.93664075214268,4.48121464286878,2.50836804149893,0.621819362955075
mp-554445,Bi5IO7,2.39621548905769,2.37948558306202,2.36693510895419,2.7814,11.7037613317025,7.002671378096,3.11592292008818,1.89459733571731,0.848748840771686
mp-2173,P2O5,1.63940253141198,1.60973794451147,1.60530774619697,4.8414,14.7058650050525,12.5254868045852,20.1971593663637,0.727103468793999,1.42483199193242
mp-31034,ThF4,1.59180977820844,1.58102658105422,1.59559194658283,6.5688,10.6630026820892,9.26090612012582,24.9152790140006,43.212527692508,0.063277451804981
mp-553278,Nd4Se3O4,2.44643660453321,2.30902017314704,3.37346410978389,1.4082,14.6771743048488,7.9292163887633,1.50831561907907,1.73204860226019,1.24034221604698
mp-27144,TlPO3,1.8157678293218,1.8157678293218,1.8085131157943,3.521,14.8617979958156,11.2781457425961,2.06403866996189,0.759500577560216,1.80114174023831
mp-569639,TlCl,2.01913809829838,2.01913826668705,2.01913805372491,2.5976,15.9255622846916,10.9493774857472,0.566570822782208,0.38837119882943,4.33986063639872
mp-12237,HoP5O14,1.63136446571574,1.63140257447388,1.62936197022025,5.2931,14.6124790296438,12.3430673086752,11.8802514528011,0.613604914453933,1.71388645583325
mp-4421,LaTaO4,2.27899776656319,2.2308165814338,2.28304871827125,3.565,11.7622970711929,7.33298334324707,3.3124564115006,2.35954970149591,0.725700443302971
mp-753153,Dy2CO5,1.92336272190141,1.87130243680705,1.96761737896371,4.4998,14.7729369201167,10.6231316342406,3.73542366699643,1.29269005398523,1.0412878912298
mp-4408,Sm2Zr2O7,2.20869013670999,2.20868990127632,2.20869000993802,3.0697,13.6546391802425,8.69092487678254,1.54103214963008,0.814442800598049,1.87674903890018
mp-27984,PrClO,2.09714659239644,2.09714659239644,2.0348490705701,4.6986,14.0772187433034,9.44455549838409,3.26768102790305,0.583723407662508,2.01916756117296
mp-32633,Dy6Se11,3.54466082298434,3.56783873094062,4.06323877959443,0.672800000000001,11.7457432480265,5.01114669075125,5.94832280417485,0.53376047520237,2.04161414639485
mp-771872,V2NiO6,2.08120176100252,2.08409866369133,2.19796746563729,2.7709,10.1648841831276,7.47219022872344,18.6100854603016,20.6278420519171,0.10221247292441
mp-555487,SnO2,2.1654596532838,2.17130532859844,2.21230716447784,0.8384,16.8692661549162,10.8430557991633,6.41334645274998,0.196140245577277,5.2543175561922
mp-6764,BaSi2(NO)2,1.98120816422707,1.93490348079691,1.93065927599875,3.0105,14.7176641770433,10.4441706199684,2.58935470711839,15.5698107984547,0.450423462397556
mp-553082,PrBi2ClO4,2.44935521923628,2.44934967083101,2.24655317987356,1.4928,13.3009902060327,7.95597212272659,65.9291532328005,0.365654009744956,2.74999354286704
mp-28574,KPbO2,2.25129632656388,1.99484259278771,2.2886384817179,0.6474,5.32500988377508,3.42907548375611,13.0687112932072,1.40513856070179,0.788192226069027
mp-754237,LiTmO2,1.92782009534085,1.92782009534085,1.94798377046627,4.3349,14.6232876904026,10.4471728049605,50.8305775604324,0.46330400767439,2.17808319075289
mp-2097,SnO,2.74103625112839,2.74103625112839,2.61445193874357,1.9251,18.0388660624913,9.77544137088123,2.06708023233699,0.325336351692739,3.55751613293568
mp-3081,BeAl2O4,1.77636700599848,1.78476988432683,1.77844391533723,6.1181,18.7059322459005,14.4532695815976,2.98318805783253,0.422824161247322,2.70026118583811
mp-757224,Th4P6O23,1.78878530293605,1.7976672161443,1.75824141118334,4.1911,11.5774905844258,8.93709585223451,7.3846144748558,14064.5850435703,0.13548778391859
mp-27990,B2H5,1.50935079752853,1.48250243844656,1.4913196303945,6.3791,12.6394763221029,11.7864784714346,25.3618570908434,4.30470966385142,0.27173299338628
mp-6803,Sr3Pr2(BO3)4,1.82605978543968,1.85018390707519,1.8511726580738,4.5816,14.5724782143693,10.8922139907608,9.96543068784957,32.1660280534845,0.131435592417926
mp-555932,RbEr3F10,1.56685236700846,1.56685235743512,1.5662614373086,7.2863,14.0476317061631,12.398645739413,48.6136411361134,0.657196900002167,1.5421843521799
mp-756702,PrBrO,2.01269093007347,2.0126907487242,1.90099884008381,4.0569,12.2546181572393,8.59102973692331,5.41355598078723,254.384396450511,0.188652525266419
mp-18652,Sr3HoRhO6,2.23632509711804,2.24112546279765,2.23201381268127,2.2125,12.8323416668508,8.08260320260226,5.64555947190059,6.6572026552331,0.327343606226071
mp-1634,MoSe2,3.76580955174316,3.76580909367429,1.94226607600504,1.4626,10.844816478551,5.21892209761207,4.92405656048909,1.31525117986184,0.963395634193081
mp-27213,AuBr3,2.73486816684095,1.54774854546855,3.01683578936607,1.0285,6.76459177945552,3.97722351494339,131.558564209387,91.7230222485958,0.018503565763485
mp-541289,Y2S3,2.57955087563707,2.5789139787903,2.56255720911749,1.488,11.1266975913843,6.2568591879743,1.50294524319873,1.71525546409336,1.24836377044859
mp-558645,PBr3O,1.5888308185581,1.52299013457081,1.62035789873719,3.1477,8.71373567524368,7.63226915002077,9.35943047460563,1.49622301491206,0.775193672177288
mp-771046,Mg(NO3)2,1.564921390997,1.56490071889561,1.56489932903047,3.7276,11.2494099107201,9.94138370831731,39.411214294317,23.0307218747701,0.068793751647729
mp-5450,K2ZrF6,1.51853593635449,1.49614431456327,1.52187472874741,5.5614,12.7426628890866,11.7156765123462,34.1805333888452,86.7111799256587,0.040788957070063
mp-558243,Ba2InClO3,2.05077733554864,2.05077733554864,2.00768724656008,2.3248,14.0560670252735,9.59177698385716,14150.5427723323,0.407280229538545,2.45538258285729
mp-27922,GeI2,2.80437529228882,2.80437548841092,2.06830400086641,2.417,11.6701281070117,6.59196891438194,7.35249389744261,2.01782205412177,0.631592112375906
mp-553884,Ba5Si(Br3O2)2,1.8397053813043,1.83617607815808,1.85934113330502,4.2625,11.81832298864,8.82185080281796,7.31400294343606,0.378737755966831,2.77707341800708
mp-20078,Pb2O3,2.75466656965957,2.70043895876208,2.73880620891658,1.1124,14.7472313515617,7.91831027641899,2.91679680867891,2.48693969363609,0.744942468143221
mp-29866,SnCl4,1.48820351430844,1.49786296102147,1.48951086937961,3.564,9.27092884601619,8.66300393678405,72.7985722353625,2.06466520009172,0.498076560740598
mp-561525,K2Ga2B2O7,1.64799853762071,1.64799857706249,1.56180970991987,3.8049,15.0075736767759,12.7729345450725,9.58361790451898,0.546746448825327,1.93334609042061
mp-774848,H10SeO8,1.47505047371268,1.53884222388132,1.53816167875812,3.9706,13.4218583900668,12.2904978507829,94.2813269106207,0.880499928233459,1.14632498857811
mp-647579,ZnBr2,1.80398190678288,1.80595887273216,1.81714542621112,3.2203,12.5602845367851,9.5534323989943,7.62160287874269,0.390663558690849,2.69095332312208
mp-7974,RbSmO2,1.98452892395148,1.9905671553605,1.86148112265475,3.6224,13.9670872999169,9.92720802802333,2.64442887763095,0.617817336833098,1.99675487628066
mp-626724,LaHO2,1.98226794858818,1.98968157753948,1.92184772549752,4.0238,10.8018322576794,7.61014894966705,3.14806484843167,0.611617417709352,1.95266449255227
mp-3735,GdPO4,1.95996137461941,1.88715786833005,1.887020868989,2.8924,18.172846783181,7.14727756504458,7.29240528365045,309.281820958872,0.140362263573283
mp-546266,DyBi2IO4,2.61520799937596,2.61527320752536,2.41028165988957,1.8148,13.2220485567774,7.49650560598558,6.28620999945012,0.3025114146867,3.46473875012678
mp-772191,Tm2TeO6,1.98347943271414,1.98343362631574,1.92760382859134,3.169,13.7141657340659,9.6608961301132,10.7927685680858,0.646274226644197,1.63998540704313
mp-31212,K2MgF4,1.41243997040582,1.41241043255847,1.41068206907155,6.5629,13.6482110934479,13.6788109447434,9.96344268813801,0.56630620122973,1.86619606806645
mp-10476,NaEr(SO4)2,1.63834258017058,1.59584866763738,1.62063661256927,5.8686,14.0216582198348,11.9417173035734,101.56491858619,0.72788955828252,1.38368071151226
mp-626411,In(HO)3,1.78997949150263,1.78997949150263,1.78997927082969,2.8297,17.3358309054213,13.3210687674119,3.43672523535739,0.356389225883524,3.09689563584694
mp-22903,RbI,1.64576848311055,1.64576878388187,1.6457685651391,3.777,12.1893234097983,10.1961606533616,2.91476451943171,0.358463126230251,3.13276810230569
mp-22881,CdCl2,1.82887203488926,1.84112603316557,1.65209337205861,3.608,13.9300503830027,10.7976585555875,2.97625001784345,0.455426562448701,2.53173696646196
mp-27698,Y6UO12,2.11776990015441,2.10847533065957,2.12325623277079,1.9585,10.223304304143,6.74656303761861,5.28348932580704,144.016713320003,0.19621249824572
mp-756148,Sm2Pt2O7,2.73918927421965,2.73918927421965,2.73918927421965,1.6254,12.5430960981782,6.71990784101228,1.72121016634952,1.11401894315079,1.47863737935558
mp-8450,Rb2Li2GeO4,1.69236736260187,1.6751306486361,1.70014418506196,3.4536,13.1887352220999,10.7368441064581,34.2131396465399,0.437277800535248,2.31610429091506
mp-28885,PSe,2.61545517071121,1.90717334031283,1.93967074009998,2.3624,8.42947310196531,5.47975117946956,10.4029995448344,9.14829616866307,0.205436093885732
mp-1819,SbO2,2.23736817041809,2.34281589972409,2.35165043320643,2.1332,14.3857050645699,8.82003727946202,3.99787120763555,1.47529295102065,0.927964597370531
mp-707182,UAsH9O10,1.68959980764677,1.72132384518428,1.6057147816471,2.5299,9.04793530811537,7.44315182378488,39.9045570993534,921867.480466654,0.025060879241497
mp-8041,Rb2S,1.80491670444927,1.80491670444927,1.80491667674716,2.3057,10.867642854906,8.28409473497118,5.23674495995372,0.360720320585521,2.96318916358393
mp-867180,Pm2S3,2.51261568091899,2.51261578240685,2.47097674007668,2.5554,10.7276739438905,6.17485529835649,2.27422521176593,1.04652414949201,1.39525431241701
mp-861906,BaNa2Mg(PO4)2,1.67377462341858,1.67376421278506,1.66672506131035,5.2908,14.9694761713333,12.3204745850282,5.33208081246292,0.459862972129937,2.36210486044786
mp-559706,Li3Gd(BO3)2,1.69331535161056,1.77521834150056,1.72266347845422,3.3038,16.3331933080491,8.09748722352282,7.11017168620266,2187.06198591587,0.141100814360542
mp-23268,NaI,1.82471175805934,1.82471158268917,1.82471163201203,3.5255,12.4553626209522,9.39573928454282,1.83721435816687,0.280254426960055,4.11248857535598
mp-23305,EuI2,2.10882476986591,2.10389662531218,2.12924541093787,1.3398,3.06207383237945,3.56340292649915,157.262424806237,1.66192190363477,0.608071789383009
mp-755013,Li5TaO5,1.88651530340997,1.95599107615551,1.86727582054714,3.8237,12.975322978724,9.40918021269953,6.18027371821817,2.87788870831966,0.509282084422377
mp-642646,BaP2(HO)4,1.62588463305365,1.58936017944329,1.61719001666471,5.427,12.7677960961637,10.9283601467746,5.20210400956445,0.871654093560692,1.33947399432824
mp-546621,ErBi2BrO4,2.46909071319788,2.46892176870795,2.29874414191749,1.6822,13.5507394435859,8.02253953629234,1.02733960950903,0.307532924644118,4.22507230938613
mp-754110,SmAgO2,2.2231346967739,2.22313809737497,2.1790771119903,2.6055,12.5927917933523,8.01580925493648,3.7154728395689,0.669915784725766,1.76186968835922
mp-556801,Na3B6PO13,1.49493811243141,1.5834235062042,1.54197762629683,4.7576,14.2688429322036,12.8413152622567,569.961742572395,0.5889678413272,1.6996400754501
mp-676881,Ho4Zr3O12,2.1473183578594,2.15390484005213,2.15982415487928,4.1504,13.5443322427873,8.80621969382098,7.35724904026854,9.80207159793148,0.23793961913259
mp-12641,Ba2HoNbO6,2.20996810384222,2.20996820112869,2.20996845452599,2.8567,12.8385894842718,8.16756140384685,2.30439750733819,0.73937797337979,1.78644112940339
mp-29266,CsS,1.71633512461873,1.74741192052704,1.73008894569037,1.9083,8.37211108775125,6.64791325817887,2.24085257186827,0.761613733634834,1.7592602530489
mp-542237,SmP4HO12,1.61327533917803,1.60867239983783,1.63547708941458,5.7764,14.5477657963078,12.3826418029681,41.4240760073166,0.561263206892589,1.80583581884499
mp-765493,Ba2Sb2O5,2.04790851846463,1.9240174713344,2.01399858490516,2.3822,11.7379506355108,8.15566254670463,9.98381586955493,5.60799116580561,0.278479074997273
mp-541610,GeBr2,2.26000636061052,2.07720871844887,1.80540286639852,2.6006,10.6880834683039,7.25871849280756,13.4485340615072,1.79009649245081,0.632986650930088
mp-771132,Ba3Ga4O9,1.84327512325209,1.85763237751714,1.8555225625144,2.9775,15.4057030665336,11.4582999199128,9.37741067359796,0.38589198640427,2.69803796657763
mp-755635,Ho2Pt2O7,2.67701395028117,2.67701395028117,2.67701395028117,1.921,13.1043385350813,7.1461334107246,1.67363196208224,1.21800316246653,1.41851886002825
mp-23231,AgBr,2.40595166618118,2.4059521711788,2.40595213377158,2.4432,15.6568598195919,9.28898636971744,0.671238296475471,0.204971182085403,6.36851849889209
mp-17770,CsPr(PO3)4,1.59106727701879,1.58588210469757,1.58577697044698,5.3268,13.890804842607,12.0802295883172,82.248815711689,0.550307548128518,1.82932392811918
mp-6663,NaLiGe4O9,1.81465582136117,1.83857167116216,1.82342242225986,2.6592,15.573322946106,11.742642431459,4.29401755495032,0.39999387721884,2.73292040857482
mp-6738,Al6B5(O5F)3,1.67781051671516,1.67781043625315,1.66987973519053,6.1675,17.0801046951757,14.0250102648609,15.3497519889575,0.544314554532408,1.90232062671534
mp-2286,Li2Se,2.07930248881686,2.07930214735617,2.07930244312846,3.3563,14.0285416624781,9.40042248193297,0.94820641740043,0.374422023826318,3.72540575120027
mp-754217,SmIO,2.2358666440555,2.2358666440555,2.04335661106915,3.6866,12.261608979955,7.91611062595634,1.10878594890521,1.3823316127336,1.62530274786029
mp-23831,NdHSO5,1.79123838447036,1.78166543155554,1.79752208609519,5.7638,15.2350320126934,11.7057585221738,10.1788377569983,6.72341597126181,0.246976961484178
mp-24337,MgH2Cl2O,1.60700897943975,1.62520172286397,1.59235709562899,5.3714,13.3725785552846,11.4662799187471,10.2419218289138,0.412641202053748,2.52105079605787
mp-758984,BPH9C2,1.56418953135482,1.58262691750141,1.56117837225603,5.6773,13.2405222269058,11.6638868138568,19.6439977733767,3.3483997468567,0.349556258987455
mp-6500,KRb2ScF6,1.44321554176776,1.44427187883722,1.44361295020514,6.6152,11.7870198053584,11.4733839287636,96.0846804100803,0.57516287700109,1.74904542698891
mp-556549,Bi2O3,2.17655764224153,2.35298616018029,2.44806718657802,2.2745,11.6334001012585,7.09421821735853,3.03846270025938,0.82497884351004,1.54126609504323
mp-560629,K3Al2(PO4)3,1.49694311181153,1.50297311353198,1.50299144375475,4.4329,13.6535471390372,12.665014645622,9297.64091013297,0.519389727134729,1.92544405536297
mp-6574,Er2C(NO)2,1.89262133032469,1.89262123786034,2.21243330294949,4.0115,13.8298714385249,9.5924005935893,2.95612317344553,0.760417793555667,1.65334744172689
mp-8127,K2Mg(CO3)2,1.61923732046912,1.63048819989597,1.53205186596277,4.0486,14.2204090687224,12.3125737335105,17.5903115775098,1.26006927418206,0.85045663775372
mp-10461,NaSr3SbO6,1.9076027259364,1.90723797938275,1.90794613655627,3.1308,14.2621012491912,10.3206737761754,3.2236946512946,0.409415727733417,2.75270816960686
mp-22849,BiI3,2.31168451134665,2.35523803043344,2.07687922373931,2.6095,8.4447756609438,5.29649449387785,7.17403048965911,2.27892764415883,0.578194531419375
mp-772779,Ca(SeO3)2,1.72619980882863,1.65959163651785,1.95335073655501,3.0045,11.7611599269952,9.08806990377478,4.45374822494751,8.91549626652297,0.33669423539991
mp-540618,K3IO5,1.66831660064869,1.66831660064869,1.57958651551601,1.2686,10.0987012494439,8.48578413340368,326.661066052836,0.729685161657118,1.37351534750686
mp-23432,BaClF,1.70310543126373,1.70310543126373,1.69280073251402,5.4426,12.8572618518622,10.4011263608624,3.67760183057461,0.631898531838109,1.85444888993309
mp-7297,Cs2SnF6,1.49008201452135,1.49008189372262,1.46876748670441,5.3398,13.1703647036291,12.3964701427211,50.3388717868451,0.752477326896043,1.34880905982489
mp-510002,K2Sn(HO)6,1.64770010620865,1.64429036973401,1.65637254263647,3.6774,15.0374310264551,12.5488894743236,9.08599180239672,0.450450496893875,2.33005930249988
mp-561424,KAlF4,1.37908304318485,1.39131276498133,1.38389636533954,6.9091,14.1891543640458,14.6019169992265,44.2637857946331,0.570753643241175,1.77466124352738
mp-21452,Pb3O4,2.41082148447371,2.34980455783029,2.40398691136204,1.2045,15.1556962073226,9.04554830497734,2.80543782968526,0.464875518286852,2.50756409393902
mp-776016,K2O,1.82223833238136,1.83472932063561,1.83490946643152,1.3316,10.0972804632556,7.59349680838027,17.6093061150404,0.407021622875762,2.51366008435024
mp-23879,Ca(HO)2,1.65393351438321,1.65393351740631,1.58864834686598,4.1119,13.7504018112183,11.6037654297655,2.5927954917442,0.513447685157071,2.33330219188439
mp-23210,MgCl2,1.64082994243767,1.64729663691759,1.53392811109256,5.6595,13.4602058456008,11.5479559650823,5.17594258960153,0.43880554564084,2.47211529397242
mp-556878,BiPPbO5,2.06787452472339,2.06091324659725,2.0726633880107,3.4454,14.9698962454981,10.082430216398,4.90985092720262,0.972481234759273,1.2319696483462
mp-720376,H4SeO5,1.5472726941299,1.59675662516239,1.63836699490682,3.5177,12.7706102579084,11.0557093969078,20.4479382502171,0.727763207912113,1.42297799603668
mp-1508,LaS2,2.85213699004799,2.99671269727346,2.77231852246455,1.1116,9.22246554474855,4.76323953052638,2.48493543872165,0.447298356239948,2.63806919618842
mp-771139,Cs4HfO4,1.78120587524295,1.76401391434422,1.79177878098832,2.8316,10.1794972782341,7.86896793828044,52.6507334800565,0.436413290190952,2.31039901526753
mp-768453,Lu2(SO4)3,1.56546596577505,1.56530569857776,1.54590549517103,5.9635,13.0475984170501,11.5807630613064,6.49695287364495,0.61217011825906,1.78745116233048
mp-22957,SrClF,1.6970029964617,1.6970029964617,1.68054178168827,5.9367,13.8516789356378,11.2608032384146,7.0632641343312,0.611114402997415,1.77793242399552
mp-856,SnO2,2.21533158014777,2.14450577756275,2.14540284562131,0.6519,8.07899061244068,5.22249035392728,1.68458422957157,0.173742621910889,6.34925837416128
mp-30988,KBiO2,2.05085028951408,2.11705225490539,1.91559457610424,1.8496,12.2057236618841,8.36011323289893,2.44078072591087,1.12230306874951,1.30072989059796
mp-697974,SmP3H5NO10,1.63870538230641,1.63714742463836,1.64249206695192,5.4726,14.9761844722296,12.5784844664452,8.88256238578616,0.533085166386723,1.98845299491226
mp-28003,H6OF4,1.35953135307723,1.33456604182783,1.34869070583288,7.4368,14.6858284579007,15.7156515603719,23.066656209018,0.627477705785187,1.63703474015971
mp-2552,TeO3,2.31238636693784,2.28844047552039,2.42209362535803,1.1786,12.4469899330272,7.5503415465825,3.63133842240654,0.604414825128847,1.92987339677542
mp-541601,KPr(PO3)4,1.62679402506894,1.63235912715309,1.62828857393277,5.3482,14.6613353835332,12.3970340245479,47.1807441448357,0.566483961145557,1.78647013248485
mp-2201,PbSe,4.43996952579632,4.43996901790992,4.43996947737256,0.431,1.30905810225405,0.493070002645083,0.15920379731131,0.154077456826097,12.7714993315236
mp-6425,Li3In2(PO4)3,1.66820317107959,1.66963034831067,1.66093914397849,3.8029,15.4432106027514,12.7513503667858,12.1704804998032,0.600440194034216,1.74761082647826
mp-22922,AgCl,2.20719804276825,2.20719772109342,2.20719798387005,2.8928,15.3891754819286,9.80047832625011,0.827450857334182,0.276655000060872,4.82314123927312
mp-20878,PbO,2.63792951194682,2.4696966271184,2.37236354929003,2.3736,16.0930457457587,9.27911290387053,3.6542080266341,0.5215449346378,2.19103743997268
mp-28125,H11NF8,1.35272330504061,1.35150073251922,1.31727693747367,7.219,14.1586221763294,15.2714021525498,497.355274429593,0.601343641817359,1.66495330297583
mp-698205,LiB(HO2)2,1.61515206404846,1.53220341991525,1.49484749054879,3.5647,13.2054660014755,11.820053266769,17.0049587002005,2.23411800312978,0.50641030705075
mp-560028,UTe6(OF5)6,1.44633924443749,1.44859864006563,1.45215884461721,2.2528,8.82083422669511,8.54579197837971,2205.05028613524,2402036.5329848,0.000453920710235
mp-5073,RbNO3,1.50374757855167,1.50374758520172,1.51811984375411,3.2642,10.8894200861231,10.040529245761,365.002925194648,15.2885349000862,0.068148195239823
mp-12957,O2,1.47403251999405,1.81412283211474,1.82808538093821,1.4011,5.74888677478031,4.63473166715152,6.41333811445713,4.22984472275243,0.392340337536089
mp-753721,GdOF,1.94172159178395,1.94172117720336,1.85362986866311,3.4508,10.3184694024566,7.4498128142543,7.22742216569369,38.2090175730487,0.164533751255792
mp-19393,NdMn2O5,2.71506482243058,2.3853959126317,2.66381027289858,0.6875,6.68750538204389,5.65421217426425,3.20771941752279,238.592856107318,0.315939205106566
mp-12803,BaEr2F8,1.57765956086857,1.59157789944445,1.59881296592191,7.3443,14.2187901581459,12.3502169566068,14.566775082872,0.654137527566558,1.59737989056353
mp-755802,K2MgO2,1.7018621888978,1.72365571388256,1.73567058222463,2.5286,12.2753293888352,9.80916349762527,6.67169273520759,0.391505878172855,2.70412706438604
mp-556689,KZrF5,1.55644098828063,1.56137301757139,1.55410068850123,5.5647,12.5901061705509,11.1876173116521,175.878176640021,207.061752553793,0.010515230873957
mp-1779,YbTe,2.60334179853511,2.60334128189141,2.60334144130193,2.4631,12.9803763687257,7.23397158299107,0.543459059174153,0.306198263966859,5.10592284838722
mp-768585,HoTa3O9,2.27813194086734,2.37143548721023,2.27090465453748,3.4741,13.8947949672401,8.53053123524642,10.6993736007026,1.31006368600511,0.856785084995676
mp-560863,ThSe2O7,1.93305947140795,1.92782441627862,1.95473126030153,3.7518,11.1166186310702,7.92704952617577,10.8158347149954,6.5434717208023,0.245281107196702
mp-31043,H5NF2,1.39007157729377,1.40788423174635,1.41095457403844,6.9227,14.8992811578902,15.0599977617321,21.1044393066659,0.578952187152799,1.77464174660747
mp-557163,TaPbF7,1.70391836072037,1.73861915611211,1.6953946413741,5.2758,13.9060293423726,11.1630100638989,3.37844758150791,10.6422663170596,0.389958884720881
mp-756510,K4TiO4,1.67529001966824,1.66613398620879,1.66809577362932,3.2159,11.1849499488292,9.2147161200317,14.8805880593211,0.620414835897467,1.67902641497637
mp-30103,AuF5,1.73356183333621,1.76403019815422,2.06121260669539,0.7893,3.34967460058238,2.49038624575013,59.9326676202077,129.371917987567,0.024415043855478
mp-625394,La(HO)3,1.81628324883538,1.81623419470067,1.89313664852805,3.7165,10.7237963679976,8.01792892831588,1.72292111278123,0.611692758965493,2.21521727380325
mp-7622,KSO4,1.4735207022638,1.47739205697066,1.55941617600947,3.5343,12.0853102331023,11.1882408283943,113.084861554126,60.17868357699,0.02546009631972
mp-761686,Na2BiO3,2.29392016643997,2.29771990677715,1.90673672278057,1.2662,10.3656870628288,6.70666999850609,10.9836728148596,6.48436170123602,0.245261410657355
mp-28391,SiCl4,1.45108271301122,1.45570415950495,1.45225156567311,5.5892,10.0878433991473,9.73931093042112,42.7204009791722,0.874529904204152,1.16687949556859
mp-769819,La6WO12,2.16270052943074,2.16270077449471,2.10188992099967,3.5029,11.0658964882953,7.2269457693402,6.38479992312731,12.8933423937645,0.234181386833241
mp-867300,Rb2Hf2O5,1.82984004218948,2.01235080440762,2.01235080440762,1.9903,12.7457839031578,9.03399607820626,318.770928995582,0.770658227094846,1.30072911352853
mp-777555,MnV2O6,2.09502855827791,2.0947341860007,2.18911610244866,2.0105,21.9968368205172,7.15904838368992,8.79452405102676,3.46753207354295,0.402096665692731
mp-698317,NdH4C3O8,1.67445403639515,1.68725873534559,1.55337841493952,3.2944,12.7095667544105,10.6822594757442,7.53692502645676,65.1266184596199,0.148034809267793
mp-29978,Sr5Al2F16,1.46739143380354,1.46207122261537,1.46009869186983,6.9355,13.859979714569,13.2641055657626,57.0262673072225,0.574341866349854,1.75865906876979
mp-31373,H18SO12,1.4298000489579,1.42914597225056,1.4071565549007,5.274,14.0427647461864,13.9404454436026,739.340135142014,0.581915422215607,1.71981534743135
mp-768908,Ho2TeO2,2.59862453617293,2.59865867516302,2.54183871046139,0.713200000000001,10.5908086087341,5.94457856727196,1.18513958589399,0.40175562315128,3.33285776845135
mp-541106,Nb2Se9,3.01744224799747,2.69707216811119,2.61482549513347,0.8051,8.20245396245644,4.34909233979794,7.65848231312478,2.67523863204452,0.504372603522438
mp-770773,Rb2S2O7,1.50916399042649,1.47232220658387,1.48918771818733,4.9958,13.1133698758807,12.2697700676656,223.296243004936,0.622890820774178,1.60989613782389
mp-768536,Cs3LaO3,1.86149829975748,1.86336869942585,1.85234266808277,1.836,8.95016385564202,6.63355849865864,12.1345683206608,0.486802651776728,2.13662972167599
mp-706291,Ca2B8H2O15,1.66748542422415,1.63672174788508,1.60071894472453,5.6708,14.9387277845063,12.5835293466484,26.3532088294309,0.643218675055396,1.5926272717834
mp-626378,As3HO6,1.88495125666421,1.86481331505328,1.71186603155738,3.5898,12.5438942956505,9.48318538600153,12.5881005491176,2.3156943892832,0.511276015310346
mp-12309,Cs2NaAl3F12,1.43045120154446,1.43100327393057,1.42796585393349,6.9448,13.8017781845622,13.6035850934496,15.9589443644055,0.504346894052654,2.04542307098261
mp-754370,Ba3GeO5,1.98291850311605,1.98291850311605,1.98140983393139,2.7573,13.5004580538978,9.43468410839824,38.2851639780868,0.416045216163807,2.42970468013311
mp-753173,HoIO,2.21572303323317,2.21572303323317,1.98016521280422,3.6631,12.0292122999039,7.87245496908514,2.34799204190357,2.23428305279378,0.873466687315946
mp-555272,Na5Zr2F13,1.44866348404314,1.44163412140529,1.45203701743447,6.1048,12.201672805912,11.8377334381594,43.6474308140529,24.4114385793155,0.063875258632316
mp-643727,HPbBrO,2.19419131116683,2.26590841385966,2.24722597884592,3.1451,15.4286252241388,9.72048538526725,1.60938372793011,0.994098227862417,1.62729266341287
mp-757365,LaTa3O9,2.31722630962105,2.31698444535133,2.3075495530974,2.4416,11.8526417121135,7.25846565546011,2.96204766515086,23.0331012303867,0.381020067938228
mp-29862,SnBr2,2.36503051565936,1.9987344996272,2.15729024704605,2.5694,11.7132102478225,7.55621197749151,3.09520695887651,1.23463903355512,1.13303350585582
mp-669496,PtI4,3.79152392713009,3.17683657905156,3.72819288261753,0.7608,7.21112363132754,3.1752743187343,2.53590920876824,4.88396917491849,0.599087381191646
mp-865973,PHPb2F10,1.62722585709544,1.58533088344358,1.59642831032277,5.4991,15.524267918472,13.3582256655777,5.57676529710931,1.39892634803375,0.894149334253339
mp-755652,Dy3TaO7,2.15253341437479,2.16115421013865,2.11148090685187,3.5505,14.0643669354094,9.18778170992494,2.34552204134061,2.58242021872788,0.813577967340491
mp-32780,AuCl,2.12696365507265,2.15195008771114,2.13382592307808,1.8679,11.6206188212564,7.60391096500463,1.48272269266688,1.8562867479975,1.21314482049983
mp-695906,RbSmH8(SO6)2,1.54919855409176,1.58270366777865,1.57301808317641,5.1941,14.2327049022309,12.5471243840396,702.549754856454,0.527801767621065,1.8960741085504
mp-24574,NdH5(SeO4)2,1.75760755858639,1.75083891035126,1.69627593863734,4.5149,12.9142688450679,10.2331983063151,14.6306856353706,4.51880799987933,0.289646794607901
mp-29001,NaLuCl4,1.6164752890162,1.66881902553872,1.651800926262,5.2263,10.8554887478077,9.08084011971039,10.5006677165734,8.84411260277545,0.208301608216331
mp-676653,Lu4Hf3O12,2.0770372047703,2.07774244794681,2.08289866052096,4.6081,14.1836250749871,9.50464503823634,6.92821093125788,1.37996530677662,0.868993305881452
mp-32850,Tm2Se3,3.10051145780821,3.09956256752465,3.10145409606526,1.6934,11.4986318623445,5.60951558436712,3.2942963558162,0.694182067665553,1.74409923057613
mp-867730,Cs2SnO3,1.84273696440919,1.86065571506391,1.92524518698269,2.386,12.9650477248306,9.52717089411158,11.3223500733201,0.417203244862162,2.48523417150428
mp-2892,BaNd2O4,2.15047479176111,2.10070338220321,2.12007155539619,3.0973,13.4864736700496,8.8739388840472,5.71953994644453,0.82573777809865,1.38587744609076
mp-554542,Mg3B(OF)3,1.5409711905159,1.54097111913235,1.51313134261372,5.4383,15.672745627835,14.19455159506,57.4008852674123,0.513155672286694,1.96614772261469
mp-559756,PrScO3,2.24456754186636,2.22990131844438,2.18506612485755,4.2587,14.0454146559629,8.90200896456421,2.55657440547075,2.12145804234609,0.862522327669913
mp-4769,SiP2O7,1.63462286476117,1.64162809430151,1.63522576422951,6.0119,15.9903500161733,13.4502374222356,17.2883666474524,0.568940729461835,1.81549469635844
mp-8300,Ba4As2O,3.26792008929227,3.26363437903206,2.97425615406609,0.6694,7.52961472634589,3.61450782831704,1.02030687239684,0.422358739785561,3.34775280544517
mp-15511,CaTe3O8,2.08488115968273,2.33077133799092,2.3296808772877,2.151,13.8175166504822,8.66459842463182,1.73611329499658,0.67451041280375,2.05855607666619
mp-556882,SiO2,1.5550938910561,1.56219295863219,1.56267981365346,5.6592,14.8720317512491,13.1895852992693,7.25921446418467,0.506466368757104,2.11222071755566
mp-768638,Dy3Sb5O12,2.22640588842196,2.22640588842196,2.22640588842196,3.1674,13.5511793088636,8.56760329127916,5.58453465493153,2.9732320902101,0.515400271676181
mp-554155,KSb(PO4)2,1.67554466666813,1.6767320268904,1.65285280651364,3.0827,13.5017242633926,11.1335366073937,4.57847006418686,1.2853754838339,0.996396357802468
mp-568846,TaBr5,1.85291230229604,1.82766933278424,1.89741662794443,2.0283,6.81892190046561,5.0532838599155,8.97455115813331,20.9488139141602,0.159161584703811
mp-4752,Na5Al3F14,1.37539171874779,1.37539171874779,1.36775910159648,6.5772,13.6537233277643,14.2227662150369,30.0363964232633,0.563998702115759,1.80634666743124
mp-560872,Mg10Ge3(H2O9)2,1.78890491362733,1.78919922311631,1.78747103193311,3.907,16.6865267348773,12.8322437018322,7.86786584041589,0.40101139654271,2.62079398386116
mp-20402,Lu6UO12,2.10839424444291,2.09982647854531,2.11341954187994,1.9596,9.80140586545183,6.49263364495847,4.31597315510239,114.79865302563,0.24040835955404
mp-558516,TmSeClO3,1.84208132285195,1.78964027111596,1.9017028185287,4.4001,12.4253834667103,9.27783984461906,4.4193152104416,8.75534709506773,0.340495318635071
mp-696949,Li3TeHO4,1.66276316112668,1.73602282243063,1.73015551902134,3.8726,11.6831882327568,9.39527799258237,4.28749160307671,1.89206728994634,0.761759037434995
mp-27539,La2ReO5,2.32145811291093,2.32112337242121,2.32119920515237,1.0297,9.51976309862251,5.81472327947583,10.3570367968433,4.76468709893535,0.306430083455324
mp-230,SbO2,2.22655922445373,2.34968320417881,2.38499950524104,1.8914,13.8168940189473,8.44195392547979,6.54526242948482,1.06760657997091,1.08945689370898
mp-566586,Pr2Te4MoO14,2.10961583943618,1.99718453078327,2.05957462112932,3.3951,12.5123368001279,8.46900924327647,8.96518218417441,3.83034261504216,0.372615881356809
mp-18732,TiNiO3,2.4453535061418,2.46821625875854,2.32939553747319,2.9234,12.524231826913,7.83817863526551,0.082597595746555,0.08202075600702,24.298925806011
mp-19472,Rb2MnV2O7,1.78774193327784,1.78774193327784,1.62831555295649,2.5703,15.8431995722963,8.08401057208853,11.6924853301169,12.8199476223356,0.163528455250239
mp-15558,Li3GaF6,1.43154089358286,1.43720666572348,1.43728129118833,6.2874,15.419415443436,15.1218187520023,100.144015275006,0.787316338415008,1.28012311183712
mp-23288,AlBr3,1.58185856510625,1.60925644009897,1.53647293500406,4.0967,9.2933147838135,8.14873343274856,10.8094041337921,0.574458672621592,1.833281300162
mp-552098,Bi2SeO2,3.65278003854598,3.64569922511444,3.29392308653375,1.2937,14.276439894246,6.33104808695399,10.0860719241746,0.236235797670108,4.33220533192887
mp-697657,CaP4(HO6)2,1.53374180356408,1.55918303928692,1.56360807749257,5.6378,14.1083878718373,12.5838679494998,12.5563912865868,0.57764540556425,1.81080656742919
mp-4648,KTeF5,1.43304581922561,1.43115114505771,1.46443210153288,5.2124,12.0734662941103,11.7608121679237,5.19816848202514,2.15357862264094,0.656718840629775
mp-30325,In2(Se2O5)3,1.82227867791949,1.88975686002194,1.91655660234703,3.4716,12.6934248760528,9.32764348004239,55.0820995135958,14.3188700044331,0.087992631464901
mp-566874,KMo2P3O13,1.69538538981554,1.74706701359736,1.72105839819571,2.7049,16.0011436232207,9.62802869759372,8.29905841153046,28.7742162392155,0.155248933083668
mp-4555,Ca(AsO3)2,1.97118298998343,1.97118315993213,1.75910939114087,3.6173,14.6890734812558,10.6662213470151,6.9461940622293,0.507385851423183,2.11485037715443
mp-10418,RbSbO2,2.02291910861507,1.75876391536784,1.79644036082471,2.2682,11.7095765815395,8.67740828486727,10.7984614464892,1.38176472426902,0.816317993423401
mp-707536,KHSeO4,1.58864316320563,1.52683700177851,1.5380568194966,3.5239,11.8201685863199,10.5506481736656,262.976883921695,0.699730232367836,1.43292480260737
mp-13753,SmP5O14,1.64220410424527,1.62744700374544,1.66038583467819,5.379,14.7077835799165,12.321997691539,37.3180668746992,0.584435714872325,1.73784884521333
mp-4112,Tl2SO4,1.889247958845,1.8597345966562,1.85165204074632,3.8464,14.728674753843,10.87363033144,10.1240620334897,0.72819308318416,1.47203673377846
mp-22874,PBr5,2.13886555678472,2.4275255508439,2.21836151697599,1.7023,9.49826761771816,5.9273802476982,6.4318371258357,1.05823930945023,1.10044241578064
mp-559109,ErGeBiO5,2.12688509092522,2.10616003902837,2.0943741666665,3.4445,14.5491303814191,9.63004231170341,4.80497147431869,0.513096384344992,2.1570693433257
mp-23096,LuSeClO3,1.84285101948041,1.79221277196654,1.89841228135513,4.3892,12.5393274395386,9.36283749596634,4.24171555633858,10.9532976500317,0.327050374190078
mp-10474,NaPF6,1.29047856626912,1.29047850040208,1.29047837641706,7.0089,12.7929237111495,14.6540077343726,10.686898149732,0.685135318744204,1.55313820465815
mp-8298,Sr4P2O,2.79371437516436,2.7913809664752,2.64563737689049,1.2902,10.6278472708828,5.68681719212693,1.23899034275554,0.474095591282546,2.91638805726
mp-6434,RbAlSiO4,1.57082389528553,1.56619487293248,1.52473012366123,4.3806,13.7040838074565,12.2076781757304,10.6494163981559,0.469036581991468,2.22593172303315
mp-29364,Li5SbO5,1.8318470596641,1.79626261999742,1.78697553424774,3.1604,13.8849837593803,10.5834977109782,3.38803473495203,0.571809230300308,2.04399136829109
mp-625821,Sr(H2O3)2,1.66079833513886,1.68400728323841,1.6921090538142,2.9347,12.235685878315,10.0235545331299,7.56082027036823,17.2041864966555,0.19038616890713
mp-31097,KAlH4,1.63504175787654,1.6215829149322,1.62323794004453,5.0768,11.9392872160946,10.1121689646197,2.52464819182872,0.870091104504574,1.54539972648289
mp-13774,NaNdSiO4,1.82146309048523,1.8493151921725,1.82495118564854,4.4775,14.8496849143831,11.1600296395109,83.4935370954636,0.503752279901466,1.99707965315892
mp-13815,Rb2NaErF6,1.44074162152691,1.44074174299213,1.44074180545995,6.4984,12.626040721232,12.3224913537447,6.4811232065763,0.519935478441646,2.07760981108081
mp-778814,Tm2WO6,2.16500137413351,2.16057552517842,2.18643900669559,3.6521,13.9341449072829,8.99949510585147,5.97892299550989,6.35957414121242,0.324497436172013
mp-16163,Pr3ReO8,2.46997665373582,2.39937572089075,2.38526454926912,1.8653,11.20714358782,6.62189776112386,10.9105601415582,5.86622547737634,0.262121687759281
mp-19674,Sc2Mn2O7,2.89672001063272,2.8967198535585,2.89672009866331,1.1393,18.1635269595664,6.88594594896016,0.001117573447923,0.001117582799965,1789.58406323906
mp-6175,BaLi2P2O7,1.64002035353224,1.63846432979177,1.65442879870969,5.4822,14.5479683561689,12.1805848060794,50.0195330782301,0.534780530923766,1.88991815416381
mp-554543,SiO2,1.40384087061177,1.41042077055041,1.40547202746978,5.4796,12.7452507814266,12.8380922515384,5.60386452788612,0.614366784060816,1.8061404460482
mp-3211,Nd2SO2,2.29416072889412,2.29416070274076,2.29000011790393,3.4735,14.1169461886957,8.71055722731981,1.78673613408254,0.691770838363007,2.00524514800375
mp-552857,TbBi2IO4,2.61698572407264,2.61698704620409,2.40852204681626,1.7673,13.1572628086765,7.4584416149599,15.1037796950937,0.305210725271262,3.34263342721515
mp-4582,NdRhO3,3.51166752554965,3.67484687980329,3.33036656090587,0.6486,8.30267275335839,3.70107060146295,2.6558568492692,42.8003107078258,0.399890634145079
mp-540586,Tl2SnO3,2.79244799772529,2.51069463694811,2.583486214401,1.4905,17.4086627320362,9.62820490242709,2.11257439339343,0.343272153629878,3.38649657281499
mp-24589,K2HBrO,1.58119719200358,1.55197224201981,1.56645124405453,3.5292,11.8390000481122,10.450139309539,33.6851749005003,0.439901320961739,2.30292374291645
mp-12231,SnTe3O8,2.13883501233732,2.13883492116619,2.13883501233732,2.9251,13.6672084905152,8.93861142998788,12.5619902626021,0.628021991219547,1.67190614903831
mp-560026,Mg5B3O9F,1.6868920297399,1.64851189258677,1.77612763617934,5.4247,16.5616861932436,13.364475166455,9.65994228891434,0.464427438429793,2.25670917581718
mp-558351,SiO2,1.39553896756773,1.38286818966957,1.3874978558542,5.5183,12.4509999344201,12.7636140008388,459.542414967475,0.650634181490118,1.53913805794479
mp-28124,H8NF5,1.33780801313193,1.33715177896901,1.33215633466947,7.4305,13.977174917895,15.1574896927314,40.0752829681454,0.638842677399711,1.59028364980812
mp-740696,TeH18(Br3O4)2,1.92372207971942,1.84168181833888,1.94552872248137,1.9245,13.0385632788518,9.45328568769891,1.22539145513869,0.497533325157402,2.82598136911933
mp-4511,La2SO2,2.28003624751889,2.2800362804131,2.30251324209004,3.1853,11.0506902598026,6.83146634199771,2.31106623580731,1.42001856267046,1.13691685591372
mp-504354,LiBi(PO3)4,1.73150948308116,1.73514819540004,1.73402669241278,5.171,14.8255140399474,11.7567688117646,22.2132867408751,2.22636390577275,0.494180970918071
mp-23489,CsIO4,1.59857672634128,1.60721951829861,1.59793508316202,2.5447,9.46149383533104,8.15109262327446,41.1859861533898,0.832351527104704,1.2256955719692
mp-6017,Na3In(PO4)2,1.68433740087905,1.62865075138901,1.6828364804698,3.2621,15.0398689915018,12.4259521460962,3.20678745876024,0.570881930716565,2.06351425536852
mp-570738,GaI2,1.94446588038978,2.12255384384001,1.93242822117666,2.4616,10.4215388950207,7.22648253422615,12.7670712469435,2.53772479114358,0.472380261185044
mp-27674,K5As3O10,1.61983060842793,1.62661138567268,1.60023532019513,3.057,12.3567417519407,10.5428785678787,181.039894700448,0.580783226871746,1.72733645463651
mp-8416,BaCaGaF7,1.52196175379015,1.51901274188204,1.53391933621035,5.8537,14.4154603101099,13.1230084079263,125.807471654214,0.567901564387755,1.76881719605909
mp-20845,Dy2Sn2O7,2.09533321932336,2.09533328375225,2.09533325034468,2.714,16.2874965797064,10.8418428809352,1.90150259458035,0.338510514842154,3.4800178721797
mp-677335,GaPO4,1.55110072529156,1.55032765246576,1.54955427784896,4.8812,15.3972036100935,13.7521134535945,16.1380565028294,0.590691087584359,1.75489759381362
mp-19407,MnWO4,2.22104951318065,2.32679879018363,2.19718378384695,2.4031,21.5929733396336,8.80715772984084,2.08973226103844,3.20621185573776,0.790424750289182
mp-505727,NClO,1.63366868734147,1.76388911216097,1.72204072832207,2.0443,5.90989673755726,4.76136352473978,39.5248633806527,36.4043972736673,0.052769739285896
mp-25140,GdVO4,3.05610201564018,2.80228272128278,2.98180376785596,2.9685,17.3680855122645,7.0000496868044,5.56616663434589,1.23393596521391,0.990071682008534
mp-3384,Er3Al5O12,1.89741278587449,1.89741290709218,1.89741277796899,4.758,15.2544735945332,11.0933575033976,3.41187172320803,1.06685818784432,1.23042595580345
mp-25,N2,1.23861514604013,1.23861514604013,1.23861514604013,7.3478,8.48069499333383,10.4521498927901,12.9588906899483,2.6232556696058,0.458372793673307
mp-4747,Ca2SnO4,2.02085465583253,1.97153618531337,1.9634688054563,2.7299,15.5127629227554,10.8269541098499,3.1946068644107,0.381326399568932,2.93545286832964
mp-5618,Mg2As2O7,1.7900672696857,1.80473626051011,1.79185744968734,3.0413,14.3717402848338,11.0102434888271,3.53111113065987,0.420973767256894,2.65864190506711
mp-566537,Sm3BWO9,2.07749167266682,2.07749154510915,2.09144588502787,3.8686,14.6828471698356,9.82723011924567,7.83190158583209,3.51752899918224,0.411973389717149
mp-29095,H4SO5,1.48988473715251,1.46723976909025,1.50124064693173,5.6476,14.616033810198,13.7216730973276,38.3009163040242,0.570974284897044,1.77750139536227
mp-9824,Ho2Se3,2.66675137761284,2.66368454025622,2.68877575115516,0.8479,9.92569455286485,5.41892404830241,0.772275330696471,0.439605952694081,3.56963944108577
mp-17375,K2Na3TlO4,1.89389152012464,1.89707403650991,1.88515804377246,1.3295,11.4908038096168,8.37826218290776,7.74454322353711,0.400787182634689,2.62421294536492
mp-707023,H6CN3Cl,1.58000622467128,1.64684866942898,1.52250908371674,5.107,13.6044742030956,11.8680814514862,10.9737045001405,1.20014888184589,0.924356885822114
mp-560121,H5CNO3,1.42573377949742,1.5729148832661,1.54569049295129,5.1534,14.5877248950256,13.3848581222201,83.3897447352907,0.741866722534069,1.35994289505006
mp-812,Ho2O3,2.0717093594421,2.07170927979772,2.07170941253835,3.9654,14.5587665932781,9.78675846676589,4.26793094020425,0.464589283215062,2.38674437355368
mp-558539,Cs2Ba2(CO3)3,1.64668414396933,1.64668408324123,1.64668413789652,4.3766,12.5478799897064,10.4899218613108,10.9591012179989,0.67070569367885,1.58221527531885
mp-3700,LiYF4,1.51229444223008,1.51435457869021,1.53231333936633,7.8903,13.650591627929,12.4776569151801,13.9855239149844,1.07283994453071,1.00360799341362
mp-768820,Li3Bi(BO3)2,1.98155528310466,1.84299490775205,1.86017351878797,3.5132,14.293577304411,10.4072639587775,5.29167784364294,2.64937051290305,0.566424129268732
mp-28601,NbBr5,1.92791699769466,1.8814095434009,1.96906622539721,1.5583,5.95841100225297,4.27374308121118,13.3534299030279,27.8433730788716,0.11080231568824
mp-27641,CsBr3,1.56166940803744,1.84833381995786,1.94982844629983,2.2545,8.29328055061092,6.38431549811762,18.534689215947,20.7890644554837,0.102055100072796
mp-4618,Rb2SeO4,1.57034076238248,1.574486776699,1.56460446119778,3.6361,12.2127723730333,10.7548335958507,13.7243194282847,0.598446793559365,1.74385568475413
mp-6037,Ba2SmSbO6,2.07603807286861,2.07603825590956,2.07603813789632,3.6054,14.2657776827976,9.57243270382356,2.37644787967534,0.400441655687094,2.91803879656233
mp-552547,SrBiIO2,2.27293813158212,2.16225395363264,2.11902527592287,3.2099,12.5287245843063,8.04775348981062,4.33761807869429,1.16497162260045,1.088931282083
mp-28537,As2PbO4,1.99516724111038,2.02942597795534,2.05871357162671,2.8575,13.4751988297203,9.22987411443045,3.9158578876608,1.1260108051581,1.14346282737502
mp-11737,Li4SiO4,1.64251489186552,1.64792710700443,1.65732627143843,5.0233,15.0359680348739,12.5492586141052,6.0949763876126,0.676354478324307,1.64258418746643
mp-706986,PH4NO3,1.51822656082681,1.49790436944419,1.51947111193336,5.2235,14.46367848749,13.3012988265976,42.2543588071359,0.561706125986192,1.80395655526335
mp-6134,LiCaAlF6,1.42524274072875,1.42524269161431,1.42629682394654,7.6738,13.4875978232675,13.3453521425172,31.7747867598085,0.597928103849675,1.70391337013399
mp-542831,Gd2SiO5,2.02948192650243,1.99344262771719,1.98495816832497,3.2553,15.4418124872028,6.85927612596986,11.2255502790929,4336.78058315724,0.0893130784249
mp-14396,Mg3(PO4)2,1.57780228799428,1.56407160641705,1.56305999245071,5.1348,14.9006425513639,13.1359155178115,27.6853531237734,0.496227320035796,2.0513256326858
mp-19921,PbO,2.49130785532419,2.49130785532419,2.38080056283595,2.122,16.4037363234749,9.57738809362637,2.72784570155149,0.393110295873026,2.91040498721249
mp-554669,Ba3Ta2CdO9,2.19051235102658,2.1905122232026,2.15152109448176,3.6137,14.1720146058771,9.12879668181728,2.48694837274142,1.51989860906212,1.0600378440058
mp-13926,Rb2NaYF6,1.44089150181407,1.44089164408709,1.44089150528414,6.4704,12.4834367859966,12.1816863480103,6.39923416213352,0.514820913031027,2.09869173373013
mp-30273,AcClO,2.0101789671569,2.0101789671569,1.97190863885729,4.4879,13.7213345112696,9.52475990951602,5.87433381703346,0.585647230124476,1.87774462706388
mp-554012,SClO2F,1.39725033548037,1.47027452538633,1.43926969328198,4.6515,10.9893091147738,10.7747322965348,72.9651641168693,1.77157476393376,0.57817471477179
mp-9498,Nd2C(NO)2,1.93191959718825,1.93191939272838,2.23858193506514,3.8367,13.4316825208899,9.17470359666383,3.23287485123842,2.77716256117769,0.669401961701937
mp-19601,Ni2Te3O8,2.02811933080872,2.11163423679386,2.25451619643772,3.1656,15.5593281273973,9.28072523371182,4.77547235419191,5.72686720144283,0.384018907545528
mp-15600,K2Ca2(SO4)3,1.55131196411296,1.54987787260803,1.5494039595922,5.517,13.5410161814931,12.0954020653046,50.5001828362915,0.552471268917489,1.82985078572406
mp-542222,Tb2H16S3O20,1.59834138406036,1.58251241385336,1.58057843842057,5.3905,14.5214544398834,12.6324721561799,39.2644818942196,0.536091438711907,1.8908217326278
mp-12668,Tb2SO2,2.27571947084872,2.2757189171776,2.26555433613939,3.3346,14.4411067244155,8.97665870792507,2.18819155935765,0.690129302384158,1.90600220762047
mp-555576,KNaS2O7,1.48535634781691,1.48491696737562,1.53299379320335,5.2547,13.6627156371363,12.6723067916396,39.4564589438679,0.647170875983763,1.57053135532948
mp-505368,As2Pb3O8,2.11214972717371,2.1624832022469,2.19881740715322,3.3315,15.5873487497846,10.1180463227775,28.405906833167,1.98911012604544,0.537941318953475
mp-30058,TlSbO3,2.01808037005467,2.02153548818714,1.97977845730274,2.4341,14.01271386448,9.68807193165768,1.73623137140483,0.864332394719596,1.73292240865356
mp-23185,XeF4,1.65643198471896,1.67681756014183,1.44500634600683,2.8293,9.09860218143482,7.88430383803818,6.42642010784561,3.91745883981618,0.41087514893187
mp-559065,NaI3O8,1.8764712148072,2.05814275015121,2.05814275015121,3.2246,11.8102380439591,8.19756246994442,4.54200610794824,1.6293145931322,0.833922044530905
mp-14988,K4SnO3,1.87495448211417,1.88004923073839,1.8658585852095,2.1096,12.2345660142577,9.00197428349619,4.45631191280206,5.19744395979456,0.416803076271067
mp-28611,ThTa2O7,2.41181416987296,2.21741511449706,2.34279277145888,2.659,13.1476223099227,8.02287013172566,3.46930588197288,19.9960851577408,0.338251885285516
mp-541299,Zr4Cd(PO4)6,1.78137773647253,1.78164360633658,1.78025088681343,3.7527,12.9848249270272,10.0260657487301,11.8204155480269,78.6163040549496,0.097319402450615
mp-642834,BaH5ClO3,1.67226608528667,1.67226608528667,1.63044810711657,4.9758,14.041248231883,11.6516946137125,58.0512573500339,0.503094792610492,2.00492313588763
mp-769915,La4Ga2O9,1.98599281468992,1.99912651675676,1.9783315242901,3.8893,11.2989069367327,7.87697760989494,25.2419131071115,0.552744928264355,1.8487693858417
mp-11022,ScAgO2,2.44027232291808,2.44027256264541,2.36721896748062,2.5104,12.7270142138522,7.52565331271078,2.33758439207313,0.920972413854402,1.5136008944547
mp-540981,CsHSO4,1.51744244042402,1.47976779597341,1.5013828991966,5.2834,13.0375454821282,12.1075284069792,54.1878011843588,0.514604760661757,1.96169325931892
mp-16801,GdSO4F,1.73673287525745,1.68121709187124,1.70263818235114,3.2089,15.6722129487411,7.74776612812328,14.4403315013687,338.004472613519,0.07220902850042
mp-541511,NiMoO4,2.13332940260055,2.13332492133758,2.25235015705818,0.9603,14.1369966474186,4.63091587458929,8.71479924551314,5.06688382734157,0.31210729839608
mp-5279,Ca3TeO6,1.92426291342945,1.92312524033148,1.90458439298446,3.5153,14.427202266713,10.3915327124438,6.23484546540729,0.626280597687689,1.75711727239863
mp-27700,Sb4Br2O5,2.34093630840311,2.3077929499849,2.29470150346401,2.7697,12.0556808289739,7.38134923147521,0.783131436908545,1.74450290778308,1.85015405587419
mp-554854,CsLuP2O7,1.61650598514203,1.62693038265317,1.61642126934781,5.2119,14.0115911268781,11.9198328308773,19.0012973433932,0.486409308488867,2.10850969360164
mp-7048,Al2O3,1.78349805718986,1.77654894387968,1.77676968400522,4.7304,17.4857761016723,13.5173258775571,3.97637129681462,0.382301849180119,2.8672197129073
mp-4736,NdP5O14,1.6392594822053,1.62499585845626,1.6575817445906,5.3904,14.6721694245369,12.313863761434,33.4300568614103,0.594870163141333,1.71095229453153
mp-2920,LaAlO3,2.17400728149655,2.17634829933078,2.16462313117087,4.0741,12.1110511498832,7.81902319488987,1.84765369187922,1.14743482886742,1.41273615648096
mp-13627,Y3ReO8,2.4831060106246,2.43835329269571,2.4136928118549,1.7591,11.2541450481932,6.59102471317957,18.2808896856746,7.2574601452856,0.192491184181963
mp-17941,Na2B4O7,1.52353498154785,1.51228001706033,1.5194222553326,4.6724,13.8121466135602,12.6374785156814,668.414554075515,0.65008496406232,1.53975654390947
mp-558603,K2Si4O9,1.50461524649992,1.49905570276758,1.502930437512,4.5242,13.5585141641278,12.5645140535626,46.3108895453754,0.535383397819965,1.88941353324568
mp-553930,B2Pb6SO12,2.04092531220523,2.08116632684656,2.04876956244474,2.7033,15.8909912198308,10.7490324338285,3.64381843213711,0.702854844840107,1.69720626390716
mp-6586,K2NaAlF6,1.40206160706297,1.40206177467328,1.40206163559239,6.8578,14.0463718286503,14.2103644995565,6.23443794323003,0.554068819518018,1.96522933340064
mp-11107,Ac2O3,2.1141367860193,2.11413710766355,2.12355049386635,3.7588,13.6162940594905,8.98284471042828,1.91901715023212,0.313483939357227,3.71105617025811
mp-558023,Rb2Sb4O11,1.84013000627673,1.84513817368781,1.88014114629727,1.8418,12.4735402093388,9.2633691395801,24.4355438670255,0.394718359866695,2.57437594571651
mp-16035,Gd2TeO2,2.83678512228191,2.83220226325734,2.5974839941759,1.2481,21.8471179152493,5.78921543668121,1.5505258021614,31.0166897919977,0.677183215032703
mp-557384,MgUB2O7,1.85891638865227,1.67870605526995,1.8328277933292,2.2225,7.84058168118695,6.0242441723095,99.5220277247456,221.786744785582,0.014556862515252
mp-7652,Na5TlO4,1.94578369301421,1.92152675235085,1.92211983757517,1.1596,10.4269354733064,7.46584169078582,39.1248278524019,0.357062565882734,2.82618884291915
mp-762,PtS2,3.62911876769003,3.62911873049092,1.98947175903555,1.5189,12.5175596880948,6.1330327101162,1.75557203102321,0.565883393201471,2.33676342607183
mp-8871,CsNa2BO3,1.69404495217807,1.71232146806609,1.66302782297832,3.3406,12.8827623528155,10.4840345069606,10.2806806329589,0.445225370927241,2.34332331843729
mp-559537,Ca4P6O19,1.63690851607535,1.640762286256,1.63408929070599,5.3844,14.2869745396548,12.01671072885,146.103739514648,0.552709976991251,1.81611159300963
mp-13973,Gd2SeO2,2.45020380172752,2.45020373438618,2.46567877469876,1.6796,19.859431084649,6.75087988786973,1.44282112542853,2.52639756149983,1.08890712953425
mp-542630,P4S9,1.83649230327818,1.89159357685524,1.81486530354184,2.7184,8.38231870182594,6.24879613486252,24.2953664151872,18.0775524676216,0.096477334824254
mp-29312,InI2,2.249671858294,2.1782614512496,2.12928004499173,1.8545,10.7985389580153,6.93370623174594,5.10967796398321,0.618665414691965,1.81208963121043
mp-5769,Li3SbO4,1.92369755159173,1.80891784501121,1.88192522699495,3.056,14.665609718236,10.8020235726963,5.43683256417933,0.577820717807866,1.9145712336758
mp-619661,Pb3(IO)2,2.46571156869574,2.41183030704898,2.43534189591523,2.3853,14.1963512566086,8.3344116478293,2.8881338784921,2.80663476945078,0.702542923106327
mp-20254,Na2Te2O7,2.06838157021377,1.98987141795645,2.03803249974087,0.7115,10.6747807543368,7.29801537426271,10.6426114751777,0.446369435745788,2.33425865896561
mp-30130,Bi4I2O5,2.58653908727473,2.51508855311299,2.54938381182591,2.3702,11.745657830833,6.65240622575343,44.0897085238899,1.00153138288945,1.02115198861925
mp-32538,La2W2O9,2.14968990089268,2.20066013505039,2.19740861470961,3.4213,11.7519104470092,7.55505232416844,20.4650543467006,9.75576963078837,0.151367229669553
mp-5163,LaRhO3,3.6451413635139,3.79231168022883,3.50942717120615,0.597099999999999,8.47549952040068,3.67018729527885,2.72849090828164,10.6628425650332,0.460286584441193
mp-3466,PrAlO3,2.14607580714196,2.14902053270787,2.13426966899687,4.167,16.7534248090478,10.9383628676125,1.94326774537237,0.903478951640652,1.62142977513243
mp-558548,Na3B6NO13,1.53164578803325,1.59829802915476,1.55376259447832,3.3314,13.5744532103572,12.0279276009169,9.20538681800167,58.0394078778263,0.125861718212369
mp-558592,Sb8Br2O11,2.19950207319748,2.30621509187673,2.3059558321876,2.7446,12.1462590017607,7.55504647685058,3.55148261151099,1.1977622809224,1.11646275384104
mp-3956,Sr3UO6,2.01284861080013,1.99709087925412,1.98193883608955,2.2331,9.05422635004673,6.28541658931422,4.21731233480489,245.290752822661,0.241194636563663
mp-3919,KBO2,1.5465441539122,1.48863069967,1.5589511025045,4.1301,13.4774587015147,12.2092420314729,9.3041245050924,0.612038651338775,1.74136295410632
mp-21137,Ca2PbO4,2.21684830333517,2.10765537268311,2.16587177136598,1.6762,14.2762842710795,9.24650290897569,3.48749904980237,0.393950586283013,2.82512784881111
mp-24460,MgH6(SO4)4,1.49595239563296,1.45442201234717,1.54072030232616,5.9617,14.1903094984154,13.2045173562289,44.6279295487613,0.569721101701252,1.77765229044867
mp-32532,VRe2O9,1.92032079872088,1.81383113602121,1.76841830741485,2.0601,12.0804173317293,7.70777603310542,629.343362512989,21.0130464946347,0.049178439827816
mp-570005,SbBr3,1.87328736983945,1.78108166853741,1.98387357460096,3.2111,8.79747475470035,6.45444378978338,2.8851387150156,1.42074910093428,1.05045782924797
mp-31118,SmScO3,2.22169086733506,2.21250941918899,2.15878910734699,4.3579,13.7806601388682,8.80807273282951,2.81430921465735,2.83817966700141,0.707665493888652
mp-18343,BaMgP2O7,1.64757255075459,1.64276838598751,1.62803245053654,5.3232,14.7808994351983,12.4143883236108,63.6381641518058,0.510530286368488,1.97446149369905
mp-696272,HgHNO4,1.92103722244,1.90081231845756,1.69075664422767,1.5608,11.9690971037781,8.96905260535276,26.5377315445197,0.7097269769998,1.44667471335973
mp-557952,RbInP2O7,1.6259850460567,1.62224717290553,1.63323655359534,3.8791,15.0563261856881,12.7476987989807,7.93272872705135,0.537176931701001,1.98764406226687
mp-6726,CsLiSO4,1.53065087136159,1.53472052830475,1.52962258743783,5.3326,13.1047662291937,11.8690133895972,19.356379860527,0.552929731705242,1.86021062456712
mp-542099,Cs4PbO4,1.84701039791334,1.87784805562111,1.85096220382805,1.7689,10.199135319229,7.56102057260129,18.0776620995134,0.544424566171592,1.89211864502042
mp-3889,NaBO2,1.57898098151941,1.51193313674911,1.59178553203627,4.1074,13.8403003908496,12.2664680732317,3.34581980909588,0.585504099641324,2.00681038223257
mp-29504,ClF,1.89169053494487,1.74074570227819,1.3705165522532,2.0481,8.4871910161274,7.00171599040778,17.2347965326911,1.64646411922408,0.665384310605294
mp-505465,As2Pb2O5,2.14778123420427,2.16129272427406,2.19993286033915,2.9575,14.2935062657682,9.23520391540939,7.06164778957394,2.69156423112838,0.513141175060574
mp-8346,Lu2Ge2O7,1.92625908693509,1.92625908693509,1.91216985647196,3.7065,15.1418065513674,10.8842288598022,19.8312389221609,0.427198184341702,2.39125941192875
mp-27972,AcBr3,1.94766235266794,1.94766238604128,2.02969482681511,4.1077,11.2372989175581,7.87946599942655,2.60030144439389,0.978446811080473,1.4065987591593
mp-7719,NaTm(SO4)2,1.63579246238635,1.59398276653168,1.61774114740276,5.8715,14.0569918215205,11.9913032537113,76.4003818315267,0.572322305109068,1.7603561545921
mp-8724,K2TeO3,1.68320107236183,1.68320123277046,1.62140025595163,3.722,11.4958790789477,9.51384710367431,4.80341750048349,1.31947111020908,0.966064530069597
mp-8376,MgAlBO4,1.73579298304838,1.72853806726956,1.69517899349892,6.2349,17.7629660012279,14.1989605042034,8.106263704388,0.449007182343044,2.35049726139655
mp-558122,GdSClO4,1.8755429507212,1.83900399945188,1.88662660852645,1.9284,18.4587717618095,6.20833831330252,6.01171028429854,609.880687228931,0.167981679591753
mp-20098,Ba2PbO4,2.27102192855992,2.27105557615836,2.27253596671208,1.5342,13.156181915042,8.18030431734018,3.39861855123988,0.471440998858436,2.41539340307897
mp-5121,Nd2Te4O11,2.11047604819387,2.26552783033005,2.04168186552166,3.4541,13.3631280973067,8.73836526257581,3.3323551249563,1.75120827101269,0.871122370769365
mp-17874,Sm2Cu(SeO3)4,1.95659454409952,2.04079140776317,1.94758402129408,1.359,13.3515393533126,8.02125525863776,69.6018516520623,43.1995281985757,0.03751583481738
mp-554825,K2SnP2O7,1.61156214276707,1.68576362518593,1.67835057422459,4.2339,14.2337858897651,11.8097351525243,19.5508295158385,2.69029341382068,0.422855392580839
mp-6692,Ba2PrSbO6,2.08448982487322,2.08668567350236,2.0757430235942,3.7711,14.2451434312605,9.53362771917659,3.0318243998769,0.419444904598256,2.71393775076155
mp-697683,PH8N3O2,1.55712637573191,1.53804197276927,1.53014452258602,4.5076,14.7199234837007,13.2308630705955,12.5994693829028,0.536041481790882,1.94489568778772
mp-505702,Pb2CO4,2.13981432839394,1.91921358634207,2.09838252232523,3.5059,15.8749293140883,10.7586570365279,3.69742626002786,1.438828060192,0.965468478966866
mp-29521,RbBiO2,1.83310927661174,1.83169733307662,2.19454417134857,2.2003,11.4596472661088,8.11637880714869,3.67240285145536,1.07292825445971,1.20433004956853
mp-3848,BaGe4O9,1.87246759918563,1.87246756180181,1.8544110817184,3.0544,15.6731651141266,11.5734015709075,46.8396743997048,0.386786808965544,2.6067530009899
mp-559533,NaLiCO3,1.5709357307032,1.57093582618769,1.41372672040957,4.4792,12.8060643053842,11.7158663998998,31.1990974446202,0.700929458953117,1.45872929812592
mp-30950,Sr3GeO,4.25497589887416,4.29715230239748,3.47616151667324,0.3364,1.63329460693347,0.661160677240163,0.362681800957458,0.35206852418386,5.59759403603868
mp-554818,KTe3O6F,2.10033309739193,2.12765194757037,2.06132147905173,3.1186,13.6606903891072,9.08917094529468,3.93218088712639,1.59358251900247,0.881828723878665
mp-542512,NaPr2RuO6,2.40288398596353,2.43476602366634,2.36693221913937,1.5284,18.620310468041,6.14153118682878,3.06613246014535,2.78620976094611,0.685054292148732
mp-21838,Ce(SeO4)2,2.29247140222076,2.355035135619,2.22004231941646,1.2939,4.92127723226501,3.04049039727721,28.8549606224071,120.4840896853,0.042955937173185
mp-12932,TbTaO4,2.19329821729741,2.14614715012741,2.12608864114364,4.3564,14.4889300782492,9.41482079591974,3.11476263962131,2.075044086958,0.802969222867232
mp-569868,MnBiPO5,1.93783997791355,1.95168375255829,1.99967621629103,2.961,19.5654271018977,9.96113969959161,10.3237429281914,1.7770904707339,0.659581645826519
mp-28670,Ba2Bi2O5,2.37259765868552,2.16389843107296,2.21837275497154,2.0391,12.3422026734582,7.73039065229081,2.13662602059122,0.724246236464001,1.84877349428879
mp-23743,AlH12(ClO2)3,1.55127428909268,1.54447178025369,1.55584465805555,5.1388,14.4231556732604,12.8802137840196,4.90854160694421,0.473325714563628,2.31643656215929
mp-18318,Tm2Si2O7,1.86662935796049,1.85565528318166,1.85039050473137,4.735,15.2397205824459,11.3037896774846,188.895351159681,0.47164978085267,2.12551118372669
mp-6267,LaSiBO5,1.86402943109813,1.86402959472214,1.874033361496,4.2086,11.2299653831728,8.28864709478008,8.09470677135139,189.868322222902,0.128804328050276
mp-740719,Ba3In2(HO)12,1.6695217878183,1.6695217878183,1.6695217878183,3.2604,13.3845304181491,11.0290238936054,21.8568011560618,0.438649317350391,2.32547777100783
mp-22876,CsI3,1.66636646029617,2.01657699084364,2.16777435172575,1.9682,8.04034375448158,5.70222757643661,8.52743824099414,9.75202861986896,0.219811279888825
mp-12933,TmTaO4,2.18063109443115,2.1499993372092,2.12429231745539,4.3864,14.0695906930494,9.15510910776252,3.54090482368688,2.55233088179994,0.674212421564065
mp-3094,SrAl2O4,1.70386175202098,1.69527255035879,1.70039993530934,4.2367,13.8611126175219,11.2120388245809,7.34575668775401,0.425546245440558,2.4860538764899
mp-557401,Na6PbO5,1.90299560693135,1.96030008927205,1.94864622494695,1.0357,11.6746647880838,8.32976211126304,10.9674555637687,0.330425423217744,3.11758036200148
mp-8609,Li6UO6,1.78488582828146,1.77257837062286,1.79122087973538,2.1712,7.85914474225155,6.06236156328587,3.969575103398,87.5202302275603,0.26334206028004
mp-550514,LaTaN2O,3.71315391412745,3.54816938716291,3.30992232537261,0.840599999999999,12.1689644522852,5.40429163037285,2.17567990254453,1.24102405294693,1.26541259132881
mp-25155,CsV3(SeO6)2,2.2886862629028,2.28868627601076,1.86435076098893,2.3985,10.6612812084701,6.94940829457943,601.940535656677,14.5544207029054,0.070368940671136
mp-555322,Eu2SiCl2O3,1.93867064247644,1.91951258917466,1.93373028626021,0.6428,2.31748128887761,4.14391220691641,331.146213916068,0.465762383113318,2.15003734116453
mp-542476,Dy2MoO6,2.18836467938961,2.16028463170944,2.19337641776326,2.1831,12.157434130869,7.82153506759029,129.721132686785,36.7694908840208,0.03490530451481
mp-27220,Tl5SbO5,2.62539970861581,2.62482946493672,2.53336481186583,1.4702,15.9088162516688,8.88954274461035,2.75863325742339,1.01899967979881,1.34385292578714
mp-17722,PrTaO4,2.26511950015888,2.22543543379717,2.25685509503823,3.6783,14.2332247302033,8.92299520686973,4.14811570923079,2.64851159153719,0.61864387198193
mp-647343,PBr7,2.16438238303679,2.33172028554027,2.11400545410839,1.2227,8.18488799030222,5.22008309057946,15.3382445074146,2.70250276812607,0.435223882324587
mp-566555,Li3Nd3(WO6)2,2.08270101070701,2.08270102511138,2.08270103711502,3.6864,13.49866661972,9.03256065891066,6.81344658240275,1.48995148503142,0.817931390554802
mp-561448,Na4Ce(As2O7)2,2.05307421931113,1.90858033365117,1.90858033365117,1.5533,6.40460802840397,4.52851564233704,43.9395188182388,129.36793667622,0.030488446626367
mp-560921,NaAlAs2O7,1.81050160452842,1.75220237701014,1.79125144801058,2.7489,13.7396259405142,10.5882848406552,40.9999325661294,0.465375131416361,2.17319440459153
mp-9646,La(PO3)3,1.684725482089,1.68763252812927,1.62816946599548,4.6322,11.3624787705948,9.37848901539616,195.782752941167,1200.75240184702,0.00594051337008
mp-554636,Gd2B(OF)3,1.83676545045904,1.8564916859496,1.79897307372845,2.8473,15.9172262414095,7.40596742636622,12776.6933752578,9123.53478641345,0.000187874152621
mp-18388,Ga7Te10,3.15518194404063,3.15394770248335,3.15646029754851,0.8997,12.883497555994,6.20403564626957,3.64702486622045,1.34965015340048,1.01512885161728
mp-18466,Nd2SiSeO4,2.27919262678695,2.3029825531254,2.29723354276399,2.626,15.1492373685579,9.34629410889747,39.153749239962,1.34207020500167,0.770657841265599
mp-17704,Tm2SiO5,1.90323629904434,1.90581348247933,1.88267065096368,4.8696,14.5893351074536,10.6105469075614,225.617442432481,0.495904812410245,2.02094830421041
mp-643074,Cs2P2H2O7,1.55438524504062,1.59545648953521,1.5576136074136,5.2237,13.8556523781502,12.2073395607045,64.3161087161539,0.476182168314426,2.11558484270214
mp-30005,Rb6Br4O,1.63140603161813,1.63129900386165,1.6315188567712,1.5309,9.82880135777014,8.29852954557536,103.045441483023,0.392844320755102,2.55524208336731
mp-560464,UTl2(TeO4)2,2.23232603129561,2.13280207239209,2.11229447284227,1.8389,9.65245197242285,6.26232949304861,4.55413633705564,674.132416331624,0.221063990427352
mp-9751,Al2Ge2O7,1.76367463269164,1.76168041085777,1.78412019213953,3.4013,15.7881127604926,12.2663519132119,6.72780912464263,0.395225183361619,2.67883993726159
mp-558514,RbZrCdF7,1.52342321762536,1.53426325641984,1.51253253188155,5.1017,12.6383296367129,11.518987063502,151.038045919581,0.658962988136035,1.52415676162068
mp-22904,CaCl2,1.67451431764557,1.64305607329756,1.64305607329756,5.3548,10.7656271644258,8.96064907815418,2.49738245184668,1.17422373107831,1.25204570722065
mp-24136,Cs(BH)6,1.55879118550241,1.55879108606638,1.55879123361661,5.4088,12.255137823774,10.8781925275386,44.95604116695,0.578817221076654,1.74990505693201
mp-4104,HoPO4,1.7913244987997,1.83768748159201,1.80503622124322,5.9066,15.7192248939268,11.9414449129626,4.43282145493216,0.50499375002366,2.20581248409639
mp-5915,TlNO3,1.85149834728525,1.79669081925634,1.85862699054974,2.8355,12.5924880851256,9.44559254811203,6.61407053470189,3.33982691398553,0.450609537681427
mp-28329,TlI3,2.08243472646804,2.48643227134784,2.83436346998757,1.7598,9.5712596526961,5.56420841731319,3.54929646551862,1.93584751306731,0.79831558956725
mp-3203,NdTaO4,2.20237011194758,2.1382160204245,2.11458928163367,4.2435,14.24392182116,9.26823821151867,2.84169850172038,1.7240346316104,0.931936968022711
mp-558349,Ba5P3ClO12,1.74862745031639,1.74862729590957,1.74405658738471,5.0838,13.9624459392482,10.9869252986435,28.0593878732273,0.562547148217157,1.81326747481846
mp-7249,Ba3Nb2ZnO9,2.29328146985929,2.29328149820296,2.26061797524482,2.9037,13.313634448382,8.24567008741045,2.09758214557215,1.22505657051933,1.29302820886076
mp-543039,TePbO3,2.24083325350192,2.18384601792342,2.15507662044764,3.0439,13.9366926871018,8.92287087834627,32.9322888624123,2.02905143922985,0.523206463457808
mp-755026,La2Pt2O7,2.82168170068844,2.82168170068844,2.82168170068844,1.3312,10.8030417660348,5.65766270358021,2.01999111471823,1.26258996504686,1.28707445133113
mp-559545,SeO2,1.91231595454308,2.14584844758431,1.77318816824386,3.601,11.4846733602609,8.16944259863324,5.6977077880703,2.99954467428022,0.508893108939963
mp-546082,TmBi2ClO4,2.38725450465592,2.38725599171936,2.24586985152747,1.6028,13.5544621188075,8.22456003963505,2.00788281475666,0.30524421357209,3.77410241143026
mp-558805,Na3Nd(BO3)2,1.71624900291304,1.70774761601356,1.67014476917422,3.7653,13.7313106846913,11.119038515016,21.0182129348028,0.538126116493419,1.90587822598988
mp-5884,TmPO4,1.78848478327326,1.83316028486327,1.8017301795774,5.9394,15.8816081349836,12.0875896223393,4.32048846851647,0.508209360168714,2.1991483094423
mp-28128,SCl2,1.5212161910787,1.69914616793259,1.70811187279991,2.1297,7.27185456875554,6.09431458022308,28.8337451438016,9.63631703624692,0.138455672329789
mp-15549,K2LiAlF6,1.41671263141118,1.41676948371992,1.41579920539602,7.2179,14.5480713839864,14.5178128366755,17.8339136864132,0.580637140052881,1.7783189555015
mp-558534,Tm3B5O12,1.89969464651559,1.85254086054802,1.90246598392718,5.4737,16.7407375797701,12.2489678892373,9.87456995062144,1.3501961148478,0.841903381805399
mp-24007,Rb2HBrO,1.57518686193099,1.55037564157852,1.57535362061983,3.3456,11.0091373184711,9.71461726036392,140.071891444578,0.419233932790994,2.39244229225967
mp-5985,HoTaO4,2.18585159377301,2.1461503698483,2.12527737719103,4.3725,13.9880722735655,9.09924044603449,3.26734512485617,2.26079354849165,0.748381447640704
mp-31232,In2PO5,2.05330915597238,2.2061164339173,2.01095227193487,2.3567,18.4282819455446,12.293264551637,3.96831244020668,1.57261079086286,0.887881533099769
mp-867975,CsB2H5O6,1.53527330140272,1.53076990106286,1.51007031293248,5.0467,14.0748894830818,12.808978827026,43.6260554741948,0.580926641430005,1.74430982427997
mp-28641,ThB2O5,1.83927059727491,1.82188499637052,1.82138430047039,4.855,12.0600463596981,9.08425042821347,3.15917663186057,14.1913640602318,0.387003563021651
mp-570229,ThBr4,2.07304186161303,2.14245167506761,2.09520479189983,2.8488,7.46492147636593,4.95228304430916,1.18292647441044,28.9183292325664,0.879941222713028
mp-615993,SiO2,1.42151519161773,1.39829705356194,1.40502044824978,5.4763,12.8098643680253,12.8822141075018,51.3316646273384,0.625224143922273,1.6189075500297
mp-756440,Er2Pt2O7,2.6737371299363,2.6737371299363,2.6737371299363,1.9557,13.1489667147883,7.17727935023006,1.65890834502141,1.23816575471207,1.41045236558058
mp-565245,Dy2Hf2(MoO4)7,1.8973102223938,1.85195009921974,1.88264391747351,3.2256,11.5453037802291,8.47931238404285,87.6973761722362,5.14948646904115,0.205596971004503
mp-12673,Lu2SO2,2.25149238284299,2.25149254939918,2.23403609863404,3.1514,15.0704597917117,9.459977913268,3.03702040662352,0.519566333084517,2.25395215520712
mp-545529,NdBi2ClO4,2.42534959541918,2.42535388345701,2.24042391970805,1.5287,13.2906560762122,7.99895079751199,28.5431200112741,0.36113172626909,2.80410740042897
mp-23054,NaBiO3,2.18990518516213,2.23055314888482,1.95131387275343,1.1714,9.45800798672458,6.22281938710579,13.7881139227216,0.408482435474648,2.5206119136841
mp-6459,CaMg(CO3)2,1.69411453567933,1.71016872851774,1.57040255985527,5.422,13.9791006283023,11.6008426813947,88.4540589232578,2.1578091101219,0.474738327185869
mp-9655,Na4SnO4,1.72420175443595,1.73235752660933,1.75172861197162,2.1274,12.2315150037779,9.68556585351723,24.3477654310228,0.402535268012316,2.52532590427166
mp-643385,SrHIO,1.90041073718289,1.92886183019935,1.85270670101881,3.7424,12.7247098931816,9.26909512740652,4.83832423147703,0.316289740807747,3.36834116449727
mp-18334,NaHoGeO4,1.78664450577052,1.79480207265314,1.83318401967724,3.7367,14.442015472845,11.0089709094299,36.3609369853906,0.429999943001335,2.35308374517275
mp-12315,DyBO3,1.88388706667889,1.86669316439526,1.90499455904735,5.3595,15.2842672699046,11.1816864464517,5.4804823560512,0.789965367639917,1.44834396990695
mp-22855,HgCl2,1.79832980290046,1.6036233441803,1.84894767097395,2.8686,11.1842640399296,8.78487674758876,3.6957568007292,0.752669734215856,1.59918454896049
mp-7012,KRb2YF6,1.42196151143412,1.4205632932045,1.41936451977637,6.427,12.279143823961,12.2055857276272,72.8794930516641,0.558593391689173,1.8039322194981
mp-13356,Ba2SrTeO6,1.98429378369232,1.98473051823163,1.9825738296467,3.1787,13.9180808806476,9.7201788920998,3.9879070618034,0.481169608308493,2.32902734851203
mp-643579,SbH3OF6,1.42131074716263,1.42131074716263,1.42131074716263,4.7684,12.6899909072183,12.6059899089486,19.9509027960531,0.901482546889931,1.15940686143275
mp-29537,Cl2O,1.7647120756656,1.72876142078657,1.72776384671054,1.0959,6.57176694845395,5.19101486892693,27.823588794502,1.34392017912322,0.780032537732808
mp-754768,Tb2Pt2O7,2.69538878086261,2.69538878086261,2.69538878086261,1.8142,12.9568904656302,7.02841894003338,1.68292673893971,1.18022685579736,1.44149766457715
mp-17685,Li3GaGeO5,1.78692728167657,1.75782170028703,1.74573195823414,3.3027,15.8186188309794,12.3333369108895,34.5901951024658,0.47729717717574,2.12404069166466
mp-566132,KEr(WO4)2,2.04269335682084,2.0599834902251,2.25295675058355,3.315,14.0178617037595,9.24300868752636,7.89232174357436,12.3213750018875,0.207865200584278
mp-17975,KSrPO4,1.67538337105273,1.66280050216495,1.6694030250362,5.089,15.2664172902768,12.5822785245297,4.92988207138966,0.463857104887023,2.35868094168237
mp-23262,Bi2O3,2.61147881668606,2.62562256426928,2.48465162950463,2.4554,12.7928909305148,7.19327249013035,1.69849853318282,0.872213668995578,1.73526335030707
mp-28328,RbI3,1.69151780363081,2.09009250034538,2.27818560701274,1.9443,8.7123796790399,5.98798455851116,5.58941664026729,4.60402967821207,0.396110579710541
mp-23083,KAs4BrO6,2.08536290127162,2.08536316741233,1.71345540939938,3.0216,12.7139117629316,8.97043205802516,2.31124325049597,0.616034577601352,2.05595307397534
mp-23568,XeN2(OF4)2,1.95805566315159,1.81808949999718,1.77732944610728,2.1924,7.70125330612526,5.73083018833582,175.194461201529,5.04121703878076,0.204072741093744
mp-17439,KSm(PO3)4,1.62359289848164,1.62725109002883,1.62087942488021,5.3169,14.6185602293487,12.4036148284681,50.2690117624176,0.547220725391423,1.8473091372259
mp-4412,La4Se3O4,2.34375065226658,2.27114701637741,3.75446453039578,1.5096,11.2476629555152,5.94187524724953,16.6103296824123,1.96404514894178,0.569356765924039
mp-24123,Rb(BH)6,1.58857217966323,1.58857219540064,1.58857217336827,5.6432,13.2753399235629,11.5369845971048,22.174674402314,0.585943338911009,1.75174615056719
mp-557758,LaMg(BO2)5,1.7954654995293,1.78021761029375,1.8141150018673,4.7697,12.8087864333686,9.80734033242824,19.0364904991335,1528.68641551102,0.053184847391435
mp-560740,La2SnS3O2,2.44858894263615,2.50591625558397,2.5918532867429,1.6741,11.4339795841517,6.54670612983046,1.8235825120984,0.566411952533288,2.31387059493081
mp-560739,K3Li3TeO6,1.92182291327791,1.75380368912829,1.73437929531,2.6949,13.5131487802541,10.309381070663,35.0522660054907,0.565028997354412,1.79834949842223
mp-556046,SrGa2B2O7,1.72342348249059,1.80204872853095,1.80019527274127,4.0986,17.0239143634305,13.1871628154387,5.30150616455705,0.43698649209187,2.47702589642224
mp-8075,NaBe4SbO7,1.82589334025841,1.8258929924834,1.82232421100089,3.3859,16.5386803524718,12.4760550290424,7.47848303865128,0.699571337484784,1.56316374375947
mp-561457,CsAlSiO4,1.60768352918104,1.60741112351508,1.60896752297863,4.4582,13.6613998976947,11.7152635694535,48.051207850999,0.434099035561002,2.3244329275254
mp-27205,TlCl2,1.88356966953707,1.88316884266919,1.87860793674465,2.3213,11.0470997452802,8.09544622028571,7.71678485302671,1.41823018152864,0.834691807512697
mp-557747,K2SrP2O7,1.57246623811133,1.57772325520035,1.57204997376038,4.7677,14.2273024379476,12.4908252552097,20.0561493325815,0.505620983646126,2.02762603876022
mp-562366,Cs2U3(TeO7)2,2.07970241380828,1.91005773211178,1.81332342123516,1.9321,7.66337937924696,5.47533722590238,14.159779190567,709.421704054348,0.072032169031244
mp-669426,SiO2,1.52893319016888,1.52228659259681,1.52693546687475,5.6183,14.4993656643984,13.1883996227029,5.20471321609982,0.531639014737808,2.0731091171172
mp-17337,RbAsOF4,1.42516751997791,1.4435270659049,1.47109439194091,3.7709,12.4779684110928,12.1148505258866,1410.11418915727,0.969468829719065,1.03220184104079
mp-18987,LiMoP2O7,1.70266797996556,1.66538940191176,1.68867581850395,2.1802,16.6776364917211,9.81776386705374,21.0581713238171,3.98441307132771,0.298465498261533
mp-470,GeO2,2.16771466987701,2.09943430475926,2.09943430475926,1.2307,18.7626614978187,12.3533598622285,1.52501557300997,0.220670336836337,5.18737769189496
mp-2414,SO3,1.43051425718166,1.46251775031963,1.45926031947696,5.1448,11.8232886857918,11.4372429601123,78.8212685943506,1.09352651933795,0.927159495104864
mp-19093,Ba2UNiO6,2.21072905621652,2.21072913085253,2.21072888658922,0.9697,10.985395051302,4.59945802382463,2.44493663705815,402.566020839765,0.411492619191395
mp-29412,Ta3Br7,2.15088088931024,2.13405688068524,2.15226516721337,1.247,8.10783239664971,5.28813795255283,23.0385523697393,17.0396979809125,0.102091991172635
mp-947,Au2S,2.63863878353972,2.63863878353972,2.63863878353972,1.9021,13.7277575917048,7.57051708218947,1.65107776811278,0.451493086537953,2.82053832879621
mp-29590,Sn2OF5,1.74387844759891,1.75228101342222,1.77855979376573,2.5113,15.2582407168468,11.9314055595549,5.04243600104475,0.514713412472687,2.1411455646058
mp-722832,PH3NF5,1.41464708673224,1.41048392759365,1.40539299130172,7.0748,14.9145791304532,14.9717264974235,146.969107147339,0.629641707686786,1.5950089789253
mp-27814,CS14,1.76880972690677,1.7620773989811,1.77405382387345,2.6279,7.87494398724946,6.12345023071063,11.8857921412143,1.31046668218793,0.847220996278434
mp-772087,Er3Sb5O12,2.2320319531763,2.2320319531763,2.2320319531763,3.1339,13.5670631138808,8.559596771159,5.49007865824474,2.93959018094753,0.522330226797756
mp-755311,NaLuO2,1.93221535549224,1.9322153244398,1.73881478599648,4.061,14.4177041690859,10.6394162838195,2.85883672401295,0.38791974258519,2.92764543817607
mp-560570,Rb2NaAl6F21,1.37925382363073,1.37991789610832,1.37547990170704,7.0042,14.3739257049854,14.8905633630473,25.8645052203749,0.55727281496029,1.83311624951954
mp-760109,Bi2(SO4)3,1.74133648098235,1.73474185975897,1.73861917911888,4.3137,12.8696787106618,10.1784084834742,6.86118547137892,1.95019910841583,0.658515563917512
mp-554651,K3Pu(H3O4)2,1.79946495381266,1.68884713044136,1.68438558827841,0.7255,5.65195764496116,4.93231998806083,17027.9475542156,103.232947902731,0.009745556821704
mp-23958,YH12(ClO2)3,1.60915670150548,1.61073832760011,1.61136911041512,5.399,13.5518493378115,11.6025054233255,18.5884246465526,0.514717076137447,1.99661181100853
mp-3032,RbBF4,1.34633906576315,1.34594404787123,1.35320782217662,7.764,13.7670525221664,14.717858671144,70.208604309157,0.594016993187947,1.69769679163029
mp-504598,Rb2PbO2,1.88525081885674,1.91755659368896,1.94251096007204,1.899,11.4266389637382,8.23903905913822,9.22546634150126,1.06706753196011,1.04554341374984
mp-571102,TlI,2.34246981624097,2.34246976928199,2.34246947045207,2.2086,15.2889121733542,9.26942079072971,0.475604680832295,0.340332815198463,5.0408868012229
mp-22766,CaIn2O4,2.00467799908115,2.00489868322566,2.00537201286943,2.0006,16.086563102757,11.1291767936252,4.95969236563003,0.315360264349319,3.37260194896776
mp-1266,Na2Se,1.97889064629656,1.97889069935659,1.97889065134989,2.0162,11.9220481185864,8.34490288229562,2.22497968166801,0.245478335886463,4.5231215433415
mp-755617,NaHoO2,1.9318038642678,1.93990021392854,1.88507131695329,4.0048,14.1512853658134,10.1850115793465,4.58462140800565,0.409494998364018,2.66015278779892
mp-13031,MgSe,2.15684750735883,2.15684745867667,2.15684773454224,2.5476,14.1918141979973,9.21569303045748,1.2397510286126,0.2024100033458,5.74708085404722
mp-18040,KPrF4,1.56121608049623,1.53946931765463,1.52634278587741,7.1937,14.0119431129822,12.5891302299897,22.3891264617135,0.605928549850324,1.69502413984993
mp-866311,Bi3BrO4,2.63579179754396,2.62491151279429,2.41880703240254,1.5866,12.1846043864361,6.88084358124832,674.536932624188,0.426694117907539,2.34508171404509
mp-560786,Nd10S19,3.05962731880862,3.05962731880862,2.83405283825126,0.5022,6.70479744052249,3.3655111223301,26.8345241394995,0.412547930063889,2.46122620130077
mp-758033,Y13Ho19O48,2.00424153484554,2.00480866418718,2.00431608036258,4.0342,14.142179792611,9.78627786539449,5.37838164818598,0.490769505348337,2.22354595004319
mp-24046,NaAlH24(SO10)2,1.46170708419984,1.46170708419984,1.46170708419984,5.3109,14.3275440306189,13.7289539161405,139.905936675188,0.577780894817031,1.73790755305356
mp-676361,Li3ErCl6,1.75020821047097,1.75020824760941,1.72385258940549,5.2147,11.8435536465826,9.34977856705861,8.72791264817531,4.27092705631211,0.348716135469916
mp-757886,NdHS3O11,1.60043953650239,1.61285992882209,1.60436086651352,5.5001,13.9151086417428,11.9500832042058,5.77732330254422,1.47166301652035,0.852593922349192
mp-569787,Al(BH4)3,1.43947951010079,1.44047564713882,1.44161158430418,6.2616,11.2246557202771,10.956945219411,35.1505580637522,1.04331300329175,0.986934180850721
mp-15254,Li3AlF6,1.39213599910354,1.39459284380783,1.39393771022955,7.6948,14.9217046910962,15.2218908630381,387.06006155301,0.69287247315558,1.44585061341388
mp-23211,PrCl3,1.90644372589384,1.90644351083372,1.99521041496881,4.3867,12.0555963207909,8.60672826330077,3.02199030714685,1.76178755511997,0.898513071924411
mp-14941,Al2Pb3F12,1.66614558487546,1.67372518652257,1.66068746307064,5.264,15.5672184478575,12.8489614665623,38.553386085529,2.7871224692006,0.384731047409495
mp-773785,K2TeO4,1.59663588836027,1.59448509870742,1.58422967084953,2.6698,10.8247896062952,9.38639711027768,25.5019678568022,0.709604727689022,1.44844791608211
mp-697181,CsLi2(HO)3,1.62575252421763,1.62540991445235,1.61837414092045,4.1415,12.9805640587507,11.0191144210035,6.83260057538469,0.51369071944172,2.0930538025087
mp-700,GeSe,3.9729264944119,3.77870136157913,3.62094801260664,0.9307,13.9745827532663,5.8878280618411,0.744224118576287,0.604902984898892,2.99683891312817
mp-505782,Cs2SO4,1.58006319493873,1.57163911570055,1.57693650157513,5.0151,13.1694065391684,11.5445750280844,30.277791725775,0.441654585865281,2.29724038358382
mp-7951,ThSe2,3.40991714268837,3.37639625784652,3.37511038338008,0.6305,8.33504297011679,3.8096750216471,0.558330081647561,0.924156698607638,2.87312278447198
mp-560790,Cs2NaBiF6,1.55070652607126,1.55070644868718,1.55070643578983,5.1659,12.5020410125803,11.1631655399464,6.77405296902362,3.38779054682072,0.4427997456628
mp-28933,Br2O3,1.82434218007478,1.65945608558949,1.98556609811912,1.7587,8.64806340391623,6.52911578492498,32.2403112819554,14.7757734512733,0.098695422475488
mp-752602,BiBr3,2.12086500513352,2.11721635644542,1.75142792886262,2.918,9.30477418784346,6.46161944454021,7.83296060432519,1.63415995776822,0.739600848749098
mp-5588,BaSiF6,1.47980651775832,1.48335872262916,1.47754703140035,7.3825,14.8478957299693,14.0071084133472,4.94006556858364,0.515150150998881,2.14360807394816
mp-15081,Sm2Se3,3.10105401597586,3.21219368656375,3.15326046656473,0.3125,1.70078437476946,0.818952176796367,1.01353648365092,0.430347898131621,3.31034567440879
mp-752579,Tm2TiO5,2.07687692220796,2.12173155936372,2.12247504343396,3.3886,11.9607542820219,7.92362668004662,20.2006111231284,119.130688700682,0.05789759552881
mp-644285,KAlH2CO5,1.48443426260647,1.6291094469065,1.58553853627088,5.0845,14.7110616489508,12.9869469048274,6.39423413836402,0.663733753942856,1.66301910862745
mp-690733,H2SO4,1.54303540788927,1.45284976511682,1.43428323214071,6.2275,14.1388497674675,13.3772333889617,10.0738935287811,0.605518988593228,1.75074235741017
mp-8232,BaZrF6,1.5796973064483,1.5946529058074,1.59271190740824,6.2844,12.9192622814044,11.2240351938733,10.5937444939239,20.1208039601265,0.144095132644643
mp-29369,Sb7F29,1.55227985556729,1.56163023472268,1.4720370613541,3.7166,12.0910890998212,10.9760670146889,51.8870091661435,2.12561006824473,0.489725819228725
mp-28319,PtI2,2.38839315649664,2.87760231964043,2.91077339379073,1.2569,9.053848082439,4.86917844841603,3.52676404941251,1.46631799733082,0.965526353985124
mp-23979,K3H(SeO4)2,1.57524022612426,1.55828829489283,1.57137885629151,3.5508,12.423736832377,10.9524263731845,32.9862755160804,0.662969752923127,1.5386800782204
mp-29836,Na3HoCl6,1.6473329566302,1.64634624851518,1.64960863843519,5.2294,11.4532648671628,9.56821655349945,11.1520961344236,0.42803097486335,2.42594876019918
mp-770559,Dy2WO6,2.16808369764638,2.16750157554729,2.18818969698699,3.6731,14.2533873747058,9.19164327230148,6.26786675467147,6.00351886373127,0.326112892626399
mp-642648,KP(HO)2,1.51316196092818,1.51221876393596,1.51958248542157,5.1341,12.6401456774465,11.5959898393415,12.6415509281675,3.05706608440644,0.406215236301103
mp-23311,EuBr2,1.9861051432389,2.02072894025894,2.02072894025894,1.0458,2.97032872848494,3.86216144038906,1155.48014898528,0.321852430933064,3.10787941361481
mp-769780,Gd6WO12,2.20079061021261,2.20079047844178,2.14536974668704,3.0426,13.9126561865773,6.7458612527116,4.3926030726846,11.4542823874661,0.314959035687285
mp-769809,Gd3TaO7,2.2218723523191,2.222893758145,2.18556139698705,3.0677,14.5731904623833,6.69598484300465,2.64785574072089,437.25351116405,0.379951081924436
mp-21276,PbS,3.94830829596677,3.94830839600961,3.94830831876134,0.5829,3.53600095928568,1.44711314846213,0.192444575696824,0.21057267016732,9.94525566544716
mp-772036,YTa7O19,2.3383703278138,2.33841509360507,2.41814738177804,3.1646,13.8136737833727,8.31010723879926,12.0396282047227,4.83938734899306,0.289696769883006
mp-15622,HfSe3,3.10278926773959,3.73749090567455,2.23160590830908,0.6631,7.77012374540559,3.8619726219939,7.51166521319062,2.72558494890127,0.500019993422295
mp-650178,Se5SO3F,2.13286726497455,2.09167969823298,1.90088097733656,1.4292,8.73815579757966,5.94903298283548,11.1644699243136,7.16541751013957,0.229129068293101
mp-767114,SnP4O11,1.60286722157514,1.61090373393322,1.6222558429545,4.4756,13.9484753158342,11.9293266843298,20.7698499763166,0.929391050872428,1.12412006006306
mp-22898,KI,1.67239875627794,1.6723988698872,1.6723988340106,3.8513,12.875417553909,10.5905516900982,2.72704729504666,0.354267026342062,3.18942651642523
mp-754815,YBr3,1.81185320597448,1.81549578627988,1.66626548004812,3.9934,9.00638978069766,7.01794812680497,5.48176580983218,2.97619252532781,0.518422738683728
mp-27397,IrBr3,2.40311483703963,2.46131798230135,1.90727589247073,1.6835,8.19703899690376,5.1235182233629,3.08692700041064,2.58371124426997,0.710986914777726
mp-865188,MgH8(ClO6)2,1.46318827906733,1.495962489503,1.48789285568552,5.3052,13.3188686195557,12.542756682244,10.6750625257823,0.626632859213482,1.68950703913723
mp-769077,Mg2Te3O8,2.01137837315608,1.85250910119222,2.06406101411756,3.4781,12.9519766253128,9.07775629236855,3.37494380196469,2.36860950483569,0.718489859306291
mp-720294,AsH18N3O7,1.5467637570101,1.54618021912066,1.54221418745906,4.2101,14.5664171572176,13.0609363023542,273.707038267915,0.544242134242788,1.84107100155255
mp-24113,SnH8(NF3)2,1.45034278362048,1.45034297667828,1.46683447600607,5.1147,14.3057565002407,13.777591334267,18.5492689686453,0.704574315225132,1.47320717962198
mp-30086,GeCl4,1.47062808690709,1.47613464832989,1.470318196854,4.1582,9.45574090619913,8.97912138853612,48.7386986051212,2.05632346399856,0.506822391122852
mp-23798,H4OF2,1.3321957476287,1.35911469346777,1.39407525980486,7.3073,14.7938073654716,15.5899575158828,9.48499635519068,0.605110295701388,1.75802094935461
mp-540829,RuF5,1.65436239681637,1.67441147869931,1.64956508510577,2.0099,14.8591210281479,6.42055071863822,51.6490868210354,88.5711756550954,0.030651781353681
mp-505551,InPH2O5,1.732979425729,1.74329319679737,1.72332563086609,3.4359,16.5941398706989,13.1620520148158,10.9620621682001,0.482146943623651,2.16528020687152
mp-13634,Cs2LiAl3F12,1.44913764701632,1.44972319081954,1.44666113170984,7.2091,14.3230538216398,13.8828503408939,12.9554097761473,0.505146646271458,2.0568109922103
mp-22887,EuCl2,1.95613966781516,1.95646701224426,1.95174205775251,1.2298,2.91104020213661,4.43484477862974,234.724352870231,0.910446121461522,1.10262295026556
mp-28483,WBr6,2.38275738378879,2.37928523931033,2.40008380895335,1.1435,5.83384956189955,3.48286072600701,7.45786998521558,2.27521167744892,0.573606086851982
mp-8866,La10Se19,3.66591908394062,3.66591908394062,2.99162174246678,0.689299999999999,8.63443441978913,3.90124856966692,52.1375853077405,0.448418584586715,2.24923924364412
mp-755363,Ba3SiO,3.84010328116315,4.04217564314071,3.91411133592288,0.4243,2.30571400275066,0.946381375084087,0.9626546852928,1.07210418322501,1.97153926356125
mp-774567,Er2TiO5,2.07303416276722,2.11310683118483,2.12148335605067,3.4037,12.2459623109556,8.12747069872071,24.9835138347692,124.112936494734,0.048083573097889
mp-23309,ScCl3,1.77969810080249,1.80001274439933,1.67071189018334,3.9009,8.39217607002115,6.59237626799802,3.8637476676537,11.48406686352,0.345893239706266
mp-768505,LuGaO3,2.0369445844205,2.03691272272525,2.05463619407427,2.8932,17.1145733834148,11.6466795168216,3.88488654951275,0.361188938139271,3.02604184471394
mp-15318,Rb2NaHoF6,1.44051809429802,1.44092049398987,1.44135814078251,6.5309,12.602188952533,12.2971213774745,8.29720492301856,0.51621619890071,2.05769535427033
mp-755459,Rb2O,2.00184722693816,2.00690777815026,2.04431999452141,0.4001,0.972636015450238,0.669144613452921,3.20256301183381,0.334172100578321,3.30471994862643
mp-38684,Li2MgCl4,1.66138460929431,1.66767687517696,1.65472152642068,5.3212,13.2084716021565,10.9403808195236,18.0240259889065,0.429560344406706,2.38344313116763
mp-673656,Y2Se3,3.13219757039686,3.13182248379438,3.12616412237106,1.6194,11.1471999666857,5.39986516814133,1.70351817375813,0.723873474560655,1.96847733859044
mp-7289,K2Te3,3.31598145350664,1.93485822478031,3.83845638896679,0.7566,8.14601525207106,4.0429963946651,2.52544030568307,3.63201632874225,0.671299713864742
mp-23259,LiBr,1.84533330322736,1.84533340348025,1.84533333032274,4.9286,15.0058388464631,11.1997043922062,1.29999286640336,0.361932161533671,3.53218370358569
mp-625147,GdHO2,1.93659289216913,2.02314921595022,2.01070495349268,3.5372,10.3322124023931,7.19552015206251,12.6563927927612,29.6272813728779,0.112764129264103
mp-27725,AuI,2.23598837653508,2.23598837653508,2.00340226614627,2.0853,10.4702734551454,6.79473628327906,13.101311467297,0.76379013456383,1.38558840462607
mp-561375,Pr10S19,3.02495989394901,3.02495989394901,2.81989340933305,0.5107,6.99744018265997,3.53723551010884,32.3369303845038,0.413639910078894,2.44848608459404
mp-674492,Na2U2O7,2.24042735655499,2.20136541718998,1.84800685875351,1.6682,7.55296237511048,5.02504042068113,4.98433558339028,11202.8989494919,0.20071780843514
mp-619575,ClF3,1.52201764115926,1.49841682118161,1.51914516752021,2.5705,8.86213807778171,8.14147173082646,35.2835959888196,5.85458426614288,0.199148103493613
mp-22882,YbBr2,1.80599526300597,1.7779064992288,1.78609282513536,4.4989,11.41763812137,8.77336639375156,3.4892591666529,0.312807263296819,3.4834505019125
mp-696497,Mg3Si4(HO6)2,1.61818059251741,1.61925135479332,1.55910791480256,5.1766,15.3266213528637,13.2255683457888,43.7531463232334,0.488854699224239,2.06845310024196
mp-758007,Ba2CaP4(H3O8)2,1.63977390209748,1.62004868445365,1.65429668741734,5.4679,14.636739343044,12.3046135789442,56.0666250086186,0.497703047812731,2.02706613434151
mp-600029,SiO2,1.42558556039264,1.42310461316096,1.41145307750559,5.4293,12.8962199568299,12.8259113068891,4.78547537917043,0.574410188021242,1.94988185252355
mp-757220,LuH6(ClO5)3,1.53736116771564,1.52451718258601,1.54766812333911,5.4212,12.982706873982,11.7154414133953,222.827588879158,0.703475084037406,1.42600222864595
mp-760417,Rb4I2O,1.70674105534495,1.70674105534495,1.7301983730197,0.8507,8.48273171119593,6.80178616876718,189.267366336696,0.362712565559369,2.76228754728749
mp-27642,PaBr5,1.72003175842773,1.72772419673975,1.71976812099771,1.9641,4.7131983753068,3.7616504630271,23.8969175459459,1461.43187701711,0.04253066166574
mp-18506,SmZrF7,1.52314000997938,1.520402078399,1.52794732566277,6.0508,12.082206974701,11.0085346703149,387.486903530454,27.492312315018,0.038954537123271
mp-24618,AlH10N2OF5,1.42890494785343,1.40596297959797,1.39753283682352,6.1343,14.4366585948263,14.483361651456,82.0188307064443,0.567262761251338,1.77504380520916
mp-27455,YCl3,1.54215311172399,1.64388192094201,1.65864479621165,4.9904,9.50502923534092,8.11338751610912,6.99672674865336,5.48702694419538,0.325172032286385
mp-557539,MoF3,1.47685086247732,1.46268565659201,1.54700003878474,3.585,16.6452364056655,10.8248726735167,2.4622078770491,2.66749806059593,0.781022671996668
mp-755404,Gd3SbO7,2.13593009482988,2.12262511056475,2.1338181459534,2.6668,14.941498940733,9.80351929564213,3.23284415296209,26.3800588042133,0.347232570399708
mp-36526,AcOF,1.86875904813863,1.86875868693633,1.86875913108137,4.9425,14.4770903152543,10.6778422233898,4.8937807010488,0.375091422390641,2.87035770171367
mp-866308,CaB2(H7N)2,1.61305693947858,1.6167037792991,1.60055400721125,5.6947,13.3820721273358,11.4595933169528,4.68669833533145,1.08919920575632,1.13147552492131
mp-676801,K7Th6F31,1.52862689365326,1.52595936053356,1.5294559849829,5.8521,11.007757082492,9.99747913608091,1475.75986504515,143.699167704658,0.00763659956513
mp-17297,Na2GeF6,1.36846208570059,1.36846204185575,1.35931514741799,5.7995,12.9610039872944,13.6063491543398,144.30537849214,0.754085710059451,1.33303895168978
mp-505366,AuBr,2.30474769551897,2.30474769551897,1.94917000284737,1.6885,11.1590235369965,7.16383473959326,20.7180436531433,0.697852634956671,1.48123439680193
mp-770806,Sm2TiO5,2.09795614825477,2.12722243312729,2.15282741296185,3.3989,12.4910914261657,8.21153313385917,24.8402849671002,69.7455410249272,0.054595021269788
mp-677391,Tm4Zr3O12,2.13866822345122,2.14295372091886,2.1479568687476,4.1822,13.599587394424,8.87896221812224,6.80944949128835,13.8382291208178,0.219118331258944
mp-756277,Er3TaO7,2.12576744965201,2.14850607166934,2.11812596178792,3.6347,14.0972844515323,9.2495751365352,5.92798379568137,16.7476799562247,0.228401182227479
mp-864801,YbO2,1.83936281358518,1.83936281358518,1.78000752526499,3.2995,13.4826386668185,10.1980426731765,27.7124531003038,7.70947754533319,0.16579533607257
mp-1672,CaS,2.23209963039287,2.23209971103443,2.23210002688052,3.1836,14.0221026667061,8.84646155518778,0.881619608561373,0.440989583239279,3.40190330108445
mp-768950,Sn2(SO4)3,1.72358295709838,1.72358293098998,1.74125140344523,2.6113,14.0807090583239,11.1925401258238,20.3402581773646,7.04287320032035,0.191151090306803
mp-9254,Al2Te5,3.42316629306845,2.35946009926,2.78595649642991,1.2967,9.1078746177396,4.72595515306296,1.22370634396408,0.83331819926056,2.01721131358728
mp-571235,ZrI4,2.06366455365207,2.02618808356974,2.13851439555594,2.0272,6.84248763967578,4.59119357286794,5.67248818725218,12.8658519683515,0.254014609956942
mp-774557,Er2TeO6,2.00531900454766,1.9999584020674,2.01744848261362,3.0442,14.1130833168692,9.7526782968651,16.2493009109333,0.550717281689176,1.87735483647642
mp-779519,Ba4Hf3O10,2.13059947901993,2.2194510289709,2.13260195770331,3.6087,14.0880736485981,9.13382021577614,4.72995198716543,1.48824840892814,0.883349474156
mp-438,Nd2S3,2.84651145439466,2.8144846544261,2.86995675925614,0.7596,11.0571695217728,5.75664903811184,0.89710825499946,0.403907300871212,3.59050828319636
mp-22859,HgI,2.42365545612408,2.49756668379445,3.39313749942439,1.8773,13.987390833552,7.42660923150095,0.979941866442637,0.718625004456384,2.41201504468267
mp-286,YbSe,2.40415814579657,2.40415846815471,2.40415813331819,2.7843,14.647418545677,8.69532514072382,0.671464841292071,0.360793915887097,4.26094661615312
mp-8812,Rb2GeF6,1.39509672066133,1.39509671349337,1.3950967636691,5.9669,13.2956084491866,13.542516851507,18.1478060415701,0.705175501404044,1.47318977996747
mp-768941,Sr3TeO6,1.91075207182931,1.91123510850968,1.89189378930214,3.2198,14.3033442900128,10.3653575926903,5.65490174944424,0.518053107628949,2.10714175926827
mp-754883,KHoO2,1.94141642364538,1.94141628199621,1.78706660760029,3.9759,13.7364838447833,10.02582462899,3.66557229507634,0.51523606767796,2.21366661147946
mp-568108,InBr2,2.00125674514791,1.92355711378685,1.89536841273669,2.4224,11.6414239763782,8.29536239257604,10.7724421571981,1.08222400669475,1.01685257812148
mp-27863,AlClO,1.64325530274513,1.77536786892182,1.63246304092926,5.8505,15.0382348612067,12.2837669642934,28.9741032444737,0.432370178288508,2.34734654065166
mp-766341,NaSb5O13,2.0971231651956,2.07939865586183,1.98441739309048,0.7792,12.5924451658756,8.52980015683784,2.2743875121055,0.325179545330389,3.5149029903132
mp-7384,SmF3,1.62559948941921,1.66060418522898,1.6470593674789,7.7936,14.8980044172588,12.4727246292645,16.3360085256061,1.55994056472697,0.702264528379671
mp-2418,PdSe2,4.0808644108816,4.11995679346277,2.5818904856713,0.9111,10.2094223498168,4.46951228709395,2.47591795251688,0.710282316983824,1.81178149029155
mp-707463,KNaReH9,1.73441394424745,1.71084622920939,1.72290388878776,5.4761,12.8775918026672,10.2764542497711,7.27363919059978,3.89682101625788,0.394102194292649
mp-23184,BCl3,1.47284513103041,1.47284511066167,1.32601259420867,4.9168,10.0349305252984,9.94461449761911,292.424216500875,7.43978820794393,0.137832117847672
mp-29254,PrIO,2.17953481963469,2.17953481963469,1.93739309898637,3.8868,11.6544803095859,7.74673050013506,1.49986189659305,1.31950588345313,1.42458749925672
mp-567744,SrBr2,1.75555254549672,1.75666218437126,1.74759223504798,4.4697,11.6478149561684,9.13366093638472,3.03522715160018,0.360469012066622,3.10362819928686
mp-31064,B6H10N,1.58254378770384,1.58254368976025,1.58254365816555,5.8088,13.6032548316648,11.8718235718246,11.8195154768467,0.616515110814381,1.7066260964657
mp-733968,BaCaP2(HO4)2,1.67336296720108,1.69791886143007,1.6655160311447,5.327,14.6889556565901,12.0335776451807,19.9302334294171,0.494337196127477,2.07308571999037
mp-23230,PCl3,1.54734339110619,1.45266537440665,1.56279714294594,4.1522,8.92475316427548,8.1498143704136,4.6561751973634,2.54804264144239,0.607226661217468
mp-720,TlF,1.97021696267188,1.9446026946397,1.93326394990441,3.2411,15.0048757840239,10.6458233883806,3.76625290674476,0.519238493503583,2.19141316754299
mp-768978,Ho2(SO4)3,1.56636628538794,1.56634916605462,1.54571553010248,5.9222,12.9789427183579,11.5149351051064,7.86383226140177,0.548327768497732,1.95089117718139
mp-568848,GaCl2,1.84984718558047,1.74257029700383,1.79348070243312,3.8767,13.2890196015815,10.1821607189269,10.5459472601742,1.39724997511558,0.810514705483296
mp-768419,La(ClO4)3,1.61662931125227,1.61663780420971,1.66922308275437,3.9509,9.75497981516516,8.22138677990045,27.3511170529799,79.1563591088001,0.049194801819904
mp-643655,LiAl2H6ClO6,1.54754613501504,1.54754608655122,1.59388140713166,5.2046,15.0046399290649,13.2783058473098,13.26227397362,0.544817157941744,1.91088002046168
mp-27390,K5ThF9,1.44483144691691,1.44198980232178,1.43105750757962,5.9843,11.5102460567109,11.2480841066916,264.157649365776,0.631190673614684,1.58809293101409
mp-23004,CsMgCl3,1.62203020317132,1.62203016309809,1.63979862483172,5.1261,12.1800786009271,10.3070689342875,2.95942785344905,0.391778140668346,2.89036817294512
mp-560314,In2H10S3O17,1.56835781950421,1.58200384323174,1.57005965173302,4.0302,14.8792616393577,13.0688371173497,62.091439154854,0.726243253692022,1.39305438728874
mp-28127,Na2S5,2.05048360393347,1.88742083277683,2.12998276753593,1.7703,8.98854171400989,6.17051731910474,2.34293258842443,2.3492153179605,0.852489574364176
mp-28778,KScF4,1.43946807884024,1.44293865080952,1.4487497713546,6.1209,11.0095974389623,10.7164696888498,54.0347196113061,13466.5305142387,0.018580877757287
mp-773285,Lu6WO12,2.09376293309438,2.08973351171866,2.08308591517489,3.5095,13.6611436116408,9.11794201105187,4.63384224086285,7.17300534788845,0.355215213847029
mp-17077,K2YF5,1.45301489324783,1.46861036017046,1.45556620598309,6.8082,13.0483759163429,12.5316667677268,58.9310745079887,0.564767337439497,1.78760961651462
mp-18687,NbF5,1.4945304781101,1.50294107336249,1.50378605858679,4.5876,9.93333048908971,9.2181963411792,122.880914500127,108.802306234379,0.017328941918118
mp-23364,CsLiCl2,1.61933197646437,1.61933197646437,1.59569769380043,5.2725,11.794813266706,10.0911899343957,5711.85296186721,0.433624721096881,2.30631665583216
mp-28626,LaSO,2.49626161689836,2.45261883708007,2.28018203439989,2.0045,11.1487261248696,6.60611463041247,24.2476267202508,3.03150156041809,0.37111068123079
mp-707483,TiP2H4O9,1.86931673346172,1.88895864168594,1.69541243949666,2.9914,11.3549712336339,8.59630278605446,21.5109953493591,829.999784378936,0.047692673069639
mp-6952,YbRbF3,1.47225513413946,1.47225513413946,1.47225513413946,6.5258,14.1557096161951,13.4433752045474,3.21849783060889,0.488674372081325,2.35705640635141
mp-755804,Lu6TeO12,2.02062980775797,2.01874571206975,2.01553884854646,2.8746,14.0073305585833,9.63403939586483,7.22659059173025,0.820544723428406,1.35708045526075
mp-770754,Ho(ClO4)3,1.56681868127745,1.56681891104237,1.56370452451862,5.8121,12.5921077131949,11.1209667093174,19.5527711173262,3.94843804580295,0.304408351567772
mp-864766,NaMgSO4F,1.52384982855923,1.53778738452362,1.53141290970136,5.6118,14.7869748122853,13.3991814159066,14.8316761975251,0.528140628493445,1.96085835560903
mp-558928,KrF2,1.59119512317,1.59119512317,1.32428044990478,2.9017,8.01410351012795,7.42643780995538,3.81550035188582,7.51685369010975,0.395123207910779
mp-1249,MgF2,1.42118772510883,1.40628381203795,1.40628381203795,6.824,15.6029250678401,15.6466933406285,3.48317092397664,0.553131765704419,2.09498221625123
mp-569890,CrCl3,2.10321454920795,2.10321439468258,1.63953805689286,1.4724,17.275671631658,5.14195978283397,49.2085429606865,15.4661149038456,0.084979153674444
mp-254,NdF3,1.69322790551066,1.69322793799299,1.67112184474981,7.6447,14.9881948374213,12.2267186487886,7.96791776195907,10.7968825029105,0.218122631179329
mp-771106,Dy(PO3)3,1.59739415924812,1.60563299978544,1.59599461778541,5.7515,14.1079073716767,12.1670301682905,30.4684284071994,0.560204702331675,1.8178826336905
mp-754113,TmClO,1.7008311056657,1.61802242567895,1.80773095619896,5.2921,11.5654083760995,9.3048971418428,6.35132219310307,1.20151267051848,0.98973172153435
mp-734042,MgH12(NO6)2,1.5108185662084,1.53726629443308,1.38090468534219,3.5261,12.3255969725615,11.6654778417182,106.803663239028,30.3439989577,0.042318420101592
mp-8426,K2Se,1.81523929827447,1.81523900079301,1.81523911923471,2.2009,11.3520926470145,8.606154841822,22.5419410718146,0.334094835147268,3.03752385690863
mp-557780,CsSi2HO5,1.54137980718576,1.5289829135736,1.56618807619009,4.8635,13.5494689993507,12.1449071946936,14.4759852298569,0.50043042346426,2.06735971378054
mp-23942,KPHNO2,1.57856057533438,1.58371869029825,1.57629660914436,5.2688,14.4716570998128,12.6565168608051,39.4757452959692,0.525489413934288,1.92831991769405
mp-1270,Dy2S3,2.82156358425608,2.92062955370927,2.85934610356984,0.5938,9.59626052571998,4.96487746501094,1.09463908055002,0.45271808764761,3.12242327501175
mp-8387,Tl6TeO6,2.59123743412293,2.5528190417654,2.61537753106507,1.5686,14.9318655545373,8.36398661005665,1.18080179812828,0.633600303225457,2.42516425215382
mp-29331,KH3F4,1.3276010884298,1.33199421545291,1.32021432350963,7.3637,13.490094971449,14.7831647531973,19.7039266857329,0.614951339609865,1.67689623031265
mp-770998,GdTa3O9,2.31208830497453,2.39915044338616,2.2714985978424,2.9347,17.5469517163818,7.13230016944921,14.4597288032368,60.0229634663223,0.085817880637109
mp-755417,Ba3(BO3)2,1.85422968911621,1.85422968641967,1.68219972060395,4.1762,13.0416523381663,9.98409901484027,12.6567040436178,0.494073734340992,2.1029989089326
mp-10543,K3SbO4,1.86529243283727,1.75867205584213,1.77470201160646,1.953,12.6059163353566,9.63670404561227,14.2694986149876,0.438044935545674,2.35295036432707
mp-28542,Na3ErCl6,1.64628960392757,1.6467328471856,1.64917199224338,5.2282,11.5171537924474,9.62383706757731,11.2590276935084,0.416769188021841,2.48822723841588
mp-7896,Cs2O2,1.75669383217452,1.75889535220263,1.75741664098187,1.708,9.13470806247234,7.14530682405508,2.21072763154773,0.639577699250658,2.01587144560266
mp-2072,KTe,2.07564105278345,2.07564107205461,2.59823781051697,0.6627,6.07496708775958,3.8074873257489,1.57866349665167,0.442659963410911,2.89251757137704
mp-28320,Pt3I8,2.83409342647697,3.97345700744327,3.97345700744327,0.7141,8.23134852215732,3.60395667106087,11.3394587977218,2.96763525992353,0.425156264362827
mp-23218,AsI3,2.48677544422491,2.53657257928883,2.17030841817471,2.3114,8.3698490548411,4.97917643120999,6.13438789583836,4.49933606791515,0.385270463289595
mp-28582,CsB3H8,1.5577046510812,1.55374787208221,1.57980414925395,5.9805,12.5091356936642,11.0638394273413,16.6918761661786,1.9489293428582,0.573011617005719
mp-23251,KBr,1.57817166366654,1.5781719076197,1.57817177772256,4.3102,13.3518357824002,11.6883013740193,3.46853849789387,0.40711005562039,2.7446441134482
mp-23800,KHSO4,1.50940620443935,1.44955286899099,1.45366942253045,5.4306,13.6133529861601,12.9433255985078,233.288087638411,0.524665202117844,1.91026391155807
mp-24303,Mg3P4H48(NO15)2,1.52522704211537,1.52170811261556,1.51609348326546,5.42,14.9603873840628,13.6605897528437,21655.1201745768,0.955947285931141,1.04612896431309
mp-23276,InCl,2.4066714794504,2.4066714794504,2.4066714794504,2.1888,14.5992635760698,8.6594432519849,2.34459575193188,1.11126126912984,1.32639114620444
mp-769366,Nd3SbO7,2.11193295821624,2.09786634941314,2.11261265498434,2.8848,14.6309851951982,9.69081902297102,2.73586748758653,0.59891730381922,2.03519437182787
mp-755293,Sr4Sb2O,2.967797550373,2.96749882224071,2.80949544224581,1.1075,10.3461024429669,5.28629106033938,0.916963557956244,0.445197732349471,3.33674881270739
mp-1029,BaF2,1.52236183281111,1.52236186565481,1.52236201345147,6.6825,14.0095808121354,12.7790580364501,5.24069874239356,0.506725225323079,2.16427037577677
mp-1346,B6O,2.37904642661719,2.36320621613942,2.43347780758321,1.9307,18.6615765858128,11.1240556034956,0.598079902895491,0.367662324956495,4.39190445265633
mp-756919,Mg3(AsO4)2,1.69153726828586,1.63910122628226,1.66043113076092,3.678,13.4300250777348,11.1069258589318,21.6482891014658,0.477491535138251,2.14047099078632
mp-620029,MoCl2,1.96315501170947,1.98144529321402,2.01540577055838,2.4538,9.40442690054554,6.55963290916929,20.0857059227703,26.6958393435976,0.087245670216658
mp-583646,Na2Gd2B2O7,1.86982057427979,1.84843530857858,1.82554684136014,3.234,15.4814542661999,7.60969651241847,10.2564570877086,12309.1247420549,0.097580795356798
mp-757723,SrH4(SO4)3,1.55289843518499,1.50493090539068,1.5251772060977,5.8908,14.2068178065099,12.9063349969807,160.25806122976,0.585345727783103,1.71463200647932
mp-600005,SiO2,1.36513990125555,1.36513990125555,1.36513990125555,5.4398,12.0743808195358,12.6792284313387,854.746218957019,0.655393731772791,1.52697031029265
mp-754535,LaAgO2,2.18014939625705,2.18002946310365,2.14244830976152,2.8784,10.1689898634202,6.57576246360858,3.90064687036994,0.837876392362846,1.44986120065833
mp-8861,Rb2MgF4,1.45235517694536,1.45228957856207,1.44797767938598,6.3742,13.5564535654493,13.1125546167516,17.9978061895342,0.507907839288467,2.02442345268081
mp-600003,SiO2,1.39054184403059,1.39054184403059,1.40779034660705,5.4596,12.5811907308667,12.799814551837,186.589820271883,0.622976121625876,1.61055730988072
mp-20652,PbF3,1.89039469688211,1.89039469688211,1.79541632219382,1.9099,13.7143001352656,10.16629192736,1.01849180750168,0.814129626514443,2.21014955636622
mp-865716,YbCl2,1.65969418267342,1.65969418267342,1.69075628048516,5.3972,12.7254756104129,10.4825184803077,2.38629304931111,0.410087487734368,2.85756406530948
mp-707176,NaCa2Al2P2H5O11F4,1.59923303492643,1.60484636647874,1.59165680345984,5.4846,14.8197215491719,12.7905039333757,142.83273072244,0.5111072448785,1.96353773549217
mp-8289,SnF3,1.61184682274712,1.61184670797195,1.61184683825728,3.2702,13.7366677949296,11.7494607376161,1.23979335524445,0.512022392605213,2.75962561238148
mp-685014,In2Br3,2.09585160257114,2.10058319283003,2.16832172428355,2.1418,12.5466425123732,8.26275703415258,8.90883442481735,1.24255707298338,0.917040136010875
mp-504910,Sr(BrO3)2,1.74023763032524,1.7097757835459,1.70826079976097,4.2651,11.4514235223964,9.15599063899443,15.7064173816176,3.2256588218672,0.373682430962595
mp-771443,Tb2WO6,2.14668760419396,2.11118608843465,2.11490694594349,3.7798,13.9837184353322,9.19922675897462,15.8717061595521,20.6364506548278,0.111463144126202
mp-555096,PrS2,2.98017714574151,3.20759432597079,2.82038141924102,0.8834,12.360494792472,6.17605228913228,2.62961430753142,0.422129126860444,2.74922728456928
mp-2955,NaMgF3,1.39548838404338,1.39502469512192,1.39579764650898,6.7529,14.0257898739516,14.2814843591896,12.2155470759597,0.547020067894845,1.90994938863587
mp-772820,SrLu2O4,1.98096583261802,2.00746890885015,2.05292597284948,3.8741,14.0939202525202,9.71282141431244,2.83695080186497,0.878016915860695,1.49142135312271
mp-909,As2Se3,2.91373113550307,2.29907351774579,3.23345826631488,1.6374,9.40173203057812,4.93213094511766,2.82697513224275,1.63589232648325,0.965022158574643
mp-753594,BiOF,2.26362665428732,2.26329355144223,2.10931174082922,3.037,14.0315104973054,8.91933181932049,3.2131455709812,0.715427453803252,1.70898726671106
mp-696656,BH4O2F3,1.39553685727035,1.37542427999509,1.41016184177562,7.1784,15.0472482412337,15.3476573474584,36.2052897052068,0.602432038450644,1.68755855053541
mp-8140,AsPO4,1.8803188027566,1.74617650883294,1.74558356717746,4.6416,13.3930276785144,10.2873959784064,4.02482705726038,2.48373009411365,0.651078117841384
mp-766947,Sn(PO3)2,1.76609064886262,1.74095495346663,1.78099391632874,3.8201,14.8280165939972,11.5662379231457,6.73447080960837,1.20852221662274,0.975946627946775
mp-780409,La4Al2O9,1.96297013222311,1.95427273685123,1.93084594672905,4.4019,10.3357925606545,7.33314524533748,10.5403172663575,0.613603840516537,1.72458981014929
mp-7449,Cs2Se3,2.11585513918132,2.29050350796501,2.15849855918414,0.8303,8.12204667048653,5.2100206031188,7.02876189497531,1.33139686348984,0.893363415920702
mp-27219,Mg(SbO2)2,2.09602709429053,2.09602709429053,2.16810168580719,2.5542,12.4793567599908,8.22354112278864,2.32042341853447,2.94597000243301,0.770402599251239
mp-2589,MgO2,1.73440253113284,1.73440253113284,1.73440253113284,3.8431,12.3311817743434,9.77400362176041,4.0089797454031,3.16621661933087,0.565274383155183
mp-722246,SiH10(O2F3)2,1.40782395561377,1.38151267095166,1.38939687994468,6.607,14.7549340366326,15.0613403267612,47.5322421983789,0.57259572079197,1.76747124203674
mp-28587,BaH8O5,1.61404540208756,1.58995747427408,1.61099732153719,4.8099,14.361657166891,12.3409947741736,13.6797611201235,0.474953642519314,2.17856933215446
mp-23291,PbCl2,2.22182905733092,2.17867339452246,2.11071851273447,3.9313,14.8746786366453,9.60794003957684,5.42304944213956,1.33069497324816,0.935885117559366
mp-757850,K4Sb2O5,1.9212578587998,1.73690460302228,1.77031558768486,2.4079,11.8182414695189,8.98681734565794,44.2285517210641,53.4410929461555,0.041322021347607
mp-707981,Y4H9NO13,1.74656727039069,1.7544974437143,1.73453735618464,3.3887,13.47494465043,10.6147851295739,41.1183477717346,275.610857644147,0.027948347425576
mp-772282,Sb4I2O5,2.51998274994096,2.54312924366812,2.44628926130987,2.2686,11.8692391173236,6.82241443008781,0.886994573001522,1.4440095844079,1.81991879288334
mp-557865,NO2,1.39973731106947,1.39973756826057,1.39973726820429,2.7841,8.39237634575002,8.50952771842658,4.40477446834869,64.9255213113673,0.242428643184139
mp-645299,Cs2Mo2O11,1.7392012218257,1.75638168403112,1.73680508117635,2.2645,9.92766466994915,7.82521178325354,93.6005793662466,186.548093620963,0.016044242499235
mp-755376,Er2TeO6,1.98470664582955,1.98474367110718,1.92816427464052,3.1514,13.6372909984021,9.60220280387042,10.8133122757166,0.664407920246561,1.59757805880779
mp-7791,Li2GeF6,1.44509290704785,1.44509290704785,1.45870211489529,5.7409,14.9532144427487,14.4793667022987,4.72222337507082,0.907646012871567,1.31351576179473
mp-22216,In2S3,2.65241709012742,2.65251164370677,2.66770903210976,0.9128,14.7691932170048,8.0997507214637,79.9423149598355,0.177132852653723,5.65798914964001
mp-850292,Dy2H16S3O20,1.57093766903719,1.58286128893217,1.58790277725055,5.2738,14.3894185695234,12.5753672129643,59.4781896008874,0.549017013244237,1.83825006495865
mp-759924,Bi14SO24,2.34327671861434,2.34066097288779,2.38792574842686,2.6898,12.5169480374041,7.54996505338,11.6024865016385,0.843213309921438,1.27212795595477
mp-29555,MoBr2,2.07059199988795,2.09201806158551,2.13027376174988,2.122,8.80763067383036,5.85730213046264,10.8777084575192,16.1640084286053,0.153796969737497
mp-6204,Cs2NaScF6,1.51999174668812,1.51999156576607,1.51999178287253,6.7991,12.2465777189359,11.1913609437062,12.2226820602276,25.3205441821855,0.121308725649341
mp-757924,SbH5(Cl3O)2,1.71187366940438,1.66741195269795,1.69978519819417,1.6463,9.47667501424604,7.69709047082987,103.041759896233,1.10403288449514,0.915474924752764
mp-30092,TiCl4,1.50116555715884,1.51516549921122,1.50692390650623,3.4606,6.37660182729573,5.88316020778245,55.2140365703213,90.7307753239465,0.029132955165241
mp-774810,RbPHO3F,1.44775698582324,1.46592263438423,1.45937299207571,5.189,13.466991001065,12.9491094745981,30.2718605090969,0.521693893434776,1.94986684307891
mp-504751,AsHPbO4,1.95551953199143,2.00540892837346,1.95018865497674,3.0145,14.928824123249,10.4900082178726,1.36557553922297,0.574736712134831,2.47221910207302
mp-17434,K2SmF5,1.45895190804906,1.47716442551261,1.46186631399728,6.7047,13.2698315266199,12.6689673207375,70.7441958544491,0.553023469144033,1.82237695807226
mp-754599,BaTm2O4,2.06123348507635,2.0862671688928,2.05963990542036,3.2297,13.6893922426329,9.21263959350752,3.18048268718871,0.805783672521103,1.55544556030648
mp-722684,KAlP4(H2O7)2,1.55838050873335,1.56367451216677,1.56156045992462,5.7203,15.051324421866,13.3368328692391,15.1961280422508,0.534005620166704,1.93844570391659
mp-684679,Sb6O13,2.09517054198459,2.19964756949835,2.16477103639161,1.4302,12.4630277514871,8.10473460918655,94.0717532224626,0.624763480524441,1.61123590259187
mp-707105,Li3B5(HO5)2,1.58932684807122,1.58932684807122,1.60660716729386,5.9382,15.9723534514786,13.8184117945453,29.047712478627,0.634940343898184,1.60937722971253
mp-769222,Dy2Pb2O7,2.41191257718848,2.41191257718848,2.41191257718848,0.9585,14.9711981687031,8.86450845219581,2.21602530600358,0.292154827422161,3.87410102200319
mp-755428,Rb3ClO,1.73204081649365,1.7306179069916,1.75162988385104,1.3329,9.07318199558113,7.17638502129749,79.722183808175,0.395831955715406,2.53886814188695
mp-531132,Ca3(PO4)2,1.69029621368564,1.69037811154783,1.68959187675604,4.9822,14.1867375243624,11.5431769368617,589.876983419068,0.587288885646701,1.70443479681475
mp-5078,SrZnF4,1.50883317500644,1.50845464631854,1.50485500630459,5.0649,13.9076506081314,12.8351893859121,7.98711093756764,0.579443806854675,1.85099460309915
mp-543042,ScP(H2O3)2,1.68487283199653,1.6391875518073,1.66803877353016,4.8638,12.6313438493876,10.4441505235547,12.768813183517,11.8462099516927,0.162730998744539
mp-2160,Sb2Se3,4.30359310460457,4.27964500981098,3.10315021389555,0.801200000000001,10.7634257196891,4.44747250402395,1.28892164063024,0.741325690804895,2.12477712386629
mp-756347,Y2Pt2O7,2.69069305198493,2.69069305198493,2.69069305198493,1.8571,12.8508553683772,6.98030614897002,1.82466308210124,1.20156333044422,1.38029548142239
mp-28112,In5Cl9,1.96043498489493,1.96332964883638,1.95640064659568,3,13.375683475029,9.44315966595192,4.64232699499763,0.654756557390373,1.74269441248487
mp-759356,AlH3NCl3,1.53313698018148,1.53363792663066,1.53083018326658,5.1434,12.0284485532724,10.8870044640525,13.3080074063002,0.466905120932495,2.21690548844706
mp-643384,BaHIO,1.88630802362711,1.91206172756007,1.84533247410866,3.9362,11.7100876710881,8.58361450834352,2.22194608961603,0.351005604877659,3.29901327976355
mp-703476,P2H16N4O7,1.53022601598587,1.53918525525682,1.53492785172463,4.8016,14.943106224161,13.502136782945,109.54297451122,0.549562886077799,1.828756809594
mp-24171,SrPH3O4,1.59325078691335,1.59473443557227,1.61646647660878,5.8027,14.389605254661,12.3946375230879,14.013491262318,1.66737098333302,0.671106357829629
mp-27780,TcCl4,2.05758435307037,1.70575987759122,1.82593377755054,1.72,14.5459827589563,5.19483053259595,22.9465893743908,18.7997686916626,0.096771604961177
mp-1666,Th2S5,3.71395309474958,3.71695843264355,2.98095591379678,1.7534,10.6887957679026,4.79958827332272,1.70045020177922,2.61723568267326,0.970162074261466
mp-570884,TeI4,2.21682738389799,2.48277698555468,2.42046050370585,1.7639,7.06874073515963,4.24027255149558,7.40649166896201,6.83686976974851,0.281282458286735
mp-32755,La2Te3,3.46544039192712,3.46386646393882,3.46701402506537,1.0864,7.26790156892958,3.26705248491106,0.89499767744677,0.713935737629427,2.51800762574454
mp-23748,MgBHO3,1.60583017782081,1.68755124070352,1.69253411782451,5.4453,16.2478562996604,13.4518415747286,41.9306143883094,0.490500443860482,2.06258306195609
mp-695843,SbH7(Br2O)3,2.03634998219854,2.01388941106507,1.97368251499576,0.8734,8.129540215831,5.61683311313598,5.10856573923758,1.29070376167582,0.970520779477023
mp-15141,NaZr2ZnF11,1.50787474944042,1.50930249784462,1.52828044546804,5.7476,12.1151993755228,11.1129791372745,805.428236756203,247.566184549715,0.005280899417933
mp-583714,Pr5O9,2.07257171407891,2.09545621285676,2.06627624726221,2.8322,12.9322710687206,8.67016354978136,266.417132202471,255.016064984523,0.007674833949542
mp-32581,Pr2Te3,3.65271413061575,3.65000540821517,3.65541477810658,0.9424,9.64600062942639,4.17396282164447,1.00602543440912,0.481709007438275,3.06995273637691
mp-720391,BH4NF4,1.37833708866881,1.36356030303027,1.3563473227754,7.4934,14.6333542214697,15.351165674276,71.3041989769075,0.621661697861931,1.6226163650096
mp-769393,DySeO3,2.0742729690183,2.01054495100209,2.07411770157819,1.9188,11.6084090907931,7.86547485963589,20.9648456629591,45.0996620432114,0.069872011493488
mp-7368,Dy2Se3,3.07480057564714,3.20520240546521,3.13370399687016,0.3633,2.32518771589898,1.12426490754385,0.975609725855425,0.423872079694282,3.38420236640498
mp-12180,NaS2,2.14361653053899,2.09507045943567,2.08825520710473,2.0683,9.65286868862818,6.38963015886556,15.7278337152387,2.78906593448434,0.422124522943603
mp-27678,Y2Cl3,2.94153653215458,2.15134018230497,2.53913042792213,0.8149,7.10859459688896,4.03400492020594,23.4573468378716,18.2203729727828,0.097514185715698
mp-34857,KNO2,1.42419560454314,1.36230417308324,1.49223570189163,2.4944,8.94835082197222,8.84867589373939,13.4026213926517,8.03960734604937,0.198996453620423
mp-27456,BaBr2,1.8869681475849,1.88536095483067,1.89133552285151,4.3731,11.5932251875256,8.47015549332001,2.65033768446437,0.815575251182953,1.60343883782205
mp-32715,B36O5,2.52290343255544,2.50194625441875,2.49442928542783,2.5783,18.3623763653485,10.5436588773933,0.662594636205002,1.1675796269203,2.36569101010088
mp-696815,AlH4NF4,1.45038195658937,1.45038195658937,1.43576350420256,6.8114,15.6971264673121,15.254975741924,7.44690461437636,0.550171317065373,1.95189963842934
mp-32688,Nd2Se3,3.14351893902359,3.14141643371267,3.14591532467103,1.5191,11.0199923640949,5.32115248411133,0.982147374515308,0.591091044068207,2.70996389116285
mp-684911,Sm2Te3,3.68345255840224,3.68379842010933,3.67227054558893,0.9903,9.83773211965039,4.23430033918839,0.96146169240364,0.490056912717556,3.08066235662758
mp-15514,NaSe2,2.68181437090638,2.59202250376034,2.58907437513873,1.2207,8.64749897949313,4.79391685697667,7.37617867490638,2.04601104903872,0.624327467089274
mp-757727,BaB2H2O5,1.71768255216149,1.70539278466868,1.73314944825886,4.7844,15.4064027404238,12.3231294238688,32.9889200529482,0.563606527389345,1.80460067892946
mp-733581,PrH(SeO3)2,1.87543284337243,1.89995007039659,1.80977755815459,3.5309,12.568621409711,9.30300325954624,68.0130635159423,3.14510780786489,0.332657182397245
mp-540668,BS2,1.54773207306691,1.91877937501944,1.8696978392243,2.5605,9.41944402589028,7.28248034271505,384.997940558026,79.0228473637802,0.015251984548213
mp-27127,Te4O9,2.24485114651284,2.28184448856621,2.18395464925442,2.3829,12.7641734768786,8.03848282192072,3.24419357864152,1.66260907668822,0.909707309244043
mp-570232,TbCl3,1.72805128974808,1.72805128974808,1.75119197120133,4.5211,10.4376112977809,8.26663036337384,2.86587128252564,3.57209491326358,0.62888179293686
mp-27436,PaCl5,1.65436534054604,1.65107707270133,1.89742166636728,2.4199,5.68226112849513,4.50419950765731,35.8886609200986,1578.93974895004,0.028497290473216
mp-757145,SmH2ClO2,1.86530222216133,1.89817738633669,1.84817254335195,4.7224,14.1504371141514,10.4275773871316,2.53724194092763,1.208560097229,1.22155967780648
mp-9481,TcS2,3.77249097281889,3.58229572341536,2.46056502860623,1.2258,10.0633986041007,4.71794177626738,3.04868129274211,8.8434648289126,0.441088523347028
mp-1522,FeS2,4.41081021355488,4.77139080667262,4.59575394467545,1.1734,11.8825277018465,4.37083631032012,1.87745893031248,1.89225900748265,1.06110370118697
mp-24348,BiP4HO12,1.69815622072882,1.70310253654911,1.72332105250299,4.9638,14.4302580428774,11.614404499911,31.9720751818243,3.33356898529729,0.331256086971002
mp-23220,YbCl2,1.76344509412683,1.76814461795409,1.76478523905885,5.554,13.4972970916911,10.5119653248972,9.80629379005758,0.376188944794421,2.76021399463696
mp-571035,OsCl4,2.37026212474486,1.87529486214835,1.86161821811025,0.6741,11.6746043257303,3.77829209390424,2.69033417103779,14.6115376327212,0.440140103328291
mp-634431,KHCO3,1.53432363600383,1.49504947409776,1.41484532723545,4.9714,13.1634632605366,12.4060541098683,16.4332289521618,0.818395708589448,1.28275510392744
mp-7447,Rb2Se3,2.2169839602487,2.47104348606009,2.34181894048195,0.8282,8.69968125689422,5.27298561343248,6.07592597094239,1.72537100365988,0.744169457901319
mp-28478,NaTe3,5.66257206223462,5.66257201013815,6.17984406437573,0.6028,9.49518822469772,2.95886702550264,0.995339109305031,0.259928938767706,4.85188805152394
mp-568584,N2,1.29292015994801,1.29098745539994,1.29538552562548,6.9711,9.07124544566418,10.355917628573,12.7526778288618,10.5274107763934,0.173405022167676
mp-16911,Rb2S5,1.97478467686986,1.87942244053858,1.82211569336308,1.9823,9.35039437511561,6.81740925606266,21.0013724857066,4.63830130180763,0.263212106477566
mp-28294,Sb11F43,1.53677708858507,1.6088125248145,1.60823644405914,3.5687,12.5402641939486,10.9283181979417,5.90317264291007,2.31353318565063,0.601639747959341
mp-602,Te2Mo,4.28141569927518,4.28141551709245,2.52619388606655,1.0675,10.0912475522082,4.32945591006513,1.7105522798482,0.673222704233985,2.06999907668462
mp-505464,Cs2Te13,5.58558909337234,3.64422865638258,4.00790664187678,0.4848,5.37200369984049,2.03223662091756,0.795173470683836,1.08405641105569,2.18004844749288
mp-18609,K2Se5,2.80454820425679,2.47750225226941,2.40696734502153,1.0194,8.48057973316772,4.78446245467569,2.82835579072864,1.39224155099552,1.07182847286685
mp-27655,Te2I,4.40234921150061,3.24267083898443,2.52086953847279,0.6558,7.89885346941605,3.60914879219898,0.958194738681448,0.641885471196872,2.60153951130759
mp-27398,TlBr2,2.07428994839198,2.00139851853648,1.97228860717695,1.8442,10.6085176605708,7.30378214990194,8.18659030934873,1.09201295818741,1.03789102558713
mp-27342,Ge5F12,1.617659275002,1.63287338762073,1.64934505789419,4.416,14.1455025444663,11.9284462510976,15.689194023646,3.51605504341869,0.348147791592261
mp-23238,Ta3I7,2.36285744385902,2.34874105000956,2.36123842929934,0.9535,7.33039843977052,4.42105050518869,5.56345363307227,4.95579405029309,0.38152847633631
mp-530033,B8O,2.54755999733078,2.5681184357424,2.56366395418744,2.4625,18.2981653348155,10.3334483358507,1.18789065668631,17.7452691820991,0.89818137114589
mp-561153,XeF3,1.588830827999,1.60008891940417,1.55304840877546,2.5172,8.44747548997271,7.38205448110809,76.5861349718849,17.6527285109165,0.069705660230131
mp-2095,Rb2Te3,3.08314722645546,1.9397214439192,3.46046314530295,0.8223,8.30526119279566,4.34240158479271,3.59985874213988,3.88993223252237,0.534862564942232
mp-23165,PtBr3,2.76628136493741,2.91615889656239,2.74941769471283,0.9419,7.7483729759712,4.07008000515513,22.3307450951269,3.43860327613642,0.335597061869447
mp-24239,K(BH)6,1.58299596335556,1.58299613707678,1.5829959791484,5.691,13.0338684173019,11.3713027229573,16.2067580207324,0.592817651024973,1.74856200932947
mp-1115,PtSe2,4.35456534799973,4.35456508850195,2.77844631943826,0.8732,12.2076254738551,5.10644758411536,0.941169852480924,0.315119694738122,4.23590480790012
mp-23290,PtCl2,1.90906483651027,1.8761213366944,1.9185318553519,1.8797,7.79771296619464,5.66012485545311,26.2330995684363,8.47514834488934,0.15611181558318
mp-27648,Te2Br,4.13567765910256,2.95434574144598,2.41511211748026,0.7801,8.04649581291442,3.86283397440491,34.4316307639766,1.90737602939008,0.553323531770685
mp-7670,K2Se3,2.40790587025324,2.74760888228292,2.60573557369124,0.8678,9.54147407314929,5.34361378096663,4.45999927280427,2.81236717095165,0.579787631758861
mp-30520,Tl2S5,2.53699660622556,2.37812388449383,2.45876551749043,1.7987,11.5664238961741,6.7454402105996,4.52774963746707,1.18643328733639,1.063722661614
mp-776532,HfO2,2.11046651951648,2.11046651951648,2.24635212066141,3.9025,13.9134481494641,9.03879639968883,2.03462401642662,0.914014754749281,1.58556554062466
mp-554278,TiO2,2.50832567662176,2.47431558819808,2.49356121440802,2.8356,10.9086531707194,6.29236782174676,7.40141692844686,4.64570473845878,0.35036185972323
mp-636289,WO3,2.49513169391918,2.60975085017708,2.50262148156688,1.3999,14.5444827226635,8.27471047335185,3.07438437344662,0.767281313069104,1.62857132354295
mp-715590,WO3,2.50523106119974,2.50523084764658,2.62251135364559,1.8977,13.6368378087082,7.73789810434439,2.67498481883399,0.393669868912722,2.91403338667308
mp-34688,TiO2,2.65354810960721,2.65354810960721,2.52666213609972,2.3537,10.7671064506122,5.98630007865981,1.98063978600689,1.77322944295461,1.06883017661486
mp-10390,Ta2O5,2.34035242645205,2.37918628526646,2.3958087757582,1.4187,10.2310319479362,6.14051087158583,3.6687417676434,2.31519553386725,0.704501974045972
mp-775847,V2O5,1.72429301744222,1.91334108041405,2.07090849628853,2.5856,9.37702807668581,6.80120193218442,14.824902021977,5.53904361077301,0.247990653247128
mp-352,HfO2,2.22173801110752,2.21399742998948,2.14347186825487,4.093,14.8502667676357,9.50844757870708,6.46897322962879,2.41192963055606,0.5691898316383
mp-510568,V2O5,2.67224235802069,2.58833518308584,1.98965475397115,1.9531,10.984185552806,6.49331650549651,5.55097210785821,56.817536145827,0.197748826330913
mp-25643,V2O5,2.28219856936245,2.28686136658959,1.81341442312561,2.4522,10.4061341150079,6.83680126010524,7.08661946624978,20.3874316676977,0.190160832897433
mp-556048,Nb2O5,2.44575236072665,2.27562489439714,2.27872935426742,1.875,11.5690725136682,7.03645607561051,292.184311647187,0.621901982293066,1.61139293063921
mp-776882,V2O5,2.15923555454239,2.64975565477272,2.24516991116485,2.0919,10.2326242177714,6.18470392054035,2.64631993525264,3.65542482855365,0.65144927248511
mp-1595,Nb2O5,2.28124891452029,2.28446606015498,2.29268346048904,2.7084,12.0481706838056,7.45185052386857,5.5368253069142,1.18315511328469,1.025806629461
mp-18773,WO3,2.59083553704206,2.59083553704206,2.45829960745227,1.3668,13.4050989855422,7.60091085661307,334.398555262695,1088.7057925804,0.003908965337959
mp-361,Cu2O,2.9362827810005,2.9362827810005,2.9362827810005,0.504700000000001,12.1143656533488,6.15576908319359,1.65887953606905,0.953063544168676,1.65206450815322
mp-216,Sc2O3,2.14855216599458,2.14855221719185,2.14855233354927,3.8235,12.2187568429846,7.9604900460413,3.46603522498695,1.17471898142622,1.13978151327543
mp-19033,WO3,2.5596245154319,2.58524982545208,2.48076861677989,1.5693,13.6111396748382,7.72917045405623,57.458100753663,1.50839349946669,0.680360966953337
mp-1986,ZnO,2.31965054049096,2.31964971277993,2.31964990030823,0.6311,4.91318668362039,3.0027066454831,1.64403723817367,0.143242395706095,7.58943210990062
mp-25620,V2O5,2.31483165262617,1.85342013585695,2.43084942149858,2.3767,10.6920558071845,6.82863411253444,10.8786123304949,7.93035028609894,0.218021323681858
mp-566278,WO3,2.65219220645865,2.69474507514162,2.83951822674199,1.2861,14.3420059095137,7.70613030154467,16.6641793300703,4.94083226767588,0.262404006991441
mp-27485,Tc2O7,1.73435581412812,1.6923553793456,1.75952008797854,2.6664,8.11623140496222,6.45419207683249,13.8532274546714,6.21361988295469,0.233122128615838
mp-8484,ZnO2,2.0476583382,2.0476583382,2.0476583382,2.2498,14.3827725576974,9.76743722603687,1.23833725787919,2.04798306955123,1.29581973942883
mp-556859,HgO,2.16004540924491,2.27184460736204,2.64681248674703,1.4862,14.0405224327395,8.462302625368,4.71504878857722,2.11841085983569,0.684138843560231
mp-581967,Nb2O5,2.41930677467741,2.37781470262088,2.38697903216597,1.931,11.7331974298283,6.9875074907776,12619.0614374596,149.908313269036,0.006749989321055
mp-2652,Y2O3,2.01406356155907,2.0140636782386,2.01406354169872,4.0703,14.2567539688616,9.82384392663691,4.37176917097451,0.533022114738718,2.10483511435298
mp-2310,CdO2,2.12061528807089,2.12061528807089,2.12061528807089,1.2868,13.1010820831797,8.63127411650872,1.29646166440864,2.71458416352434,1.13971072043496
mp-776404,ZrO2,2.37058711504134,2.35272010660002,2.27210984989723,3.4629,13.7226156033063,8.3508379111031,13.7202854500404,2.67814297392976,0.446277840922144
mp-557266,HgO2,2.9670222092192,2.23723393948867,2.26304789609058,0.6623,7.3962588641895,4.27037639282607,1.49994994377475,0.707990492596118,2.07913726026564
mp-32662,WO3,2.39885984584344,2.39885972495267,2.44253976426178,1.4893,13.2108843889647,7.81828690803444,2.39622602510418,1.79674414226731,0.973885173439804
mp-554791,RuO4,1.61921764750759,1.61921764750759,1.61921764750759,2.4251,6.54921520338305,5.57422237480148,15.6619464932561,4.45097748141528,0.288518774605583
mp-680944,Nb2O5,2.44173121985201,2.31389160938882,2.29210769816778,1.9458,11.6090142055648,7.02181940087923,6561.83041068811,0.985264317339107,1.01510846707248
mp-1716,Rh2O3,4.71869537584278,4.85092047553864,4.27486165741068,0.5649,7.31427430162006,2.68141079974735,3.10772219924316,1.55260118186226,0.965859489440723
mp-755089,ZrO2,2.28316086599258,2.20593547503094,2.30287052827553,4.1549,13.7821680983425,8.59317301347895,2.40639568662929,3.09012314354081,0.739170954316456
mp-7826,HgO,2.25024069823652,2.25024075378614,2.57066630662169,1.3984,13.8847168766887,8.37566414026666,3.26203341248462,1.90310688049125,0.832013815114802
mp-1285,PtO2,4.63959887490287,4.48583563229863,4.79944966949337,0.9392,11.2473357662743,4.10660546931773,1.3708798256117,1.98728378454347,1.23265793880875
mp-775757,HfO2,2.23284106241353,2.20820752195078,2.15563643270381,4.0165,14.8494420780866,9.48672746602751,9.9408810480372,1.69556980921801,0.690366942725639
mp-19048,BaWO4,1.83622677248754,1.83633596327034,1.83686501681533,4.9378,13.208169591216,9.90296222376196,6.2129382335519,8.26046559347978,0.282012992508946
mp-3858,NaTaO3,2.28578883101655,2.29666595960318,2.30067616365276,2.6175,14.0372905859467,8.65642554332132,4.34846649339203,0.493479802192823,2.25639151624106
mp-19172,KV3O8,2.22725601806348,1.75482643016339,2.2131597524806,2.2473,10.0981856556619,6.80720038650049,14.330228397313,49.8166368358531,0.089856173630643
mp-505392,Ba3V4O13,1.87838695161567,1.84474479806829,1.83359841023055,2.9877,10.4189406027193,7.74890175969141,70.2372753978978,39.7752353951115,0.039378726019448
mp-556791,K5V3O10,1.70212818553715,1.70212818553715,1.66471860985573,3.0582,10.4581865894045,8.51162901868288,96.0197722034828,132.150505307493,0.017981651284284
mp-3151,Li3TaO4,1.91535329639208,1.91084375080748,2.00074909721334,4.5892,13.5179695774974,9.62239019636498,5.17462384119941,2.8955922989409,0.538603248313711
mp-16025,Y2(SO4)3,1.58774886238347,1.58307536459892,1.575626383379,5.7187,12.9110915446811,11.270870038708,13.9006418524441,5.27309603466518,0.261581033462994
mp-24926,Tl2CrO4,2.17137152970191,2.06840345194065,2.06170644855178,2.685,12.2972118380464,8.16834044463531,6.64144936898903,8.89527985707653,0.262988715972737
mp-505318,V2Se3O11,2.21116771412754,2.10007002502298,2.13175392341611,2.1733,10.3609658862913,6.75252013461204,17.7530211031962,24.0894380231399,0.097840409715079
mp-3564,BaSc2O4,2.14310641359686,2.12878799085301,2.12389667827792,3.8719,12.5587277017577,8.23635471816581,17.3587967662308,3.39742997624854,0.351947815093878
mp-559760,ScIO,2.23797905262762,2.34777759807014,2.02581890602294,2.0185,9.41087474988223,6.00086329731304,15.1833257696043,24.2095383916174,0.107167756601788
mp-27556,CsNbO3,2.00549128395014,1.8302623937567,1.84043197646639,3.3463,11.2267812923604,8.18567329449779,68.6493460913941,18.9478122119615,0.067343322771096
mp-28150,BaNb2O6,2.41900171765131,2.17728055381019,2.265343556726,3.0472,12.3253382452573,7.62032415730521,4.32066657085094,3.18542250720565,0.545375867719512
mp-3378,SrHfO3,2.09328876889931,2.08501652751243,2.08388186325425,4.2118,14.80374178102,9.88655216448274,4.29421022713323,0.727553737854464,1.60734061124769
mp-18352,HfTe3O8,2.12835721390936,2.12835726794164,2.12835721156013,3.8521,12.9367581452219,8.49645588677613,19.8388815449369,1.13470645122466,0.931691265791063
mp-19146,CrPbO4,2.36068641077124,2.11556769213372,2.184358425259,2.1231,11.503692106579,7.2900741233513,1.95757000402131,1.85694671138847,1.04935582985749
mp-654301,Nb5P7O30,1.96919441142819,1.95375248944179,1.93071659494603,2.5795,11.5318032212614,8.17465567925714,44.6185432405245,76.9213143224316,0.035412504277954
mp-775149,Ti(SO4)2,1.96804386129984,1.97478814813134,1.97617883047056,2.254,9.89153624017161,6.94214664036586,33.118199689685,19.1956251743236,0.082290081536048
mp-32046,K2Mo2O7,1.77141443485143,1.87960284634813,1.70637222785651,3.416,11.4156923437947,8.7918937098917,57.1186166512655,21.0533817709625,0.065005734240642
mp-18779,Na2CrO4,1.6728748877307,1.67699791890151,1.68300661614861,2.8742,9.07395051123958,7.43960058941523,4.73573573465,5.56529063499142,0.390845566415314
mp-15590,Sr2Nb2O7,2.18788137932567,2.28325664348097,2.10220005708305,2.7521,13.1873359093713,8.45003946556018,32.8148321957882,3.01346145429365,0.362318322208811
mp-18780,K2WO4,1.60085916932127,1.59711101993568,1.59670617209304,4.5493,12.1972237541193,10.5296455118172,4.71056345369559,0.647728078193018,1.75614655839839
mp-12894,Y2SO2,2.27188820587634,2.27188848978113,2.25588696303693,3.3709,14.0602119948196,8.75831572609341,2.7859734897123,0.726359061264615,1.73567053302611
mp-5652,Y2Si2O7,1.75566213720066,1.81867177082617,1.81289797286003,4.804,14.3570669490166,10.9978757813214,4.75280796180119,0.550733141657985,2.02616337244373
mp-19260,Li2WO4,2.06363679217056,1.89985228373155,1.89028231489373,3.9852,13.1905819482611,9.35037362515206,4.00070174926203,24.8271384687115,0.290234652520595
mp-769152,Sc(ClO4)3,1.66021412775581,1.66021406451096,1.65363968263948,4.0778,11.4097856797126,9.46987660786641,16.3658979212459,9.4713385695334,0.166684363439886
mp-24901,CrPb2O5,2.19214953413311,2.31495359132748,2.25026675085422,2.09,12.3466757481777,7.73081546426561,48.821817741987,2.22466837452174,0.469987844618434
mp-19034,Mg3V2O8,1.91922497117977,1.95607874074639,1.94425943999251,3.3237,11.1535721651779,7.94850010898397,4.41104179930536,11.289747361297,0.315279755425501
mp-17196,TiAs2O7,2.07281237935323,2.01019353545871,1.99966189642149,2.7184,10.4497586816595,7.15825301811393,39.9106120946985,4.39039078873528,0.252826149740014
mp-19247,ScVO4,2.21461759678731,2.29798907525689,2.24289357304354,2.6445,11.8705608731186,7.4344063711861,4.03202285818379,1.19106730652976,1.08759758248552
mp-5024,ZrP2O7,1.72021397215579,1.72021397215579,1.72021397215579,4.5502,12.8850697361557,10.2975024405082,11.8400187444324,1.27000054433612,0.871860563062359
mp-2908,Al2ZnO4,1.85704493483599,1.85704495906804,1.85704478136635,3.8487,17.579323948845,13.0425334018945,1.75187858565325,0.349968224224251,3.42821808826953
mp-3324,Nb2SnO6,2.60273739551266,2.61280506161482,2.67497385781618,1.7783,13.1680576538471,7.28005781804479,2.70407327178043,2.81633239118972,0.72488418908347
mp-28870,PRhO4,2.47987216202771,2.40209674034998,2.4122616048016,1.0116,10.1830796804837,5.99055276750731,3.52868528768376,8.42645861571529,0.402065481384947
mp-25726,V2Pb3O8,2.23649207018491,2.25452496770384,2.34344689293357,3.0444,13.6136706790362,8.44444207235603,5.29663019940755,3.40265466478261,0.4826874699652
mp-560029,Y3BrO4,2.02135520629107,1.99797307539416,2.01707051934235,4.2046,14.273240307205,9.8435559475747,3.64970213692855,0.488073581481921,2.3228663579656
mp-17621,CsReO4,1.59241498674184,1.59980433178561,1.59301766782418,4.2779,10.0204386989652,8.66918626602968,30.701511826761,7.71694138700021,0.162156705389152
mp-541740,TaPO5,1.98419019753652,1.91273320669664,1.89403749170918,2.9698,13.1038423560795,9.38028707117043,14.1073748034727,14.716444333579,0.138836106929271
mp-3297,Li10Zn4O9,1.86079280684336,1.87507418253252,1.87507418253252,2.329,14.7218481448515,10.8499382674423,3.10564758755764,0.511240623412522,2.27802013021386
mp-9631,AlAgO2,2.42695548784892,2.42695537041784,2.3799671657399,2.3685,16.3680182697984,9.69357730572193,3.06603051405843,0.689746037662804,1.77596359536484
mp-7206,TcAgO4,2.27413594800311,2.27385686224969,2.25867430808428,1.6956,9.52718634277015,5.92957251666429,10.8422378215529,1.38234210292809,0.815641809225453
mp-30986,Zn3S2O9,1.72894679790906,1.70034009539268,1.7017789016203,3.3649,15.2979988836941,12.2970427678883,4.15168424791624,0.464692164071424,2.39282836249339
mp-770128,Cs6Ti2O7,1.79109176202673,1.78186203730816,1.7848297453819,3.333,10.3149957805288,7.94361536615334,6.66463219992232,0.487690474853488,2.20052668168553
mp-5860,K2HgO2,1.6829321049882,1.68530012757372,1.86445581604928,2.0773,11.1834845605404,8.81457566100238,190.92928157131,1.06869827984161,0.940955338246014
mp-25796,V2Pb2O7,2.17198617629118,2.19057157153105,2.25311576267177,2.8757,12.8694766011579,8.20198081194347,13.8622194718853,6.60699815055524,0.223493186495308
mp-7664,Na6ZnO4,1.88742670056349,1.88742690454492,1.87124454307822,1.5336,12.2979729840362,9.01098640465068,7.10884011572353,0.302830210419959,3.44285037245672
mp-752515,YTa3O9,2.28221334015907,2.37738207699141,2.26452696826512,3.4436,13.791379495777,8.46337648592488,11.8713008482891,1.27114520512106,0.870928952591226
mp-753712,YIO,2.21861094606513,2.21861094606513,1.98460079613004,3.7225,11.6440757308558,7.6100652706766,2.25714041695369,1.99544937771305,0.944178703646109
mp-10914,K3Cu5O4,2.0354388642256,2.048726011452,2.01433822135211,1.5705,10.3802342578582,7.09437319491032,9.15746810478593,1.80051718323906,0.664596466490962
mp-17481,Mg4Ta2O9,1.96137112755338,1.96137135443546,1.94111346912024,4.2228,13.8259963519471,9.78556684677339,4.16406537371273,1.44791598694256,0.930797734314615
mp-17546,Cs2RuO4,1.74961432321526,1.7376042501099,1.72059048585072,1.494,8.62987512699519,6.10737084612494,18.3870935197295,17.4307166108025,0.111755962378202
mp-7041,CaHgO2,1.9413891134958,1.92449878409938,2.22403212431835,2.7479,13.1236947755526,8.98051392991374,1.94663185832677,0.810985666412397,1.74677523162607
mp-8188,KScO2,2.02289762222412,2.03030751119135,1.85517811004766,4.098,13.563675714175,9.53472252729677,3.8129961337083,0.875202176955561,1.40485408904747
mp-8603,RbAgO,1.78855828252814,1.9750462273071,1.94552768420293,1.4423,10.2586839751909,7.43996332127593,166.172633602842,0.935697208664423,1.07473963261665
mp-770239,Ba2Ta2O7,2.20410858171733,2.0760821563705,2.19856161387394,2.9093,13.6492648312211,8.85384402422654,3.6849632352071,3.04997243456312,0.599244943795259
mp-28371,K2Zn3O4,1.97982781069466,1.94466707176318,1.97612518834207,1.4083,14.6695050483809,10.3242677825075,2.84964111248654,0.307365918761275,3.60437252684653
mp-769317,Ca4Ta2O9,2.07966164074832,2.0938746142021,2.04630275619225,3.9314,13.9567119748715,9.37586734178503,16.7729463606952,1.47514953102252,0.737517195959143
mp-30940,Cd2Te2O7,2.29703300368105,2.18925719822957,2.19193128313823,1.7336,14.2286429352023,8.99704390103634,10.6406189858602,1.14160863348193,0.969936430505145
mp-17559,Y2TiO5,2.13968537640467,2.08291090784028,2.12010944764651,3.4209,12.2295601158267,8.07795446323376,21.7258913335875,155.436084993191,0.052461543536287
mp-19341,Tl2WO4,1.96744802472645,1.96744796881646,1.9936728066561,3.5146,14.3258072149927,10.0397025357406,2.57016373648616,1.1589118947104,1.25195863402619
mp-761307,TiV2O7,2.33233912199749,2.33233912199749,2.33233912199749,2.0627,10.5118938976701,6.39577206675949,5.32928829667862,0.890046463051655,1.31117916687602
mp-3180,Ta2Te2O9,2.20058162084482,2.15635942968699,2.20683314276363,3.2089,12.7964445715145,8.20963140999795,13.3304519748807,6.33114115254123,0.232965619617089
mp-16585,HgB4O7,1.7423939967757,1.74440951614006,1.78637084895606,2.5838,14.6057342270636,11.4244663114938,7.49066360826886,0.663522288750261,1.64060789795878
mp-28952,PdSO4,2.10521926411479,2.07036275082412,2.35697035832019,1.1197,8.38566110891762,5.40155588731099,7.44195007991612,7.53709132345371,0.267050558932041
mp-27384,AgIO3,2.06199248786216,2.26049694757591,2.06434770569301,2.5358,11.1341155289892,7.31080770437791,67.8559920820612,4.23719550305296,0.250742251403275
mp-3074,KAgO,1.79885420754435,2.00727522776524,1.97717052375358,1.6015,10.6485902181633,7.63191822987206,8.54808292272911,0.982229316377323,1.13507748900257
mp-18914,K2MoO4,1.62517443063814,1.6173925342971,1.61655379743453,4.4767,11.6923543387033,9.94845447705509,4.72536072443108,185.675234040542,0.217009803346938
mp-505403,K2WO8,1.60669454782171,1.60706685299648,1.60546772001184,2.9426,10.0336021415043,8.61365090170368,336.058734185349,32.3676486395597,0.03387071651352
mp-8697,ScBO3,1.99347349618699,2.00177083853272,1.9353530427289,4.1444,12.7292787757705,8.91810152196854,2.9215907174115,1.70799600872672,0.927760753059605
mp-19077,CrAsO4,2.11295865316858,2.15869551581505,2.15676299115132,2.046,21.6640061693214,8.07800075971029,4.2551191911682,10.0320186618261,0.334691878491041
mp-705599,Cr2P2O7,1.78267703468688,1.73383755294434,1.76000206249879,2.6129,16.4743725808535,10.1976813391506,174.915339835565,22.7695933258437,0.049635271070771
mp-566835,Mn(IO3)2,1.86735682182062,2.04755873664225,2.04631394463313,2.602,20.177606914034,8.446712937248,11.0475550229282,2.51010899778435,0.488906840252662
mp-566397,MoP2PbO8,1.97427974968088,2.25899018368828,2.22593043467221,1.0583,19.6740417169049,8.63292459587087,0.18880397794759,0.188375017346825,10.6050581384238
mp-565454,K2MoCl5O,1.67665104598423,1.70513902658991,1.67487241603652,2.7623,13.3522442229525,8.21566117972411,91.1330544093081,143.447882748406,0.017944139965241
mp-24910,NaCr(GeO3)2,1.94692531186998,1.9775989633897,1.97706961435353,2.7519,19.3524155787159,9.9409598392429,0.081981594425032,0.081807781842306,24.4216358576368
mp-25064,RbMoP2O7,1.65494458215373,1.66739174761062,1.67535687541491,3.8594,16.1835761258551,11.3488611695353,6.50985629607378,13.9175011323358,0.225465201004199
mp-633442,Mn2H2SO6,1.71646182305346,1.70915349515484,1.70200200939952,2.881,16.7626485576038,11.4058959028989,4.99044778905002,11.8567776775746,0.284722766715707
mp-25776,NiH20S2(NO7)2,1.53102556477676,1.54384537114311,1.54486410081923,5.1038,15.862296911466,13.4318861207785,2212.08218876766,291.95966164081,0.003877193468374
mp-19717,TePb,5.1166903228552,5.11669045868518,5.11669048409223,0.8674,17.4705831217815,5.96054307716046,0.16009635566278,0.157427599050343,12.5983647213404
mp-558149,BF3,1.27618906122878,1.27473485870592,1.27251628673271,8.1941,12.7521846066382,14.920622454802,97.852733829526,0.674257198198794,1.49333300807389
mp-721182,PH11(NO2)2,1.49085406395126,1.48978977711622,1.50336112760707,5.3504,14.1905074598996,13.2298713817548,66.3012914783287,1.21530822217008,0.837919192121453
mp-27702,InClO,1.96543390629143,1.84445282401042,1.76006422326005,2.5782,15.4620594776079,11.473971993889,29.3239042071875,0.398449593941106,2.54382961379782
mp-29048,Sr(BiO2)2,2.28069229621183,2.03404526744121,2.01819563719675,2.6331,11.4080955991542,7.5453443742117,6.36386417476623,20.5524879354714,0.205793141645261
mp-9488,SmOF,1.8910497349356,1.89479119957847,1.82814255735159,4.6984,14.8194755610233,10.9163649450196,167.929377112743,51.4115659571839,0.025405760341788
mp-29731,HoClO,2.08952562319776,2.08952562319776,2.0204457107282,5.1804,14.1005147785201,9.49949555857486,1.72811094938412,0.950752937214253,1.63046450954806
mp-7972,RbLaO2,1.97905340251343,1.98611408282606,1.84436846915143,3.5458,10.8126850809441,7.71765182657624,3.08090785197534,0.739079581344905,1.67761392004858
mp-6964,TbNaO2,1.94186525794145,1.94273242110178,1.95275240622051,3.9201,14.2197738455262,10.1055944271841,24.860069806943,0.406451857643789,2.50054112737596
mp-8128,NaNdO2,1.97526142320453,1.97591153648133,1.98418945416006,3.3761,13.2526085148907,9.27806844112849,17.8546612610096,0.414503609400193,2.46853201071233
mp-4558,Li4GeO4,1.71692767174392,1.71485985141644,1.71438649959687,4.0941,14.3816749613272,11.5261455583591,6.93977579948657,0.583269245542015,1.85857094876038
mp-14069,CsAlO2,1.79604688134803,1.79604672823398,1.79604667534004,4.2839,13.9112966540935,10.6546684951029,2.03353258487456,0.347749504236677,3.36738823379399
mp-7480,RbLuO2,1.9352680537848,1.93876648671262,1.85973411271612,3.6931,13.4165643379237,9.69172329760201,2.19249725090341,0.541763484703782,2.30192483571948
mp-14951,Rb3AlO3,1.70679702366743,1.70995974806426,1.69962943314124,2.6516,11.7216698826149,9.44969476646791,13.5825112719845,0.394564070209657,2.60806671811339
mp-10417,KSbO2,2.06451211185597,1.80275884687886,1.8460624908166,2.0361,12.3882282759275,8.97830183520261,6.4438614558919,0.918994050187062,1.24333277927256
mp-27774,NClO6,1.64771631053407,1.61007386787066,1.63825592323056,1.4269,4.82995593770677,4.07634702744126,24.9259306962097,255.233041975871,0.044036851067184
mp-4764,Pr2SeO2,2.37234430469104,2.37234424146244,2.38478335494023,2.7381,14.0195290965199,8.40079698622062,1.4390698299092,0.666749753523489,2.19470638965645
mp-7959,KErO2,1.92526647506261,1.93143428311708,1.80037479709087,3.961,13.5043641599647,9.87711112335052,3.63858152393307,0.436568539518482,2.56542344892519
mp-27345,Na3BiO4,2.15268614990667,1.924087451235,2.03255725626611,0.9646,9.65582264163037,6.58899197806487,42.3712946429617,0.407750513657248,2.4760809334704
mp-4632,Sr3(PO4)2,1.75891967696083,1.75824577917878,1.76496354636576,5.597,15.7606532882942,12.3072491160305,3.96052199074376,0.463191186485573,2.41142769506393
mp-4519,KPrO2,1.98873631987752,1.99845093760142,1.81248995031697,3.7059,14.1355160080571,10.1049523241158,4.59104932617908,0.755024307417547,1.54227579864196
mp-23025,LaClO,2.09733876615105,2.09733876615105,2.03463856986935,4.069,10.8859853986386,7.30334625112646,2.11048743508971,1.07482594406216,1.40420738907648
mp-5348,MgCO3,1.69399774202919,1.71057031717495,1.57304518371215,5.6068,15.4293593647803,12.7964828111961,27.6200172880896,1.27478574555822,0.82065117125632
mp-5327,Na4UO5,1.93743753705765,1.83229794520433,1.85258203866927,2.191,8.08090461978021,5.94435020767218,4.33185791069768,383.005449997474,0.233458759238615
mp-27251,Bi2TeO6,2.58486077768223,2.45684578677621,2.41531002150863,1.4567,13.5289175144561,7.81975601883925,5.3742744040055,0.4901006572277,2.22646881249028
mp-27775,U(BiO3)2,2.81893344192445,2.81942199040867,2.76969654655524,1.6066,9.40055284372229,4.94861251071612,1.70147848421162,1580.663610634,0.588356798100407
mp-9783,Ba3(AsO4)2,1.8583199374704,1.85695302309994,1.87054603525281,4.1182,13.5157752144985,10.0029595679029,4.99261310347737,0.442393338462349,2.46072778001678
mp-4482,NaSbO3,1.85353180442095,1.87497181845488,1.71830487108662,2.7949,13.7680324400722,10.4357061401943,12.0152479609466,0.42754805554322,2.42214594636226
mp-3960,CaUO4,2.59803454365026,2.61862605577811,2.30365733345912,2.3411,8.5025385361164,4.88161468376142,2.72141321003104,1231.70569568656,0.368268024644216
mp-28602,Na3ClO,1.70152800447128,1.70152800447128,1.70152800447128,2.0299,11.6019286829371,9.37516016853987,6.24246469332972,0.366667544553461,2.88745933425772
mp-13676,TlPO4,2.03519271077704,2.00623431333431,2.02988956596166,0.9266,13.604340562942,9.33454947329671,1.86590913848514,0.324059717717373,3.62178276455934
mp-1216,YbO,1.97084473766961,1.97084430638242,1.9708446336533,3.6352,17.0705612254755,11.992358130281,1.13215826107738,0.485589687634981,2.94262054491988
mp-2605,CaO,1.94446645895474,1.94446620181478,1.94446598324579,4.0225,16.061004260909,11.4211112826121,1.4378312467756,0.588012480902237,2.39613608414042
mp-1958,SrTe,2.43699333605983,2.43699348378284,2.4369934509555,2.491,12.7047093255466,7.4602532851992,0.670467441049967,0.389613966759145,4.05813983754082
mp-665,SnSe2,3.26962542044192,3.26962554278009,2.27779653832382,1.0866,10.1405690903889,5.14919455100573,3.47015381236978,0.937214646981126,1.35516309828954
mp-1771,NO2,1.45418185245175,1.56364078995145,1.45597564196658,2.7538,9.3491949289152,8.74034505779393,9.677581243426,15.7000585390641,0.167025634778074
mp-23221,PrBr3,2.08567113179427,2.08567117015123,2.1868505870315,3.4284,10.4523287126562,6.8896107487332,3.08853033299337,1.99397138019428,0.825290302888257
mp-27871,RhBr3,2.65820036114662,2.62539527881041,2.10303780993115,1.3902,7.95062729114548,4.63034674449615,3.75041920525341,3.23130296921079,0.576109543012144
mp-1342,BaO,2.06843237017796,2.0684319809943,2.06843219855039,2.0906,13.2037832621069,8.88813324566861,1.04068927395947,0.485795185343671,3.01938228396126
mp-569175,ZrCl4,1.80001294717566,1.6656277585343,1.72137755300806,3.6885,9.00074364170766,7.156486223122,16.7147149080138,36.2532148079856,0.087411284210961
mp-570219,InBr3,1.78895084337161,1.96550874330286,1.98469904015697,2.622,11.0674533036385,7.98790576611172,4.04341929135774,0.503934652541158,2.23169970951162
mp-441,Rb2Te,1.85473783053023,1.85473780357225,1.85473795723277,2.0688,9.94144001886577,7.38441740233805,10.3394797795965,0.317578691681972,3.24554253438917
mp-541582,ReSe2,3.79522093955016,3.77490181594171,2.53138995020522,1.1492,10.767565712279,4.94281395046111,3.15930602363468,2.25584378636752,0.759818315753708
mp-691,SnSe,4.59619825072853,4.25228036469845,3.91217639300684,0.5922,7.61820671743678,2.95743935340316,0.380446307387716,0.617876287017431,4.24693876443935
mp-19795,InS,2.7995884965473,2.73948319031163,3.31695338676925,1.6903,16.5206503249395,8.36104633062687,0.821666633917674,0.461029139625387,3.38609887959172
mp-549166,SiO2,1.8177353190165,1.56890818405667,1.57319343375187,6.0011,16.255511183197,13.5323565233325,7.43678022883672,0.50666503177128,2.1081573738314
mp-2507,GaS,2.51672994776953,2.51673054179425,1.92769586294104,1.8889,16.2588189682854,9.93404031172488,2.89672884456754,0.279370285691423,3.92469573203224
mp-568560,TlBr,2.14836163156951,2.1483618689597,2.14836161993273,2.3494,15.8066208290683,10.2987518603406,0.511068063792154,0.352790207958962,4.79123233078956
mp-22870,InBr,2.51400352028393,2.71215316307911,2.62049238312192,1.5005,14.7309036920304,8.17958315804616,0.639607524602249,0.310575994891552,4.78328264405557
mp-2784,Na2Te,2.07866099448659,2.07866063848816,2.07866079964962,2.0247,11.5136849056653,7.71730074785957,1.66375011833365,0.231239086732334,4.92558020764113
mp-2400,NaS,1.89404305653277,1.89404340763352,2.25588345665285,1.2347,9.28315542910903,6.3950405578447,2.95803892207547,0.553132836386045,2.14594580405234
mp-27194,SnI2,2.84222949460454,2.52922973057016,2.70954359809913,1.8863,11.21769829282,6.08800627079802,1.03418403986968,0.57307598582003,2.71191518018961
mp-22896,LaCl3,1.90002008410438,1.90002013410385,1.99600486472353,3.7449,7.79251606160274,5.57375665417317,2.73863683378693,39.8573371729885,0.390234648945924
mp-31040,NbCl4,2.10715855834344,1.69610073403675,1.84327733941477,1.0915,7.0447346965471,5.16145462387135,486.021196426421,7.7693997119535,0.130767595905158
mp-568662,BaCl2,1.69288678298343,1.69288640493094,1.6928866618885,5.5835,12.4541799735974,10.1163005557766,1.42633421348152,0.450090851724097,2.9228716171407
mp-2472,SrO,1.94980677247772,1.94980659297275,1.94980708789357,3.3994,15.3387403994194,10.8804471735295,1.38127084844081,0.524273225139882,2.63137335786678
mp-1186,ZrS2,3.29968605476339,3.29968555623108,1.92577677574531,1.6182,10.4851758542438,5.46168184484305,5.26296679235343,1.44736655932135,0.880916878664205
mp-29422,HfCl4,1.7183666838018,1.58282179350677,1.637265583221,4.2156,8.99882488799224,7.5255137615287,22.1286258788706,16.2161924418693,0.106857091327194
mp-672,CdS,2.4994764911877,2.49947637316299,2.49785035780769,1.1162,16.8070234930225,9.67352289467803,1.37553061878265,0.141667100361543,7.78579409743739
mp-1602,SiS2,1.95401610279957,1.62356855722202,1.72182608006732,3.398,10.3306370684255,8.04118405549944,32.7594859942694,1.28686596954518,0.807607213134432
mp-341,PbF4,1.71456261186345,1.71066052447585,1.69014430153168,2.1212,11.5634301472697,9.32401256391751,6.18665535135901,0.836985723726533,1.35640173535451
mp-406,CdTe,2.97786816363653,2.97786790170417,2.97786775898461,0.5894,3.86881664333772,1.94519105307977,0.669702205736358,0.077568428936842,14.3850438969486
mp-23266,GeI4,1.83142863906842,1.83142863906842,1.83142863906842,1.996,6.99181665434923,5.25589278936646,19.5036049335893,81.9325610032534,0.063477732405756
mp-634859,CaO2,1.82909152860102,1.82909152860102,1.85825722923389,2.8343,12.9505634622542,9.69812823996977,2.11188876891037,1.9578385291394,0.984277137864158
mp-224,WS2,3.46243553875014,3.46243485281673,1.8605559652964,1.7916,13.0261135101696,6.63237090379342,1.09773947659643,1.0622214888997,1.85238620141911
mp-13682,PdS2,3.7784084665372,3.76114332484153,2.06916823143987,1.2952,10.8625868282621,5.17310522621995,2.13524507104015,1.76204075620563,1.0358540792392
mp-30930,AlI3,1.69573624717997,1.75245986829941,1.71139369228708,3.2704,8.39463971080474,6.71021392481737,9.81023646000422,17.976237474199,0.15756333579471
mp-25469,AlCl3,1.73534517027593,1.72689620417673,1.59751980895387,5.3872,12.9029394471909,10.5209869347997,4.44035588685577,0.960359681869296,1.26648370684379
mp-2758,SrSe,2.27509907037034,2.27509937365382,2.27509952529554,2.8006,14.1504375435959,8.78712973917806,0.827887291423005,0.39980127083881,3.70913656353722
mp-9486,K2AlF5,1.36654346802434,1.34214792776355,1.34214792776355,6.3615,12.8425746021342,13.7027338452937,60.3314245590525,0.63553168914834,1.59006077104648
mp-23846,KHF2,1.37495024273608,1.36904291021136,1.36880330946415,7.0115,13.7378943264217,14.3388933762481,32.9820847507311,0.584128127450922,1.74227266123767
mp-755586,NaLaO2,1.96686890005409,1.96686890005409,1.99010801716892,3.2411,10.770012943739,7.55315191956223,30.449843119515,0.469693390227759,2.16188937482314
mp-754826,CsScO2,1.81338451245179,1.81338451245179,1.81338451245179,2.9653,10.5622042816031,8.0151729721349,2.12667920221429,0.41424013803515,2.88427534206503
mp-7594,CsLiF2,1.49099604627242,1.48663746084915,1.4882735937992,6.289,12.3494517176345,11.5699683142525,59.2477509034033,0.507709763089051,1.98650752803586
mp-9636,CsSbF6,1.41378899415719,1.41461811101088,1.4131851223389,5.0883,11.9605668116365,11.9645099187534,25.502677041769,1.01751313811377,1.02199986265433
mp-755340,Tb2SeO2,2.36343771654766,2.36344180169515,2.36327470895789,2.4307,14.226663435631,8.56323897970558,1.67301907790362,0.654750227562646,2.12502178068454
mp-543045,Tl2CO3,2.104197229349,2.03191648450422,1.99222765265418,2.947,15.2664770876487,10.38925318246,13.9873761041033,0.757969651974463,1.39080707225064
mp-625056,AlHO2,1.69926486458115,1.69499445426821,1.70678909652013,5.144,18.1462842550714,14.6738063540791,956.280735014153,0.434917930288053,2.30033008953153
mp-34022,Mg2SnO4,1.86926467895801,1.90118262142278,1.83210274002306,2.5338,15.7487540261256,11.6230008897222,62.8467488499063,0.315408050225887,3.18640784377741
mp-10492,Rb2SiF6,1.37157067262318,1.37157074553229,1.37157073459592,6.9912,13.7298776802011,14.3210264857161,25.0573434669821,0.559019711555596,1.82875414748472
mp-9143,LiPF6,1.36951639274599,1.36942367804854,1.36992342121741,7.5394,15.1972709151973,15.8837736186671,21.0708871973699,0.887978989771054,1.17361161753649
mp-9144,LiAsF6,1.41666840156757,1.41644722810276,1.41766292185413,5.0458,13.1960110077125,13.1624019809743,23.5412757679311,1.37601247407946,0.769216179276299
mp-625359,NdHO2,1.98184222126788,1.98914093769144,1.90904431064342,4.3352,14.878125404252,10.5040973566623,2.4203747019342,0.503590868752438,2.39889811293516
mp-23183,NdCl3,1.91102169270786,1.91102171887187,2.00230866501646,4.3378,12.0741351465313,8.59810970456091,3.04722655487913,1.68827465654125,0.920487947961976
mp-23739,SiH4,1.47673513535773,1.49253543006523,1.49566462149775,6.5621,10.9003548210141,10.2150380224466,5.40165535299563,2.79418533774573,0.543014501290451
mp-22888,CaBr2,1.78612877475282,1.75616287684258,1.7647025896734,4.5304,9.75557505280166,7.58292750994239,3.27368431213661,1.06236019196183,1.24676655914566
mp-573763,Cs2Te,2.02321552238015,2.02194587217363,2.03587542349722,1.774,8.77704282319762,6.01383643911438,3.01543872295328,0.284611844853391,3.84518391403606
mp-23237,BiF3,1.83327932405294,1.91154462411946,1.89908234155341,4.7036,14.3145088225011,10.4923294284287,4.83067237850247,2.46777111566176,0.612234486327612
mp-1873,ZnF2,1.60988097386111,1.57670462040295,1.57670462040295,3.48,16.1493572907685,14.0425573587626,3.48856503852752,0.443457164986697,2.54166004136215
mp-2231,SnS,3.85966037106894,3.58669910642083,3.6031223612306,1.0693,15.3656975066312,6.60932394183565,2.21539822750663,0.269660996275563,4.15974592202461
mp-567431,ThCl4,1.90506541357508,1.91432742497202,1.97933617407453,3.7163,8.67979855007674,6.20578727889787,1.57327983249433,18.5210102801454,0.68960756927622
mp-2530,Li2Te,2.22881100813864,2.22881064920284,2.22881056395558,3.1189,12.9156733903845,8.15845379275649,0.751150133514573,0.379994749650507,3.96290708990321
mp-27891,Bi2SO2,3.3973619662909,3.3118360194913,3.07072890532525,1.1538,13.8079308473855,6.49070164256057,6.53336111889831,0.241251560144705,4.29811148802984
mp-23260,BaI2,2.05728248424955,2.05525712746605,2.0590599384185,3.4684,10.5678888397067,7.14761682180423,2.10681829053712,0.717962093143125,1.86748057697572
mp-754658,TeO3,2.10607710922464,1.948113443822,2.14366443036218,1.2489,11.6301874562007,7.83704685774929,4.60102597012992,0.465446713861576,2.36581647840596
mp-675011,CsPF6,1.36688566456745,1.36471084116746,1.3668856609095,7.2444,13.273093616723,13.9230214397787,15.4102944344167,0.625343811622923,1.66401201295695
mp-27425,Sr(HO)2,1.66192548569423,1.67141098775855,1.64059637327406,4.1898,13.7254719692125,11.3921704539409,34.9893558309767,0.465703094730189,2.17587098293517
mp-754605,LiLuO2,1.91607855788848,1.91607855788848,1.93866285619754,4.504,14.4700603164809,10.3912631354135,55.2660560641508,0.461754126270133,2.18374900259947
mp-753920,Tm2SeO2,2.35397665663872,2.35359161283346,2.34410394607406,2.2031,14.1502741412769,8.55502894427838,2.03194841152475,0.463162714190615,2.6512069212825
mp-675104,Na3YCl6,1.60126434732058,1.59681896594448,1.62237430329749,5.3209,10.854532788273,9.31581935295144,8.87166188485185,7.64279927226907,0.243560564851871
mp-30106,AsCl5,1.56275475043271,1.5511113789796,1.66720703273469,1.4701,6.34041833092296,5.49066562599352,37.021461130997,5.04801931182739,0.225108858498538
mp-23024,SrBrF,1.79505831938687,1.79505831938687,1.7550046467175,5.0003,13.6599387460863,10.5437945399943,7.71475353508434,0.341562143461159,3.05734669143836
mp-13948,Cs2HfF6,1.49697688358906,1.49697679674736,1.47373202109474,7.2342,12.7722717523236,11.9603151144773,37.5373716945594,0.539892471306442,1.87886079708614
mp-568264,SiSe2,2.181372941521,1.77301540038433,1.90649940991336,2.2991,9.46326968295432,6.70084186055674,8.01315769926043,1.24926102097484,0.925267974868271
mp-4608,KPF6,1.36334854677738,1.36468668198968,1.36247530252845,7.0206,14.3527909741991,15.0978372589565,7.58140527115687,0.667773629452185,1.62941513035088
mp-23072,BiBrO,2.59166688060021,2.59166688060021,2.06459863896109,2.5129,12.3964271729949,7.33003564986059,2.68922714719157,4.54153752551362,0.592043795027912
mp-9922,HfS3,2.77562403614034,2.6814651144477,2.06844354286019,1.1509,9.9093380648745,5.68618367775897,16.599652822964,1.54924857713609,0.705716432861189
mp-841,Li2O2,1.66066281947902,1.66066264786079,1.99057081260627,1.984,11.2530775422123,8.73901854268089,3.91540520737948,1.60620809986273,0.877985741197022
mp-27439,TmIO,2.18470862130399,2.18470862130399,1.89903386752317,3.681,11.8131641401426,7.88250078524643,7.6589105495248,3.23161261470496,0.440009903087087
mp-626173,HoHO2,1.88783652893994,1.95866088948547,1.93929472747182,4.0204,14.884195374236,10.6634152218148,4.97359221449733,0.435670039613208,2.49637697286139
mp-28243,RbLiCl2,1.55997427222374,1.55645858602148,1.56209023426945,5.1482,12.0334583480794,10.6758621434636,19.4710178941814,0.464914986486747,2.20228926111657
mp-639463,SiO2,1.4260269597732,1.41962060776815,1.41032752933494,5.3927,13.0065829742237,12.9524457409583,39.6482591400628,0.602558730124708,1.68481105325998
mp-28253,LiBiO2,2.59919887080616,2.27451995374848,2.15943431249946,2.0839,12.5618732433666,7.61099071621482,7.2171056202059,149.729454535754,0.145238414076532
mp-676861,AlSbO4,2.04909897515957,1.99337545133876,1.99337545133876,1.601,16.0977416952271,11.1027192449631,1.47551850141311,0.289077364167334,4.13700943880818
mp-3448,KMgF3,1.43641626974913,1.43641626974913,1.43641626974913,7.2765,15.4850337520011,15.1714823098723,4.02803095314311,0.530946014120077,2.13169091370411
mp-1105,BaO2,1.86843848975555,1.8723742174042,1.88854478898437,2.2422,12.2100470331976,8.97130193735124,5.04484586180708,0.810320273935001,1.43230205783709
mp-755689,ErClO,1.70496517853005,1.62015633504918,1.8110156791149,5.2496,11.4673488001658,9.20862365197442,5.78744697648179,1.16173278955004,1.03357090149238
mp-545820,SnO,2.68621032311321,2.68574774318066,2.59904831236358,1.7537,17.3244625375933,9.50262688729173,2.10268461823074,0.352068146664856,3.31594169814288
mp-1415,CaSe,2.36960617191971,2.36960633650402,2.36960620146049,2.9933,13.6814536251451,8.21751710230222,0.76712533370183,0.41940602823651,3.68789228826614
mp-1000,BaTe,2.44591241053313,2.44591224290652,2.44591207936835,1.9738,12.0548344780099,7.05796015078231,0.637016383287091,0.386262589445743,4.15873071851306
mp-30034,MgBr2,1.79718380807306,1.79718384980502,1.62052939498178,4.4707,13.0235381510976,10.299700578035,14.2176705485814,0.348510486348121,2.93968913036911
mp-22897,HgCl,1.93858454032833,1.96648917871419,2.38274452470255,3.1526,13.8252334768558,9.20052919539804,2.20365564907674,1.00373246704641,1.45007282057626
mp-23209,SrCl2,1.69683720491979,1.69683683953408,1.69683708705344,5.5142,13.4383506727814,10.8897353379602,1.2055992529747,0.398753819362085,3.33727599217092
mp-23225,BBr3,1.55082309758399,1.55082316206588,1.36150722730362,4.0167,8.87890529140874,8.32471753928956,284.908939805725,10.2389417229952,0.101176236933073
mp-23176,SbCl5,1.51883226855371,1.51883218296163,1.59675078518847,1.8233,7.04682663858463,6.31967916253244,31.5271889434288,0.897584565402756,1.14581980793091
mp-27976,SmBr3,2.09022364592883,1.73868882207254,2.07777775038621,2.9947,9.96833692577763,7.00914717949566,4.0515380223293,2.59854275104248,0.631650923164874
mp-8723,AsF5,1.33867186793478,1.33867175588342,1.36349441876379,4.6001,11.2188537075835,12.0141620111539,35.781833025267,1.12423140451558,0.917443732266628
mp-27666,IrCl3,2.26889391774935,2.23871332242429,1.77737267054493,1.9952,8.33825664073138,5.55117432354028,4.40259546375185,3.17705453305106,0.541895694731327
mp-1253,BaSe,2.3006082021935,2.30060812829999,2.30060798485965,2.2017,12.4485050120935,7.65955829566252,0.762442593878146,0.417090814448934,3.70913354714971
mp-27257,PBr3,1.65701065778105,1.48846999633852,1.67913910680444,3.3592,7.86795900796177,6.74628037298043,7.32408913208551,6.21742037116424,0.297374158535502
mp-2697,SrO2,1.82208945718919,1.8579080170988,2.02050980200542,3.0395,13.5832278547353,9.8647749126633,3.82423713460641,3.87632706166159,0.5194662282491
mp-573697,CsCl,1.54007443651273,1.54007445599231,1.54007433911484,4.8592,12.2031758406531,10.9826258709354,3.08295617208208,0.427177635925258,2.66531052079762
mp-22872,SbCl3,1.67110240559937,1.62790211315054,1.84668244698432,3.7962,9.29484871788126,7.45003767470303,2.96186392513896,1.51601917737107,0.99724749638062
mp-570747,N2,1.29549523349181,1.29549523349181,1.23743540437471,6.9561,9.87665447655317,11.53008776543,22.8600560302838,1.78808323534764,0.60300250634775
mp-28044,TmCl3,1.77408071687846,1.77112615869113,1.78942650310092,4.9506,10.5852350530476,8.18614838044061,4.31140168116969,1.30389735964639,0.998874662160141
mp-8943,PtF4,2.19281780136882,2.02081595896311,2.16054664610603,1.392,7.99189546951101,5.2565011351018,13.1453388428159,10.0383944767814,0.175690115844586
mp-7667,K2S3,1.93286114866019,2.04568193764329,1.94218930591227,1.3748,10.2214850808948,7.1718424865278,6.72091087030949,1.73259712817741,0.725957575722991
mp-22885,XeF2,1.52670053383105,1.60094798166586,1.76928882040214,2.7845,10.2300182109947,8.63217066027635,3.50596008370537,1.91333179606552,0.807877078921559
mp-17146,K2S5,2.04545431628282,1.94553296296927,1.88268006044575,1.9546,9.78391364199394,6.91427903294774,17.6425920057849,3.79260238155753,0.320352208191226
mp-23648,Li4Al3Si3ClO12,1.56062152042063,1.56062152042063,1.56062152042063,5.2612,14.0206143089267,12.4287844782354,30.9698873650364,0.500734596905272,2.02935535277778
mp-556548,Bi(BO2)3,1.93403463516039,1.9838354720087,1.94341254755649,4.1087,15.5185448135759,10.9878497929277,6.33110243419864,12.8196686756667,0.23595551053968
mp-19410,ZnCr2O4,2.25410700056586,2.25410721129231,2.25410704271115,2.6567,22.2853366938983,9.12229481978842,0.000564820039534,0.000564851955502,3540.85081401657
mp-554577,Li4P2O7,1.53615286674211,1.54217635826776,1.56008020627146,5.7096,14.4414976732278,12.9385203576451,26.8177394988772,0.608140986210915,1.68164429097308
mp-28541,Bi2P4O13,1.82574249553435,1.76919951673066,1.84273616396922,4.6354,14.7269125430656,11.1804539074635,554.081322052158,2.99949028081872,0.335194767647619
mp-14964,Pr3TaO7,2.19640575941696,2.1921440395193,2.19756691365701,3.4717,13.977636639312,8.94181208622956,2.7526084056494,18.7283622589525,0.416686729130729
mp-28257,SOF2,1.40120781114009,1.3684076037497,1.40161956678694,5.2884,11.0104973555855,11.2670038813368,52.9936233912018,15.9757421127584,0.081465096118637
mp-565796,Y2WO6,2.17092834289849,2.13996735021822,2.20863508982358,3.2069,13.3781207185909,8.63195518255465,5.99838959519853,6.5458592848483,0.31947974346282
mp-19081,MnMoO4,1.94599352516908,1.94448630234311,1.99055952686676,1.5178,17.8298847407712,7.10431949870817,3.29241125408625,2.94267258161603,0.643555901258584
mp-3476,P2PbO6,1.7812772861068,1.75530638066407,1.76146546943163,4.4851,15.6454492624269,12.1812102000849,27.134298898831,1.0751257888076,0.966977447097458
mp-559637,Dy(IO3)3,1.98353129040104,2.10287480606906,2.0476397485886,3.4306,12.3046831615809,8.3668457240835,4.54455192762076,2.36604040039729,0.642690747320492
mp-2883,Sm2Sn2O7,2.11564232090398,2.11564223582344,2.11564223818679,2.703,16.4366481026062,10.8506496791663,1.9441456291121,0.34046395621575,3.45153323776902
mp-510301,Er2MoO6,2.19216861349669,2.16317120681651,2.19565817239387,1.8892,11.8491724204325,7.61440189147398,109.522689766651,40.9594905522303,0.033544894290249
mp-36329,SrUO4,2.25691017322356,2.61961153036094,2.6424061724118,2.1538,8.28514268355076,4.75749710645958,2.45451710896325,2176.99989621791,0.407871460032154
mp-3859,Ca2B2O5,1.74372437328839,1.65664978495758,1.71513659514337,4.7391,14.223900846608,11.4689199396349,33.3567565318325,0.550711616270648,1.84581134140452
mp-4340,TbPO4,1.79480460496401,1.84283941242855,1.80897881137398,5.8816,15.7214530144571,11.9167220566447,4.52512685247388,0.563359438387386,1.99605395188028
mp-17612,Ba2SiO4,1.86720287328399,1.89815481191604,1.86335974250814,4.6289,13.8846025304561,10.2027576595133,7.57622271419319,0.493080857158126,2.1600568379788
mp-7137,TbLiO2,2.01380628661249,1.88904985111563,1.95899072228533,4.5573,13.5730047802397,9.60948164136195,4.50563174880238,0.711872305093502,1.62669077754087
mp-29789,Lu(ClO4)3,1.56480095539337,1.56525563087951,1.56214701932949,5.7305,12.6765378529725,11.2093483290203,19.1145197865972,1.16763025587016,0.908751748506507
mp-12931,SmTaO4,2.19940115031342,2.14157188065215,2.11994659602548,4.2949,14.2208768523494,9.24624910788819,2.95409262177764,1.84414682592746,0.88076959406995
mp-5005,Mg3(BO3)2,1.71025779635703,1.68755063331445,1.68711562140833,5.4452,16.43060164519,13.3294503601812,10.3787986186644,0.454930030241723,2.29449049238276
mp-15922,Gd2ReO5,2.39093127672043,2.44205832239937,2.44205832239937,0.799199999999999,13.4468749645104,5.52563835377689,3.22847012093141,1.55168620046398,0.954204433162825
mp-4006,ErPO4,1.78998339936436,1.83568253246579,1.80351941769419,5.9196,15.7720388975145,11.9918611229542,4.38871795279538,0.510741469781273,2.1857947175424
mp-12236,Er3Ga5O12,2.02806263216894,2.02806272092359,2.028062723389,3.3298,18.1594805746397,12.4367986003714,5.85873522405257,0.309524945135874,3.40144268096852
mp-4991,Tb2Sn2O7,2.10075798701326,2.10075791561046,2.10075813933922,2.7237,16.3166949756127,10.8370801314694,1.85383432225232,0.339725368153521,3.48297662894282
mp-559426,Pr2Zr2O7,2.21083173941392,2.21083167835093,2.21083187737105,3.4581,13.8377089733465,8.80029181926598,1.64944516582047,0.893697710972239,1.72521105353591
mp-9159,Li4NpO5,2.17539186125167,2.1070906648742,2.12182978110875,0.6391,1.40824070817535,3.15839661916371,183.073738168954,9.79342440355583,0.107571609464564
mp-3154,Sm3Sb5O12,2.21636843958761,2.21636833130236,2.21636847568269,3.137,13.5163919292114,8.57795575627076,5.24990706610728,3.04051781524914,0.519370909341424
mp-27583,Sr2P6O17,1.60831398986641,1.60316731815491,1.59922259551321,5.3295,14.6072111875556,12.5642221693583,59.7889651880335,0.567560187053426,1.77865316795396
mp-16771,MgSe2O5,1.93204562575525,1.93484495244451,1.8975871047201,3.0277,13.1976669990417,9.48705955049058,3.1913148017017,1.66419374091131,0.91424204833659
mp-28971,Rb2Si2O5,1.55063641450857,1.54921204810704,1.54336047636319,4.0395,12.958016981457,11.5956885216782,24.2319302567482,0.480443753353699,2.12267696334642
mp-27727,CCl2O,1.47830319285321,1.4498426293912,1.45172001088364,4.5898,9.57290792587724,9.18677209228241,73.643142745501,38.0664931828527,0.039848818802261
mp-23419,Sb4Cl2O5,2.23789147860212,2.16875474408703,2.23096400464015,3.0618,12.1298701754841,7.70918525994674,0.727288731406265,1.5810734643053,2.00745142227705
mp-7858,MgUO4,2.06501516701452,2.34726404138946,2.22676610581354,1.7479,8.1187371264921,5.15895992683734,11.7853113548268,14.7342649891874,0.152720397254376
mp-17177,Nb2ZnO6,2.48097616675372,2.31954958558768,2.34347653071244,3.3047,13.4007466000431,8.01678168131661,5.25646044114765,8.56137316986574,0.30704577873696
mp-3962,LaPO4,1.92615257443433,1.8596662630698,1.85901782132394,4.5249,10.799618669792,7.9147531598793,5.67545466452817,50.6758620084866,0.195930598100019
mp-555236,Tm2Te5O13,2.14365837530144,2.10851977462864,2.13632802490629,2.9076,13.1533735001162,8.63474923711259,7.534937351109,5.56635469139129,0.312365891586651
mp-3118,Mg3TeO6,1.83223466018957,1.83203406900636,1.8324264405427,3.1544,14.9426829422795,11.2280472566318,6.76673448921291,0.440216082675457,2.41939346107355
mp-5489,LuTaO4,2.13915651133806,2.16010160872122,2.08871377407246,4.402,13.9457192688364,9.15555259390766,3.21738626069152,3.78996929243292,0.574665678606695
mp-4394,Pr2Sn2O7,2.13195794517622,2.13195784198469,2.13195777631735,2.6415,16.3518425502823,10.7238642521354,1.97949036442643,0.338726530856973,3.45741459013209
mp-19169,PrVO4,1.99506643247788,2.08898295589026,2.02341940042098,3.0311,12.0080414403152,8.19630653319098,4.88644243489606,1.18949735079676,1.04533910022692
mp-557211,SiO2,1.35882277358013,1.35882274046323,1.37863819764288,5.5536,12.1780760892435,12.784238840827,22.8051209500234,0.655049286537086,1.57045248588042
mp-9380,SrGe4O9,1.85425132061433,1.85425130982831,1.85525228742616,3.0818,15.7497338769234,11.6996753527721,43.7483445222223,0.38060833027003,2.65023087504043
mp-562345,Cs2Si2O5,1.61027026613547,1.61909412635585,1.61097058011622,4.2397,12.7612761280144,10.9034627297933,14.2006257967969,0.41910389900985,2.45646261194699
mp-540540,PaBr3O,2.07419939012622,1.87004433102534,1.85004842909584,1.7581,5.40770943909859,3.86904058290741,2.62836159053355,6478.21508960068,0.380619518530387
mp-23560,Ge3(BiO3)4,2.13572927123266,2.13572934146628,2.13572926655042,3.5528,14.1435662392137,9.26163792372153,3.98867685327615,1.96257634956275,0.760244022779843
mp-31905,Ta2Mn4O9,2.17591255798573,2.17591265449696,2.11271898746615,2.5074,20.5972152170723,9.17427681076529,4.76342242516349,5.62192466231936,0.387808119178349
mp-14484,KNaLi2(SO4)2,1.50084651780254,1.49143413867324,1.49529962214935,5.3064,13.634149296533,12.6989626879107,159.125434657676,0.604642520624475,1.66015414276793
mp-554831,Yb4Cl6O,1.82204105606872,1.82204085299973,1.83605502368529,5.2558,14.4065420089039,10.8562810569096,4.56943329627122,0.339983383217855,3.16016574012855
mp-21332,LiGdO2,2.08010094947337,1.93419348049775,2.01933864173397,3.8713,13.5474296143245,6.75179531463213,4.21269530623612,104.52595765906,0.246944719934339
mp-28433,RbClO4,1.46937074286921,1.46508439347363,1.46574861419003,5.4986,12.4632606647026,11.8914334597713,36.3829661821969,0.622544957506059,1.63379508328147
mp-18784,DyVO4,2.02307601191848,2.11065925956797,2.05008117400263,2.9781,11.6424228753566,7.86080700672147,4.65177964848103,1.26540200772485,1.00523418383231
mp-29970,Cs3Sb5O14,1.98422998163015,1.99333877451877,2.03230417998881,0.975,12.1469176979499,8.40990937715695,111.292906931781,0.285656428904889,3.50969418805682
mp-31001,KSb3O5,1.96475575581292,2.07745145791665,2.02470414381954,3.1643,12.1461754649713,8.3393753694742,5.83273713649952,1.89363156207149,0.699531926656301
mp-27914,Na3BiO3,1.88268695220422,1.88268689377708,1.88268694954844,2.8361,11.2346295531844,8.22919521029155,17.6631503641678,0.759783983500752,1.37277861181427
mp-23023,LaBrO,2.1792810970593,2.1792810970593,2.10399571767625,3.7261,10.6212258041462,6.90430995082054,1.50482140311872,1.26291163918366,1.45635172045925
mp-680683,CsB9O14,1.54267055134919,1.54886409991322,1.50277493657567,5.4822,13.9821247372999,12.6658310383509,51.2523229400995,0.620378255992373,1.63143111990885
mp-21949,K4PbO3,1.88174380827997,1.88779702298738,1.87163502585306,2.279,11.6953706917591,8.57639498022482,6.99094506551059,3.48445136112416,0.430031403031456
mp-31415,La3TaO7,2.20100010676965,2.19229608857928,2.20060340361456,3.5963,11.3255098474427,7.23799416527209,3.50964617182971,5.70278480161205,0.460281933151692
mp-3374,Nd4Au2O9,2.15094228885854,2.37114414787461,2.39190762572471,1.9974,12.3894943939318,7.61222262385262,14.7249250427136,2.28981009582204,0.50462949910716
mp-23526,KClO4,1.47828537840297,1.47336073654757,1.47289810238183,5.5675,12.8528535219951,12.1795661133215,22.7833141898455,0.655566928641553,1.56928903564238
mp-9216,Ca3Tl2O6,2.38427980111395,2.33981089620508,2.38031431117825,0.731,14.1052092038348,8.47630776158677,1.84488231375776,0.350735099277584,3.39319461863472
mp-16980,Rb2B4O7,1.57086459632904,1.56915635294893,1.59470606068956,4.6183,14.3166172993824,12.5322545859248,84.9135681332547,0.591596786145187,1.70211716862292
mp-561277,K2PbO3,2.21966237973256,2.21966211843154,1.94491182833567,1.2426,12.7336119722946,8.36397209193188,9.20620822395708,0.41625963617805,2.51096914118374
mp-28857,Pb(IO3)2,2.24533376138159,2.20346208499261,2.19285159096552,2.8496,13.7836401243503,8.75578416263263,4.28988190879958,0.794308876846247,1.49206274255809
mp-562442,Cs2SeO4,1.61443829860419,1.61532242292367,1.6120966999532,3.8006,11.9207460829134,10.1818327094934,42.9018325486335,0.58966672019697,1.71918224845968
mp-31116,LaScO3,2.26545948540246,2.24472887672431,2.21791311597186,3.8831,11.2646893367513,7.07882946082599,2.68433508075579,1.65026422002256,0.97849530423979
mp-13974,Ho2SeO2,2.35833745676907,2.35833738044411,2.35304547129884,2.3245,14.1765669978958,8.55312043670637,1.81654467774107,0.644307722011517,2.10254909590654
mp-504922,UPbO4,2.42650162991909,2.50101439220169,2.44221554740772,1.5344,9.40983556157186,5.4902077609551,1.03271684191762,87.6815997454844,0.97972454083453
mp-15960,Li5AlO4,1.68846283346717,1.68063655797439,1.67785405205578,4.6871,13.8317523334039,11.307802708317,18.4454063335465,0.575317329062403,1.79238521890406
mp-559939,Ba(PO3)2,1.66678518411942,1.64242255220756,1.65812728401652,5.4349,14.6756481983454,12.197785580495,23.94537892883,0.500311940640021,2.0405147266353
mp-560278,Er3B5O12,1.90541583912804,1.85561195566314,1.90652363216405,5.4264,16.6687001994609,12.1706235468672,9.81782472151087,1.657828409954,0.70505429159801
mp-558358,Ca(B3O5)2,1.61865664055105,1.65037045538267,1.60543821743473,5.8277,15.0232287786877,12.7392723724545,18.3406436556105,0.681723369868078,1.52139435956629
mp-17114,Nd2Sn2O7,2.12623502463862,2.12623515397521,2.12623507167011,2.6688,16.389103709127,10.7730408985737,1.97648142580135,0.34103659005566,3.43818629083679
mp-5572,Ho2Te5O13,2.1212417023998,2.08917894398733,2.11345875048462,3.0245,12.7970401581683,8.47441512361898,4.20054383504532,4.57687806994139,0.456553955901361
mp-505603,Pb5SO8,2.19924494315663,2.17716528541128,2.15777329207681,2.4636,15.607976667598,10.0516318868394,6.20800791049384,0.79122011252739,1.42495307327114
mp-5504,BaCO3,1.71547616421797,1.5500159418535,1.70960839375572,4.3944,13.0996639044177,10.8700748641915,55.082978230701,1.05126313336333,0.969391058471295
mp-28041,Pb9(Br5O2)2,2.21042484830405,2.36238301509302,2.36238301509302,3.0013,13.8661634337767,8.49812559134177,4.04888698111136,1.75925271792271,0.815404621723358
mp-554583,DyP5O14,1.63270927908186,1.63275376588143,1.63098533408489,5.3016,14.6158704232481,12.3343020210004,13.6040973181518,0.619170698580888,1.68857077317232
mp-4138,Rb2CO3,1.56949705001316,1.46159224820057,1.5627283001213,3.2778,11.9744802106788,10.8485388197332,36.7161751133299,0.578564209041108,1.75565258172047
mp-29129,K2Te2O5,1.94631977331578,1.8131331390717,1.85696501582555,3.4787,12.4834168300791,9.19185189179902,3.76680106841918,6.61835106313003,0.416572290122878
mp-15743,Sr2CeO4,2.16125345112506,2.03274442810699,2.09855209847171,2.2659,6.98771655440607,4.64722489058261,5.36014476558286,266.141574314957,0.190319524095054
mp-504777,Ag2Mo2O7,2.46794665866181,2.26317731298279,2.40142923276952,1.8998,11.0352157553326,6.61021953142734,4.64756796761463,3.58077133112003,0.494435737995956
mp-560098,SbO2,2.23055832248341,2.33894779548411,2.39163057138848,1.9089,13.7947437794412,8.42852472766965,16.9018968096798,2.28129939869771,0.497511629447191
mp-17412,BaPr2O4,2.15755939895058,2.10594404958916,2.12665050490202,3.0743,13.4705076687094,8.84098707098956,6.76846598087677,0.863585051267248,1.30570750131554
mp-3901,NdNbO4,2.22063673526311,2.16505255132526,2.15069561305174,3.6582,13.6813667308793,8.80837687156986,6.77279750170494,2.76465990630973,0.509357618411114
mp-17765,Ta2ZnO6,2.38484727183944,2.36700387409907,2.30094287847395,3.1082,14.4039118138628,8.70724674250411,5.34264704789347,17.5214726489852,0.244245963829586
mp-23493,Ce(IO3)4,2.36391461351716,2.11949460957088,2.11949460957088,1.4876,6.30066387746329,4.02206172897886,9.31414537085718,65.920064255573,0.12253346902164
mp-5889,Er2Ti2O7,2.46230395158681,2.46230399829103,2.46230404093402,2.7098,12.1257220850269,7.06165759160639,1.3056407733653,1.33937732312978,1.51252305077731
mp-27618,Na8Ga2O7,1.7557006777922,1.75236165217115,1.74067621055727,2.285,13.57049178895,10.6635282213925,24.4485455994101,0.346540987209163,2.92656377195337
mp-3472,PbSO4,1.90864867380039,1.90581922542512,1.92694991891331,4.1977,16.1691346917409,11.6658193049298,2.70975828541205,0.924267416204122,1.45097456272069
mp-556017,Th2P2O9,1.75850364230501,1.7359153579596,1.75944439525664,5.0734,11.5349603150963,9.05528212045623,7.00692306986368,105.137511299677,0.152227348470214
mp-30143,U(IO4)2,2.24475918752992,1.97337130312569,2.28440968742474,2.1139,8.55707667118001,5.53348384416694,6.89451181982039,77.8529530428734,0.157887629603081
mp-565260,Nd2W2O9,2.26426378542784,2.21509230507444,2.17059066615518,3.5182,14.2623509538943,9.05040762363158,11.5300892083111,7.88668572799767,0.213525572020161
mp-3444,ErTaO4,2.18257393460107,2.14606890616308,2.12509861418241,4.3782,14.0231107033255,9.12628480187164,3.29793400403221,2.36532955126537,0.725994206301406
mp-9468,KCa9Mg(PO4)7,1.69048521732667,1.690723658674,1.68846923276677,5.3068,14.4952090101916,11.7955712759557,57.0205775492076,0.540179039684791,1.86877559309984
mp-3142,Ca(NO3)2,1.58608913368701,1.58608913368701,1.58608913368701,3.6222,11.0160588444769,9.59011601061157,6.44828203945867,26.2220236051601,0.193215947414431
mp-15170,Lu2Sn2O7,2.08127158967781,2.08127154403264,2.08127157045879,2.6129,16.2713076597483,10.8943386253065,1.77295509666492,0.328358265470512,3.60948409846217
mp-17015,K4GeO4,1.64301750751476,1.64081228359615,1.64838621384674,2.8266,12.284917369469,10.2873379493326,59.3717178184477,0.445518634274575,2.26141806207913
mp-28713,Na2Te2O5,1.82987835934523,1.9110785488828,2.06787031750059,2.9384,12.6594124415543,9.03677244591611,20.2484018629245,1.87977755663185,0.581364451393299
mp-541846,P4O9,1.55503549477174,1.55805656187444,1.54109846213667,5.6226,13.0842477423204,11.6770909644048,6.00364279142461,4.44024449900452,0.391778362766917
mp-29505,Cs3BiO3,1.84198997011384,1.84198997011384,1.84198997011384,3.0775,9.59311274693914,7.17215602971776,14.8245797726585,1.99630012634767,0.568382220435025
mp-4092,SrSeO4,1.76428378102844,1.71317289553623,1.70791515597233,3.512,13.2862542202649,10.5672539210649,14.0761344526151,0.581548836232508,1.79058827406265
mp-505227,NiP4O11,1.59431891100871,1.6031318442349,1.59403220795566,1.2245,15.0861826064724,8.07436092334524,100.219779094788,312.216259629496,0.013180978429342
mp-28535,Ca2Se3O8,1.84983666846562,1.79922790385209,1.83983859074648,3.4571,12.5979924897473,9.47899560511701,17.4806029735558,9.66305121206745,0.160693245944333
mp-644492,LuNbO4,2.18317349745731,2.1822535828817,2.32047099744858,3.4842,13.1381364515211,8.29953063511964,3.98753554940259,2.7925469407969,0.608877502927056
mp-18734,HoVO4,2.02658419267496,2.1137114632797,2.05345424833377,2.7904,11.6844753924746,7.87817320565337,4.63830030458631,1.27340498619219,1.00089234126808
mp-18957,NaMnO2,2.42108341657201,2.00782566723309,1.91246742194475,1.5514,9.94177107406786,7.0158368552077,6.74880014299638,8.76658365854679,0.262244008284257
mp-18929,BaV2O6,1.95378975839265,1.96598703963175,1.88552802418845,2.6883,10.5896975975899,7.56350172909137,15.7244205714177,8.80081889327145,0.177221138174472
mp-29910,Sr4I6O,2.02370814842457,2.02370816324884,2.02891690071328,3.5856,11.3000702064826,7.74784117943454,1.68613840961228,0.280344974106648,4.1601049289967
mp-1427,Lu2O3,1.97441839790861,1.97441838018187,1.97441842576491,4.0305,13.6402138468556,9.56691687431182,3.99674711621431,0.429957065451902,2.57601709339359
mp-27228,Tl6Si2O7,2.09709216774085,2.09709225118973,2.10840788511142,1.599,14.6989358048153,9.76218601760479,2.67020337430097,0.503895073434417,2.35904345006848
mp-20072,LaCuO2,2.21672433559069,2.22277220605261,2.13471839594828,2.5693,9.07069002946119,5.81156656411166,4.63948223048074,0.937421842129437,1.28229689362606
mp-17166,K2B4O7,1.54984508258084,1.54904790113153,1.57792292587439,4.8628,14.5106407636708,12.8788946182128,98.9365073892235,0.625561775592576,1.60867063842141
mp-559160,NaSmSe2O7,1.82971712567817,1.85969922299279,1.76285060342617,3.3052,12.9611775940153,9.81472904002191,42.6154326732763,5.55727065525726,0.203410125428176
mp-14322,Ba3Tm4O9,2.04311724577911,2.04066493820029,2.07068486496618,3.283,13.1180326765261,8.89398770052927,4.85520195855571,0.583229098289458,1.92055674817818
mp-560670,MgSeO4,1.72420104106221,1.69731796962148,1.72290174415142,3.1839,12.8023673881616,10.2639466925294,5.21804882674054,0.577746821714712,1.92250448144275
mp-30206,CsClO4,1.47405830278181,1.47020896473937,1.47396262164276,5.4653,12.2811084649309,11.6583233415541,35.0301779069839,0.597687459382634,1.70166205970373
mp-556210,Bi2CO5,2.32447566990924,2.33406633367606,2.2951314973221,2.2747,13.8499634240822,8.46970073360952,4.83738475330198,5.2742020022176,0.396325413723337
mp-3372,Rb2SO4,1.52804938401872,1.5263885645536,1.52559969847926,4.9943,13.663958333118,12.4225599036335,20.0248125845749,0.479542213529336,2.13526019595854
mp-4157,Sr(NO3)2,1.58440115501094,1.58440115501094,1.58440115501094,3.7142,11.6129619421585,10.1216816139768,14.0156785286351,16.7906777636848,0.130905525745783
mp-12221,CaTeO4,1.95102365439274,1.76783191791528,1.90389020429225,2.2537,12.5366496769228,9.22136191179127,21.4829301414311,0.60149259803051,1.70907943455939
mp-27911,BiAsO4,2.283290691086,2.20519260610043,2.21659316519744,3.3075,13.8712027198984,8.74170694276857,3.61776607520054,0.783247239514583,1.5531497374548
mp-557025,K2SeO4,1.562657678444,1.5554042014859,1.56753459929917,3.6435,12.4230170278905,11.0026555953662,23.9415804235018,0.72283252886965,1.4252146541997
mp-557004,SiO2,1.40404205065233,1.39041118019095,1.3949520493551,5.6035,12.5777435480818,12.794086889019,103.254151757751,0.637455303634048,1.57842227880559
mp-554699,GePbO3,1.98080251665834,2.00833430733033,1.97675472428928,2.8358,15.8004741321744,11.0112014075041,4.52798372032824,0.703711182618581,1.64188637945165
mp-667383,SiO2,1.40188552671037,1.38239302660278,1.39502730080812,5.5244,12.5629115225807,12.8213818392908,25.3370876808461,0.627179174313684,1.63390853241967
mp-9467,NaCa9Mg(PO4)7,1.68653656942267,1.68682758158622,1.68404679863714,5.1617,14.4234495641145,11.7664229781377,34.7735809815976,0.556821973513842,1.82466360189495
mp-540857,Yb2WO6,2.37201567448447,2.78480229280285,2.85823802192889,0.5054,19.3654484336295,2.74822566038982,3.01763150672608,2.55776593506085,0.722351912468571
mp-600007,SiO2,1.37867264062213,1.38782608780783,1.36795978742067,5.6576,12.3105905030541,12.7539049558207,17.863920061534,0.626611507011272,1.65186390657195
mp-28233,MnCl2,1.8503935311171,1.86458899224467,1.62298217796746,3.4303,15.8547192186588,8.31837618802217,31.7727466730375,6.08538749779725,0.19580158724223
mp-567998,ICl,1.75090866409416,2.1920351685135,1.8595350897469,1.8886,7.28838078225101,5.20790165558221,6.16146804060823,5.52831226411985,0.343186015988605
mp-28306,MnBr2,2.02566140556609,2.02566141790774,1.66768577975589,2.9513,14.731073469474,7.22366998516092,29.5538099374755,204.084373885099,0.038736519115443
mp-38970,Ga2Te3,3.4153815130963,3.50115241884726,3.4876991297989,0.6825,10.253319438614,4.60650245969362,1.44167444204667,0.3158462845201,3.85973496017881
mp-679,Er2O3,2.02906710091115,2.02906722412048,2.02906729804608,3.9798,14.2843686839399,9.77860345306572,4.16291225012658,0.463791833769541,2.39635618106515
mp-27697,ThI4,1.97602026558434,2.32373022530586,2.18811708553267,1.8297,6.12822287157398,3.97044502443927,48.4144020507563,9.30561248537172,0.128117039989766
mp-16705,Pr2O3,2.06883777759398,2.06883780659577,2.06883767367089,3.6974,13.2599900875704,8.92444659373711,7.81387002613634,0.544979226491399,1.96290988400072
mp-484,Te3As2,6.68131544158783,4.12695898331932,5.7624382191916,0.553,6.36521892608793,2.05979697956221,1.23616578349937,0.63316962610982,2.38830859287925
mp-31033,HfF4,1.64908837543656,1.63960037509144,1.65501984882357,5.5186,13.7390080309354,11.4767272450936,9.01539504624299,1.29581047864461,0.882639164266117
mp-600027,SiO2,1.34525764446815,1.35158314949544,1.37323129879857,5.5226,12.0228027491366,12.7391640907455,41.0699121912533,0.674979029229718,1.50587623434897
mp-13868,PdF4,2.42664126108496,2.22617270893343,2.37887553898896,0.7058,4.01276714949324,2.43166872516484,12.1328350107721,7.98328748405544,0.207682647218748
mp-612740,In2Se3,2.78887478385101,2.78887497209896,2.75415188942077,0.9903,13.3641750451631,7.08426312113482,2.77864195691554,0.135170422463817,7.75795620754864
mp-776890,Rb2O,1.91673532862521,1.936077790276,1.93383344422419,0.9393,8.6878982255944,6.22339278664748,10.1438381552735,0.355497823852273,2.91153875544404
mp-569059,HfI4,1.97516651956234,1.96915413820249,2.11778374958351,2.3748,7.36022650127725,5.05695393042236,8.65697844747629,6.38249981023919,0.272192167107806
mp-2234,Er2S3,2.57655659747656,2.57283458076885,2.55887220665667,1.4611,11.3915036815907,6.41409359917985,1.39738764439136,1.10786173495866,1.61826075482212
mp-562065,PO2,1.52625024160522,1.5881361245183,1.58382449153939,4.4868,12.4749915814452,11.0152398765502,8.98317746136163,5.57453340274261,0.290706396746155
mp-641,As2S3,2.41827384925694,1.90260048092078,2.66664289885241,2.2438,9.56628807110111,5.82690029007728,4.43358113748349,2.00594620316353,0.724069158207056
mp-29498,WBr2,2.02482155016189,2.04548418473475,2.08225647315598,2.4668,9.79362287192249,6.64184538395928,11.9046838696867,15.939085127938,0.146739408713734
mp-561197,TaF5,1.47950525514444,1.47899413453874,1.47897043580999,5.5628,11.1839419127961,10.5600932850215,100.700947256038,57.3171400909977,0.027377181322208
mp-573815,ReI3,2.29883977910597,2.28959186319309,2.63020572959607,0.9537,6.90798919750982,4.09805162537707,11.3059337163858,23.3923500480442,0.131198148194818
mp-29831,TaCl5,1.65466323461906,1.68256467037674,1.68141362252124,2.8332,7.7453602387436,6.36896884044237,19.0145967333259,54.2757329070205,0.071015616110091
mp-540675,SeCl4,1.80342409321823,1.81094183230716,1.80290989514174,3.0845,8.36258784714111,6.3717042201812,14.0653308573674,19.1698276331409,0.123262108881739
mp-1056,Tb2O3,2.02170279220265,2.02170287134386,2.02170295790455,3.9271,14.3033955882579,9.82306518224447,4.50224053008826,0.486296280436338,2.27847118299025
mp-557259,MoF6,1.45957406458186,1.46292828600721,1.46360291404465,4.1644,8.82409797290879,8.45305943477828,44.5044144759776,31.9374540694144,0.053780880710337
mp-2833,IrS2,4.12369303294996,3.86893039094786,4.33868069463518,0.6196,9.01523641759018,3.58550893629961,2.00362083018448,1.47269489275415,1.17812370333904
mp-572670,B2S3,1.6921240705102,2.25957823055543,1.93270206705534,2.5298,10.6116898918507,7.48693218312686,70.9548326416367,2.5286097519334,0.409567704874644
mp-561384,ZrF4,1.70463043502103,1.71255203716559,1.71255203716559,4.8934,12.8970529303581,10.3698078303882,69.9050876091162,3.13225293343494,0.333564129847352
mp-2632,TlF3,1.9570315250399,2.00818857431268,1.93782347235242,1.2816,13.7062574952419,9.64278252095674,43.6955575500442,0.331399616682035,3.04039062068435
mp-571246,GeBr4,1.6114747252129,1.6114747252129,1.6114747252129,2.9647,8.57400260526136,7.33548497659006,38.5956216818691,2.14206666894208,0.492748552477966
mp-560553,IrF6,1.58337034518144,1.58670952918296,1.59243730802817,2.0862,12.5250349487765,5.75580910408654,32.4110232253593,10.5105659280756,0.125996055888859
mp-22691,InSe,2.82082517359726,2.8322750237221,2.50561976564681,0.5365,3.91922130303508,2.11135784493111,1.72630361665299,0.132574759114536,8.12218632775358
mp-2809,Sb2S3,3.73024727196469,3.52086178087127,2.70676854570168,1.3534,11.2334803010674,5.2110464612068,2.67758052432164,1.51246014978471,1.0346459393983
mp-570418,YbI2,1.89619491877813,1.89619507698971,1.72258119982775,4.2089,10.5869484128211,7.93011649415108,2.28133706367994,3.21601102510737,0.749283642853847
mp-569561,TeCl4,1.74067416537386,1.74150858740346,1.74222679924285,3.1474,8.74936364140713,6.90691551062116,14.5630749112444,12.2577428971723,0.15024790484654
mp-401,Sc2S3,2.83308871198909,2.82974204301381,2.84938226989641,0.7965,10.3664823321957,5.40609879738736,0.72539518422153,0.685558373066524,2.8372239114121
mp-23174,ReCl3,2.01758438980876,2.04010341404547,1.95662925205569,0.9959,7.57937166076754,5.2441300506728,92.3065366390969,71.6337472413537,0.024793369689897
mp-23265,GdCl3,1.95562023409454,1.95562010881459,2.08308537271039,2.0447,5.01500735866155,4.59748803526627,3.13778638205672,174.798950370371,0.324416868089161
mp-29109,SiI3,1.74567597222394,1.81061759629139,1.79963422950332,2.8504,7.94420436996282,6.11991926498022,9.94168388078386,10.9662857527467,0.191775159569666
mp-30954,GaI3,1.78513691631763,1.8794473123767,1.82670535938339,2.3835,9.01951693422139,6.78367177064743,7.17211755855047,13.0468434398536,0.216075727597708
mp-707219,K2Zr2ZnH12(OF2)6,1.46893380381827,1.47747930273151,1.48274117431196,5.1178,12.6220425413164,11.9454994350114,1989.22978265629,776.100203918127,0.001791200544796
mp-771957,Ta2PbO6,2.35740778398647,2.51725765467105,2.41448231511436,2.6067,14.7211755006135,8.66509223145224,2.14546147234194,1.83072688567639,1.0123313115903
mp-625873,Ba(HO2)2,1.72569321433446,1.73267438372015,1.72964587705114,2.9989,11.8591945315229,9.42742709380324,9.9953287756553,6.27385011599155,0.259438492167003
mp-778057,Na2SnO2,1.93484334766409,2.09162596321618,2.18756814979557,2.2963,14.0487100688899,9.44532668991817,1.83175955671147,0.748235426000334,1.8824009306576
mp-752443,Te(S2O7)2,1.66476652116746,1.59094202282799,1.69844781786194,3.3456,12.4644187371049,10.3888718394393,66.5079066417054,5.63521306266936,0.192491385838228
mp-774547,Er2GeO5,1.87588466862971,1.86035539077887,1.87610797397165,3.8701,14.2310875072587,10.4857956482315,21.3788827095113,0.461624762490207,2.21303673654178
mp-34291,Zr3InF15,1.66476113601922,1.664732035494,1.66468081024562,5.4053,13.1078246216752,10.8334282505252,27.8248434493939,30.7513741096691,0.06845797811498
mp-755357,NdAsO4,1.85197320174996,1.85443342830095,1.97658309463579,3.7405,14.345611357112,10.4480954615878,3.87276689870799,0.486033666419051,2.31568396304364
mp-30548,TlBF4,1.4923189571938,1.49188680535756,1.49733290887498,5.9271,14.4328545031764,13.4647542384857,6.29574117578487,0.84963422543951,1.33581460206622
mp-768241,Dy2Ge2O7,1.89930583108672,1.8675490328235,1.84518434580396,3.8505,14.8167657825465,10.9178977368042,8.929201673952,0.448056500434881,2.34385347614692
mp-754359,Y6TeO12,2.05591499094685,2.05591496419477,2.03342893900918,2.8582,14.6655217074344,9.95621391299248,6.4304123049287,0.959295399630264,1.19794279219679
mp-15577,Pr4Ga2O9,1.99647407947111,1.99928701791414,1.97717056421544,3.6092,14.9188133269172,10.3858494007247,12.479274693181,0.480654670432911,2.16062861422208
mp-13230,K3YF6,1.40579250246969,1.40367118300548,1.40018963715634,6.538,12.33874934849,12.4688636793045,43.2768314154187,0.594497341201907,1.70520036138625
mp-23068,NdBrO,2.10556224082785,2.10556224082785,1.9358788391839,4.4819,12.9542132686995,8.79224672304303,1.94033316655396,1.19080190726797,1.35514564645145
mp-28263,KH3O2,1.50601684917533,1.50000696331717,1.55043127870925,4.3984,14.015033011177,12.8190761726044,25.7055064514814,0.494653257245633,2.06052031503427
mp-768918,Ce(ClO4)4,1.49532755274555,1.55548034381666,1.59066851669353,1.4701,4.88305639697118,4.37154817604969,96.4819518765551,30144.6266456731,0.010397806176661
mp-770569,ZnCrO4,2.27417230437801,2.13729444157795,2.03791929428032,2.1082,11.2487042262318,7.32489723840016,1.68043767276798,3.56142518414764,0.875869532913167
mp-755323,DyClO,2.09238836022379,2.09238836022379,2.02413978519271,5.1688,14.6783311649645,9.87571467793691,1.74351504523888,0.612579726681441,2.20599455674083
mp-35249,Sm2Hf2O7,2.13252694473012,2.1325269236284,2.13252691190522,3.7274,14.6322551958817,9.59393600260834,1.57807264014345,0.665663833212583,2.1359441655867
mp-30026,Sr3Te4O11,2.06562071300614,1.93166432384097,1.91566907893822,3.2126,12.837152424872,9.01774110776193,19.4809405663456,3.95942049185317,0.303894436340232
mp-625801,Sr(H8O5)2,1.53716874155052,1.53716874155052,1.53318839351203,3.8483,14.4750586961607,13.068749483528,149.617599929704,3.61751588988354,0.283116492813459
mp-768863,PrAsO4,1.85022959656363,1.85022959656363,1.97642166553598,3.7129,14.2781208133123,10.4092873317685,3.84278896346135,0.495498771519596,2.27839614008175
mp-29877,K2ReH9,1.65520286672057,1.65520300869712,1.65213977616907,5.3027,12.5488997905139,10.4406912564317,66.5590877318322,4.03083510253239,0.263111793132438
mp-600071,SiO2,1.39221909195356,1.39511191307364,1.40194323708202,5.4993,12.525284114777,12.7412704590338,26.376551288506,0.605633530011073,1.68907599651909
mp-768317,Dy2SiO5,1.85725224458069,1.87513060878436,1.85491370419219,4.5469,14.5629532662589,10.7753007757296,6.41819501890335,0.504530556162198,2.13784755330248
mp-9323,Tb2S3,2.8294721274471,2.92454351480705,2.86737960688849,0.5791,9.10251406219565,4.70119281338175,1.10373345519017,0.46081364057008,3.07609049634019
mp-769232,Dy2(SeO4)3,1.64143231356032,1.65689725390562,1.65218448122478,3.7761,11.6590319607028,9.72512589158317,11.1375031565665,0.719374210196999,1.47988382626653
mp-28040,Hf(BH4)4,1.54384997651974,1.54384997651974,1.54384997651974,5.7442,11.7121231590891,10.5110336746226,2.47614035074772,1.85452840068351,0.943074973847233
mp-540625,GeSe2,2.4260843060372,2.03612106958304,2.58096574173312,1.4407,9.54748433475425,5.77792804969877,9.03237651823964,1.17717529984588,0.960203984433265
mp-757407,Sr2Tl2O5,2.3396801533543,2.38463167386496,2.28961758160615,0.9458,13.8262824463171,8.39578887319826,15.9645008516643,0.388275886187508,2.63812727162103
mp-768469,TmGaO3,2.0384680375223,2.03838241260074,2.05279108289178,2.9377,17.4521220647271,11.874435448699,4.3272422703294,0.370401092045387,2.93087012106497
mp-776093,CsAsO3,1.67057128551882,1.68876937442624,1.73643040171497,2.6682,12.0147553389766,9.72586899511771,13.1982549911036,0.740359185636237,1.42646333460924
mp-23791,B(HO)3,1.34188004680001,1.47781820600506,1.48956789371952,6.1885,14.343982497937,14.0534626898299,14.1289110308821,0.611830152859712,1.70521739410143
mp-3975,K2TaF7,1.44621556484502,1.44283462669843,1.44440523399772,5.6085,12.0222904983344,11.6942489360573,176.800748171666,249.865092962254,0.009658244340231
mp-4829,Na2ThF6,1.50630268870503,1.50630259576222,1.56163562971648,6.5272,11.8479148148072,10.7874630907742,9.34285733768129,61.7991702531999,0.123215083942594
mp-28974,TiF4,1.58392810758569,1.55860993516659,1.56353970208626,4.167,9.18655893872307,8.09635671165865,191.959105164317,510.31103125246,0.00716903214153
mp-567789,InI3,1.84900402108811,1.92596972977251,1.88593410542362,2.2746,9.01209620973378,6.58732217545736,7.21077283215474,4.83417536861222,0.345541903778021
mp-35759,Li2NiF4,1.54107370686804,1.54650435822212,1.50834290862522,5.365,16.160733320872,13.7304608095739,55.1886999782435,18.8773912607446,0.071093072596662
mp-24199,LiHF2,1.353155175876,1.34699195988692,1.4300444503581,8.227,16.6010735966208,17.2239433467256,4.71707249956788,0.744164543405419,1.55578472216702
mp-625468,Lu(HO)3,1.70243893869942,1.70243893869942,1.70243914722377,5.083,14.1635646139547,11.43890344352,8.15710218381663,0.460516619644526,2.29406684593568
mp-23216,SnBr4,1.59890187003456,1.60477934308739,1.59416745983601,2.7296,7.97880391349308,6.88297168404552,34.3779868299094,1.58814157394595,0.658755167248234
mp-759405,Bi3O2F5,2.10100599713566,2.02652696503155,2.02640324466775,3.3634,13.7012471321787,9.29010610486889,11.9929491993311,0.755645687720717,1.40675386938353
mp-768762,Ho2TeO6,2.00965191762156,2.00145103112717,2.01805745458349,3.042,14.0708910821399,9.71432341064032,16.4359077753228,0.555782875934757,1.860106178637
mp-771977,TmAsO4,1.84787693313164,1.84853616139907,1.99402682780348,3.5574,14.2668660078228,10.3781768128233,3.71792906432118,0.447278503868126,2.50471042179642
mp-774193,La2WO6,2.16410347257242,2.12435511861835,2.13011791457656,3.654,11.0632918840533,7.23360876476413,13.7586390988621,22.5240974030827,0.117078502572287
mp-769211,Tb2Pb2O7,2.41847076682767,2.41847076682767,2.41847076682767,0.9667,14.9687712953016,8.84372846206009,2.24280326004488,0.298964737540113,3.79074666642437
mp-754967,BaTeO4,1.76677564223644,1.85373180638408,1.88896707223816,2.1894,11.9295186387175,8.94420845226379,2.67695940150796,0.662681681291705,1.88257828413398
mp-757280,Ba2As6O11,1.97698215975764,1.83859500434435,1.95225455307447,3.2109,11.9685714781773,8.59895860911111,34.842704408651,4.73112298981208,0.240066721012268
mp-755651,CsGdO2,2.09269441151832,2.09268864621568,2.01407684312193,2.7074,13.4879062520993,9.08682939929559,2.38601103067732,0.53959859515954,2.27233898175392
mp-28251,Ta2Zn3O8,2.09821043510893,2.0987557313799,2.13072478044444,3.5099,14.8520358406601,9.83017193447948,8.05659570977393,0.823520934480229,1.33842011817627
mp-756281,TmAlO3,2.0197002475615,2.00465267814652,1.98083291067167,5.7744,16.2295609828869,11.24431329442,2.37405975538825,0.434026931610424,2.72522388097961
mp-756459,Cs3TmO3,1.84683235568364,1.83468175714482,1.83787879360963,2.3349,9.90210192990603,7.41151022823644,18.246842642244,0.423589313649438,2.41558121653638
mp-780387,YbHfO3,2.10303977613359,2.08008054411362,2.10155317800906,4.5175,15.2858895231967,10.1769726038355,2.85663699468395,1.00912841760145,1.34101613575909
mp-24308,AlSiH9C3Cl2O,1.47127734638986,1.46323287961965,1.45894656516269,5.4038,12.1609968448075,11.6252686291838,42.1630918741634,0.587786913915327,1.72501423299958
mp-15408,KGaF4,1.44683324885766,1.44099595766262,1.4281422968318,5.2209,14.9943520378187,14.6611839504382,34.6717184737734,0.628831399286957,1.6190933300464
mp-542463,Mg(AlCl4)2,1.53650175398533,1.54069731939794,1.53467181182167,5.1767,11.5624137124316,10.4277062032179,19.7364156645142,0.556085429421377,1.84895260595474
mp-752458,Y5Dy3O12,2.01071831443392,2.01080715385638,2.01033245260579,4.027,14.193806226338,9.79529968217095,4.65714852005721,0.509877732193716,2.17597817172756
mp-4929,KBF4,1.34071875872608,1.34079616273317,1.34225140342635,7.9621,14.1355670594098,15.2336429943485,49.6998087486924,0.61785129760251,1.63863322358147
mp-5900,Ba2ZrF8,1.59802642969383,1.5852350078143,1.61395578316136,5.9388,13.1497415340167,11.3453522629496,46.7920190975992,111.360580247847,0.030351004104861
mp-541005,CsH5O3,1.54005366464938,1.55539544168035,1.55245774821732,4.5938,13.5355281695652,12.0984841575229,45.0480021724922,0.456834411980175,2.21117549753954
mp-758316,La10Bi8O27,2.21268990823387,2.16999582027247,2.26605832890506,1.2795,10.5199334255822,6.67660626350504,443.544083659151,213.648915844793,0.006935143385523
mp-14613,Pr10Se19,3.87314257548054,3.87314257548054,3.07999288635542,0.4591,3.27521060674131,1.42966147812692,7.98408610120984,0.391927482442981,2.67674156864717
mp-691119,Bi14MoO24,2.38709870763653,2.38820200150657,2.39480630740776,2.6369,12.0142886310095,7.16618457722187,8.46284145108138,1.11193365726496,1.01749785268317
mp-676666,Rb2CeO3,2.10144084142286,2.11321275313206,1.88009550821228,2.1338,6.23029932962804,4.26040637805398,4.06235882448033,551.21735436227,0.247976566911975
mp-757192,SnP2O7,1.66485345901674,1.6549424763417,1.64265178294123,4.0359,14.8104112441573,12.3225254722499,14.9167370367181,0.755661139440206,1.39038327302476
mp-757111,SbOF3,1.55273243670634,1.42232776813223,1.52559451690153,2.5587,10.6964521172029,9.92797336845342,172.62342811899,0.893288753781628,1.1252518052933
mp-29832,Sm10Se19,4.04603812142199,4.04603812142199,3.11063386787966,0.4181,2.52221875710002,1.07420555060938,1.96672188776738,0.343957181273947,3.4157989289216
mp-752692,K2SnO2,1.88056746754803,1.97906790686929,1.89439961465368,1.5542,12.8259889338399,9.23518897915083,4.27961391246917,1.12400253446787,1.1233436474018
mp-776084,BaSiO3,1.66133548388036,1.66044812927113,1.70038759110974,4.578,13.3847721529661,10.9982065045563,21.3478342279994,0.470647235604065,2.17157676944986
mp-18451,KEr3F10,1.55387029381477,1.55387038069461,1.55387027450814,7.0612,13.9951820003688,12.4674099574681,18.2293795300694,0.718303938573473,1.44702483981641
mp-27307,Na2ZrF6,1.45238561339611,1.45608468160337,1.45756436564565,6.252,12.1857467772284,11.7408938056285,434.953499257628,72.7826791399915,0.016038629043592
mp-15257,Tb2Se3,3.08512504284672,3.21017866792489,3.14191481265804,0.3404,2.00824734365792,0.969224086876767,0.977262777758599,0.421776114600096,3.39419233536938
mp-771323,Tm2Ti2O7,2.37172130318889,2.26905638096544,2.35354366222511,2.9789,11.9990723199405,7.30291765775943,3.46416584474123,22.7242864724618,0.332675564376158
mp-29863,AsCl3O,1.58897890797833,1.65063021600842,1.61695866675682,2.5857,8.41279014569934,7.162088242785,22.9132152446775,1.6803788110756,0.638746846142491
mp-3521,NaBF4,1.32330325322656,1.32405653957828,1.31936232324559,8.0752,13.8786562064829,15.2868571362476,20.498124894704,0.647825768945986,1.5924098689155
mp-770092,HfP2O7,1.67516438894814,1.67551797065863,1.6755545798332,5.3619,13.6076831896281,11.1720007922363,9.80827727814343,1.04691322978606,1.05714370232347
mp-7475,La2S3,2.7543976401384,2.73703046201536,2.78904790385536,1.0342,8.59238663280379,4.57644043412198,1.23388853208417,0.512468851966945,2.76178408750528
mp-32689,Pr2Se3,3.13298369928731,3.13075709054535,3.1355550194503,1.519,10.9167385192817,5.2844201781051,0.968895053962085,0.592952027378003,2.71858059817193
mp-756372,Rb2MgO2,1.76463166694922,1.77682457490885,1.77695820997569,2.2799,11.5694816104822,8.97396132011503,4.6974343904873,0.34794464240294,3.08690256339514
mp-22856,Bi2S3,3.73297784483112,3.72022194230398,3.10091370728048,1.4023,11.6065001728967,5.16056490092272,1.80262139234373,0.442981458693889,2.81217848594966
mp-540850,TlPF6,1.46291246491374,1.46291246491374,1.46291246491374,6.3698,14.4571216603703,13.8388250303457,3.00417790721724,1.00082728999142,1.33204316085093
mp-3468,NaAsO2,1.82064261182693,1.73763839161087,1.6444122323797,3.7311,11.7844565637957,9.34157776979764,2.81133590487453,2.07041057247017,0.838698769102949
mp-1403,Sm2S3,2.8376633538882,2.82621347389046,2.88025481858811,0.7441,11.2172957105045,5.8331624366662,0.853852045326875,0.398815234492431,3.67858987213495
mp-755374,Sm2TeO6,1.99941681497381,1.99939894468313,2.09255528242386,2.6249,13.399014986271,9.16699237835024,2.9153652717708,1.5415499153837,0.991707966339904
mp-769818,HoCrO3,2.29644565796798,2.3202859112618,2.27426492739962,2.5303,19.1317761963413,8.47305789001693,3.84527637956261,6.50489046252415,0.413789820553945
mp-1875,TeF6,1.36562783729682,1.36691908319403,1.36684811519057,4.3688,10.9316415041172,11.4632521644046,53.666828484208,1.62699849562532,0.633262202462414
mp-768695,Ho2Ti2O7,2.37631070359076,2.27095784196889,2.34950424983655,2.9749,12.1605548127253,7.39908128921244,2.97262127339492,46.1937710332403,0.358051372888972
mp-24757,AlBP2H5NO9,1.5712193927011,1.59143932023813,1.57998334801352,5.2797,15.6435419935686,13.6683724363007,119.590422055645,0.560332226293639,1.79301739242921
mp-23307,NbCl5,1.71591498041133,1.74084069920254,1.73908440853226,2.2342,6.81900587605275,5.41257390368961,26.0566959285003,57.7174889674843,0.055703622294096
mp-1582,As2O3,1.97634565802645,1.83190817182521,1.81379802072888,4.0853,11.9149665649869,8.7650896519901,8.54201307439801,1.61384056584066,0.736708318781508
mp-559835,BaTaF7,1.59567529905053,1.59567529905053,1.59567529905053,5.6918,12.8158702614687,11.0831050671564,26.5999187146665,12.2549504951271,0.119193776676391
mp-675424,Ba2P2O7,1.62692973111933,1.62472913742568,1.65225948627932,4.5813,13.2915675478387,11.1985067760816,14.3252752098766,0.561934282290156,1.8493742119
mp-768223,Cs2CeO3,1.85454652408614,1.92439202606953,2.04102973275746,2.2414,6.3960455710468,4.55780041384755,8.95596405880109,118.143424395374,0.120121726077569
mp-7310,ZrPbF6,1.73012929863638,1.73474516860546,1.74019497470829,5.0472,14.0305088230233,11.1169609574848,2.4868346524741,44.5015353332741,0.424588742034282
mp-696403,BHO2,1.52926094568586,1.53762614441873,1.35659726153343,6.0888,14.2572397306891,13.5143799197045,226.51997998682,0.615899434036936,1.62805631494437
mp-23228,PCl5,1.69502712662659,1.63604537223147,1.63604537223147,1.7747,8.12059591522769,6.7498096880947,27.0477750673523,3.45246014604166,0.326620145929885
mp-626973,Ba(HO)2,1.77982300805445,1.76609312042146,1.76097382433698,4.5412,13.3626767001294,10.386897661777,16.7122638358455,0.42341349987195,2.42159377697577
mp-542812,GaTe,3.39347320307675,3.01092705657244,2.93118745221113,1.0626,15.6250151372646,7.60184538314974,2.71940274180678,1.43655255671322,1.06383877895386
mp-582968,Bi6Cl7,2.62487979343817,2.5056744201911,2.62996259859337,1.6204,9.72490348199748,5.44674518713802,11.2072049351451,14.5489246110888,0.157961916339211
mp-757115,KSb5O13,2.09451085697831,2.08401107722584,2.00611005430909,0.7755,12.7578873176725,8.61296325117404,2.14998502769963,0.331681008272974,3.48006452567213
mp-561659,MnF4,1.70190667781756,1.81741767901603,1.80609096393288,0.8452,2.01060622988795,3.48647697324115,35.550755538131,13.471572824006,0.102359179634014
mp-768450,Tm3Sb5O12,2.23768582468585,2.23768582468585,2.23768582468585,3.129,13.3056758955872,8.37700099336206,5.42987813596319,2.80424942028034,0.540767856404696
mp-570285,SiBr4,1.53125387183184,1.53125387183184,1.53125387183184,4.1057,8.84566530647068,8.01403494631179,43.4377212095073,1.14655977861245,0.895195789637108
mp-759763,La26B8O51,2.03497885246997,2.04525938208336,2.00276473655794,3.4932,10.6578247918553,7.30042728756921,189.025435391076,32.2023551999591,0.036343922599725
mp-755558,BaLa2O4,1.99119740859614,1.99119740859614,1.99475862950884,3.5488,10.4234825439105,7.25182069215479,2.72502096018601,0.517853000142204,2.29801958503065
mp-27979,LaI3,2.28572995780341,1.8767596143353,2.31072323743022,2.1163,5.79480021173784,3.76163288002411,2.47753651243826,16.2832743295327,0.465039455492119
mp-30953,GaBr3,1.60963186785053,1.67205086944148,1.63186773054681,3.3652,10.7828718495799,9.06591232145691,11.0782207027693,0.932743567234403,1.1623732301827
mp-600018,SiO2,1.43116787275288,1.42316445290065,1.41620233723857,5.4543,12.96406381368,12.8520095861225,8.30452020056122,0.614609797948041,1.74746493028724
mp-768166,Dy(ClO4)3,1.56450660593044,1.56450654520842,1.56095057577106,5.7863,12.5375627201445,11.0924308578304,20.1900474313386,3.97760010540894,0.300937231166661
mp-675065,Er4Zr3O12,2.14670693854564,2.15197156812073,2.15634528543088,4.1773,13.5796773965141,8.83620398711438,7.09026030626107,10.9309626492637,0.2325217964117
mp-600002,SiO2,1.38911191053853,1.38911191053853,1.40130162349153,5.5773,12.5389005687992,12.7959522478379,6.99948605502967,0.615431414696234,1.76774406226527
mp-878,Ho2S3,2.58169988960762,2.57720289461268,2.55893615199754,1.4613,11.2869582349726,6.34903384668458,1.42216227660253,1.16325441091633,1.56281181185321
mp-28407,SBr2O,1.56303521713364,1.72462870786729,1.72671000749981,2.7504,7.57054408884997,6.23071707671015,18.5614674480943,11.4344485490231,0.14133007713314
mp-600033,SiO2,1.375100294524,1.375100294524,1.375100294524,5.4289,12.3024798522008,12.7854556347502,6.27332220763469,0.631639828832299,1.74258589271698
mp-625661,H9BrO4,1.54192006277887,1.52557089641878,1.54558192924219,4.4109,14.2661377184551,12.8622196579903,4106.74801065181,0.463322561504221,2.15856706086283
mp-1922,RuSe2,4.42315023145269,4.42315023145269,4.42315023145269,0.6539,10.1326251513077,3.82674430867176,1.79560573652746,0.340200473204979,3.4963584240225
mp-572892,GeS2,2.15016319380646,1.78557781964271,2.23518762747113,2.2685,10.7133463087477,7.24668503547477,23.810268778075,1.69037331971136,0.633583981507245
mp-1581,As2O3,1.92093072753809,1.90562232879445,1.70577927645988,3.6783,11.6990684857562,8.73714008305247,2.85596455616435,2.08080260500395,0.830728190386284
mp-10534,Sm10S19,3.11388369403868,3.11388369403868,2.8402110960279,0.5018,6.79523971337229,3.37851692168384,23.5965374894004,0.410396451219948,2.47904734273506
mp-13568,NdS2,3.00615750918012,3.24744381783581,2.81935810070307,0.898599999999999,12.5215775254019,6.22302925891264,2.90436376406017,0.421094399841823,2.71907391206523
mp-28256,V2Se9,3.06581988055398,2.76239794562623,2.64569761877657,0.7696,7.25401464581956,3.79596927017965,13.5334762836523,3.09275971389982,0.397226665715205
mp-27747,PdI2,2.64102291924928,3.19182102725074,3.30801580407349,0.9282,8.53089422297383,4.21614805461472,3.71804075835419,1.39920746858214,0.983649155059029
mp-569814,TiBr4,1.5993027418222,1.5993027418222,1.5993027418222,2.7939,5.79429645706561,4.99842294728398,47.5926087552566,25.8919480474138,0.059633711687155
mp-28448,DyCl3,1.94288137054222,1.66809444876482,1.91525393616617,3.925,11.2125277812412,8.38251635391326,12.8245523449119,3.83964232981295,0.338416356262855
mp-600004,SiO2,1.42134600643193,1.40998283322883,1.42447520511942,5.4296,12.9922390081871,12.9388505585175,2.94010957241097,0.607457717394617,1.98632849067988
mp-542001,CeF4,1.99018900107502,1.96434436135826,2.00224214070127,2.1092,5.3303750692112,3.71976290110678,21.6624154552553,108.57590032076,0.055373050741945
mp-15179,Pr2S3,2.83211100418045,2.80379148832434,2.85899093212973,0.7775,11.2828007890706,5.89308921443423,0.922159720005377,0.405785228403648,3.54876866159106
mp-938,GeTe,5.78255888599502,5.77860150555478,5.79957905886281,0.746899999999999,13.5314915063153,4.24068866442654,0.213393019811115,0.306389890788754,7.95000415288254
mp-27647,AuCl3,1.87411305955644,1.85564025069516,1.73970319020228,1.4055,6.48162694265188,4.8934207606776,10.668409661226,9.27124960231779,0.201595008725761
mp-540572,NCl3,1.44112737813144,1.63870238298478,1.60450647240826,2.1918,7.01731220497828,6.21689098424443,30.8256217328709,15.6013620401786,0.096537513785503
mp-865194,TmF3,1.77293709984308,1.77293709984308,1.75010343980006,5.7733,15.0755713300404,11.7420215760192,8.71712522160165,0.611309985286539,1.75054800550073
mp-7868,PtO2,3.11741129945986,3.11741114708984,1.68495329015377,2.0291,10.235339073317,5.6423938272933,39.524556984715,1.41530082594667,0.731864293369527
mp-617,PtO2,3.12142960997041,3.12142941935261,1.68203227971404,2.0151,11.7566700500685,6.47779561786217,5.18426366750211,1.43209414228315,0.8911695400391
mp-616734,Rb2Cr2O7,1.59890740820099,1.64131362938349,1.68142860092244,2.7868,8.81113480500013,7.39519112458558,124.888517413061,49.2490418493345,0.02831210481222
mp-27303,NaAg3O2,2.64385578086249,2.47282783064248,2.54340539041656,0.6596,10.2760552180885,5.81463223748409,2.57282479745299,1.06997078169652,1.32328280618794
mp-7232,Cs2HgO2,1.70957248749505,1.71294376148197,1.90705904470732,2.1081,10.2202820665617,7.91122704237805,2.48471832054461,1.2397064277395,1.20910269354287
mp-557920,Zn3(PO4)2,1.67148368224162,1.6775342440618,1.66479709874807,3.4139,14.8162046132597,12.1954596408172,8.96929313841811,0.456524316374885,2.30195533047493
mp-28290,CdTeO3,2.15431042331415,2.13168911898522,2.14024009167196,3.0725,14.3429387091611,9.36843199871983,2.72796580697685,1.37956548274057,1.09143942756114
mp-3349,Sr3Ti2O7,2.35757634658986,2.35742343884165,2.29997509551734,2.1173,12.2714823489171,7.45075525691865,2.36660794791611,131.883909760823,0.430128121042325
mp-616597,ReHgO4,1.95476436943177,1.93342294648636,2.07697983620448,2.7049,11.8661712698317,8.27031894316076,10.4022858252803,18.2601000422539,0.150896929613753
mp-554852,Y2Te5O13,2.11791244153294,2.08776712063391,2.11027414806702,3.0098,12.938087669106,8.57707087939131,4.34832975998753,4.33277013174284,0.460772586434929
mp-541438,Rb2MnO4,1.72604520798269,1.70251740372896,1.67555597340107,0.5128,5.48791826235373,3.39478875449279,0.009043371236689,0.009043308225404,221.157233887629
mp-17586,CdS2O7,1.58370693627325,1.59778228804803,1.60855555701381,4.0361,13.8402150628549,11.9606759750509,21.0076348502588,0.744831244826675,1.39018773908747
mp-504601,Cs2ZnO2,1.87618870053095,1.91555901240343,1.88341494631427,1.7456,10.8905196002712,7.94182227459322,22.0314563997422,0.383961968612486,2.6498142547557
mp-687090,Hf(MoO4)2,2.00693044722531,2.0069303052174,1.86462886655763,3.3516,11.6863026114991,8.25258573516877,9.78851042482288,2.3135086466307,0.534404489932733
mp-540966,Ni(ClO4)2,1.61858677864364,1.62049550446769,1.59104227159432,3.9433,15.3537662277116,11.3275510184161,325.183398003227,28.813972058877,0.037780572962967
mp-556442,Tc2O5F4,1.6740306478676,1.65163982756532,1.5917711927284,1.9357,7.5496456391982,6.34217750424561,2180.48007240615,100.443265370127,0.010414483681809
mp-19047,MgMoO4,1.80807883677676,1.80673571393273,1.82751061556424,3.7862,12.0843577507677,9.16676061849801,26.4183274964428,7.09567403025157,0.178783448230009
mp-5127,LiCuO,2.27439747625607,2.44160330111179,2.42538911517307,1.7487,12.4403724624047,7.44445690276436,4.02654523669051,0.665538175894711,1.75089526982986
mp-7128,Cd(AsO3)2,2.1058676264191,2.10586765728523,1.93129997152177,2.2327,15.7120167489101,10.670044260122,6.01111050222903,0.25648445713226,4.06523034556426
mp-31488,Li3NbO4,1.99033389409918,1.99033381873494,1.99033368810358,3.7997,12.2218719464079,8.51080497107993,7.98795241256587,2.08470219849746,0.604873348022801
mp-25080,Li2MoO4,1.68178567897339,1.68426487228108,1.68104569836754,4.1522,10.6620375659902,8.71622753091962,17.9289280143273,63.8707917642186,0.071432391885803
mp-13199,Zn3TeO6,2.15284590716568,2.16749860207567,2.16680274829067,1.1456,16.0793647442478,10.4187211271496,4.40157601397453,0.219808021389708,4.77661586071759
mp-7608,Li2PdO2,2.56919059822349,2.11439759506106,2.29051780608665,1.7845,10.2137547335233,6.23105788731737,5.2141842771219,1.98780959045377,0.694850844902058
mp-7472,RbAuO2,1.54216085412644,2.25914371167485,1.68878451556141,1.8013,9.09804305617926,6.84415411918047,12.3645006896909,3.20087671274384,0.393291105925536
mp-554845,Na2Zn2O3,2.00777304245276,2.00777304245276,1.99045947459374,1.2498,14.6143904460836,10.1240483932644,3.02965433392082,0.265006018015286,4.10356986957337
mp-19215,CaCrO4,1.86034733584887,1.91095052264573,1.87499921599984,2.3678,9.85915655973774,7.22377731442036,6.20271561730618,1.55697125461258,0.803492323425327
mp-3538,Hg3TeO6,2.15979301323067,2.15979316139301,2.15979296924497,1.1609,13.3088807328787,8.63233898411837,3.0953281938447,0.73050046791387,1.69199203569166
mp-8335,Ba2ZrO4,2.11950996459087,2.11996737474896,2.14429392341628,3.0901,13.1352564183203,8.62832684734348,3.4601541031511,11.0073042567344,0.379853234428459
mp-3527,Na3AgO2,1.98574981556086,2.06934709026785,2.00070137451845,1.3065,11.2764616067107,7.7547870198191,1.8412542611874,0.650651901098492,2.0800281670422
mp-4325,Zr(SO4)2,1.91072374245991,1.88873177291007,1.83156741071684,3.574,13.5268843739757,9.93610822766036,14.1246313671618,13.2830110895191,0.146082442858895
mp-566000,SrCr2O7,1.76951089569971,1.88402093672018,1.88402093672018,2.5032,9.26791048388729,6.91533418714534,44.6941278553691,10.7271646114454,0.115595582440789
mp-8957,Na5TaO5,1.68858052517492,1.72902395298619,1.725209914764,2.5378,11.9789490149711,9.6068244817714,24.1570182211207,0.516902009377063,1.97599849301829
mp-541193,Hg7Cl2O3,2.50538921527175,2.92575034478337,2.28908899783298,0.9253,14.9594865170867,8.41282455855515,1.38355995077569,0.530190480542619,2.60888775011641
mp-555977,Rb2ZnO2,1.78410031108119,1.84301018174073,1.78777776862786,1.5095,11.3842984466592,8.67771356991572,22.8961288735765,0.393602363205221,2.58431065772044
mp-32486,VPO5,2.00021109885932,2.21573406572179,2.02596343747857,1.6981,9.85933609936812,6.6029959292792,5.08676990278316,5.15818332955472,0.39045511243861
mp-8666,CsAgO,1.83018748493153,1.9936799993981,1.96504812409264,1.4479,9.96971620233036,7.13904429512653,11.5764804125582,0.937994354955224,1.15248653753643
mp-5558,NaReO4,1.69104170853353,1.69449037176373,1.7335144764322,3.615,10.6684002797227,8.59603737593918,6.99447370668197,4.03457489841455,0.390827600736114
mp-8759,Cs2ZrO3,1.90669979021345,1.85996027108108,1.84140382588937,3.876,11.8501253184283,8.73767480359787,8.35239610131635,0.886394859319462,1.24789151020957
mp-19426,CaWO4,1.94175336487413,1.9419870622638,1.95388500685173,4.3435,13.9952587366271,9.94561282990106,7.38153667048927,3.99955649244,0.385500868964748
mp-5794,Zn(GaO2)2,2.05528859530724,2.05528882398557,2.05528862450022,2.4923,19.9967103276954,13.5358036245893,2.19795176415496,0.23524621665901,4.70583442590445
mp-13995,Hg2GeO4,2.18975545666634,2.24653442884813,2.37411857538751,0.9329,14.4906438337855,9.01465224238991,9.28067668226018,0.559829987826926,1.89400734468744
mp-17911,Ba2ZnO3,2.05624014648095,2.10029460552562,2.09400705586204,2.6732,13.4512443406883,8.99778592003311,12.6603205934128,0.362407042713466,2.83831521628468
mp-558571,Sc2Te5O13,2.24703981273141,2.20139738802425,2.20735633281081,3.1123,12.3119668744666,7.80701591051848,3.74660601340269,2.34206077219063,0.693882638461484
mp-27352,Sr(Ag3O2)2,2.68460857295808,2.69443545107319,2.70225885325592,0.8893,12.7128799104732,6.89926476707127,4.42722192873677,1.17536751273662,1.0766730016332
mp-28796,Sr5(AuO4)2,2.06287148896871,2.2055741361378,2.16255688480095,1.2743,12.3311146667922,8.04927701815146,2.2909590773243,1.22485776408352,1.25291973841509
mp-8830,NaRhO2,2.84630791552847,2.88628670786532,2.0642230814522,1.3983,9.85532363723084,5.49965440347387,15.2492062906728,0.985901367399145,1.07987743007824
mp-7469,NaCuO,1.99228685685571,2.20406006270247,2.17593032746915,1.3999,10.9530233934953,7.2059633984059,4.85405575768985,0.957681774774362,1.25020148177078
mp-28812,Ag5BiO4,2.82834630482195,2.86454341911586,2.80926025138292,1.5651,13.2711346656631,6.92710455181641,3.08473587599087,4.07201837742142,0.569755322629416
mp-8922,Cd(SbO3)2,2.1065909545994,2.10659092611736,1.95359043046387,1.7346,14.6482144645839,9.91412594955595,10.8916371515646,0.237650741090928,4.29966915439718
mp-3834,BaZrO3,2.22529910573837,2.22529910573837,2.22529910573837,3.237,13.9552143212654,8.82671572375383,2.08862860454495,0.544800342260959,2.31431788600213
mp-28568,Rb3CuO2,1.84030641742075,1.82269996433862,1.84771535686642,1.4372,9.94923065092142,7.45787919466618,49.4824706043169,0.742924462099584,1.36624104283896
mp-3924,LiNbO2,3.3357980079735,3.33579729450097,1.95359484284741,1.5795,14.0830592987485,7.27107716481856,1.08239354150302,3.20926242581606,1.23547646457055
mp-3982,KCuO2,1.5408481495592,2.55635710142382,1.71300307063356,1.2389,7.68631692967073,5.4856011376135,22.5797801813951,3.8931987520393,0.301145604685211
mp-542453,NbPO5,2.17910089486467,2.07070662818276,2.05806233627653,2.3831,11.9836033609437,7.95308010566764,14.2437198278242,68.904416906247,0.08471923725622
mp-25071,MoPb2O5,2.09666947085133,2.16400204713397,2.12569478759299,3.1085,14.1487710477591,9.29085633251927,14.4298043517572,1.32976783997751,0.82131197649473
mp-5072,Rb2HgO2,1.67491798605185,1.67762721127192,1.85512819503128,2.0173,10.7549872180475,8.51737506291733,6.38992253685471,0.993424373880521,1.16311557101151
mp-13820,Cd3SiO5,2.10718782741359,2.12425910142807,2.12425910142807,0.9679,16.2074640796396,10.6866703353082,2.08763940038906,0.25097994420386,4.4633920399171
mp-623854,NaNb3O8,2.2136730562574,2.17477129142354,1.87410208366567,2.6303,11.7661833168232,7.85755471473952,7.9631325398916,36.2619510837976,0.153155836194559
mp-27227,LiAg3O2,2.78022029343,2.6854852652733,2.74727338282887,0.7278,13.5925483318135,7.28527690372622,1.58737769239096,1.11557566010728,1.52636798307193
mp-3397,Ba2TiO4,1.95914617627169,1.98042663080459,1.93460398790037,4.2409,12.0643306461672,8.52517984213229,7.32476807185004,1.10166674955927,1.04423860815149
mp-5477,Na5NbO5,1.71933836402263,1.769292203114,1.76297062936397,2.6404,11.0524569808664,8.68020074972679,24.380333061643,0.540621221706342,1.89074057681517
mp-540584,K2PdO2,2.35633538359886,1.90680533091346,1.92389939965685,1.5245,9.79661996228429,6.61154132105251,51.1710490443285,32.3554140055633,0.050449028779656
mp-7638,LiTa3O8,2.30202662669223,2.24828116346688,2.23953080800421,3.4614,13.742191401048,8.5704721389416,3.75415002051308,1.57343684840885,0.901923285528863
mp-559257,AgTeO3,2.15420859017877,2.3873684529205,2.38205894343528,1.4766,12.0107612110657,7.371086783606,9.3640768971609,1.29407214554909,0.87954553524803
mp-4624,TaBO4,2.27792572749859,2.27801458731063,2.27795290557114,3.4688,16.1320270259867,10.0072467946776,2.56431500965257,4.88137948389641,0.594827812405539
mp-19514,Sr2CrO4,2.03689161469137,2.00845200838855,2.03516354871052,1.9898,17.2662763147956,7.69478036437954,38.757307563455,13.6735375494969,0.098935549679029
mp-561864,BaCr2O4,2.19496199967106,2.18146110210565,2.07243137642721,2.7031,19.236862658294,8.03379782083216,9.39931971408769,1.15928166844041,0.96899381197386
mp-698206,Ba5Re3O16,1.95927409006499,1.95930893174099,1.85291711363461,0.5103,1.06686198835409,3.79315667674882,170.274291254073,95.3575977972568,0.016359718537266
mp-19202,MgCr2O4,2.12575575737195,2.12575576207616,2.12575584910403,2.8589,21.6093468463653,8.79177271992579,0.000985442326029,0.000985340124655,2029.65071531335
mp-566366,Cs2V4O9,1.91565448084982,1.91565448084982,1.84685781261038,2.3602,16.2984455446125,7.66850258501736,4578.55445453724,17.5583603917857,0.0571713355418
mp-19188,Ba3Mn2O8,2.06712648379338,2.06863405415264,2.05290145891126,1.6486,16.2996982968325,6.64920051649417,7.90861178372953,2.93197420958956,0.467511561639295
mp-554728,K3MnO3,1.77178319215416,1.81060660553307,1.81381069850191,1.7271,18.2306475235296,7.89765670849126,67.3401492616599,0.885579962152503,1.14405349007323
mp-19596,K2V3O8,1.64391191674007,1.93460853404507,1.93460853404507,2.0133,12.7321825193362,7.96052963883846,173.734498047937,47.8056407397573,0.026673942840315
mp-19702,Mn2Te3O8,1.9183190454145,2.02769228434691,2.12579915090772,2.5373,18.4790084260917,8.74828127455222,7.30206612017602,2.36521339966731,0.559742372258054
mp-25050,MnSeO4,1.84618931044463,1.81318951022776,1.85392953210202,1.2126,16.2466888748465,9.47383946499308,1.93717701505279,0.586731354052192,2.22057261396995
mp-560707,Cr2Te4O11,2.13363649668822,2.18511489400443,2.18984717046647,0.5996,1.20913364221087,5.33560875681012,13.624534218776,3.66512907795333,0.346238691355131
mp-19401,CrPO4,1.90415099716383,1.87927886169137,1.89856185572132,2.4781,21.6739060800579,9.02223299645167,11.1511969524522,3.47701436807459,0.377279539961092
mp-558444,Mn(PO3)2,1.63406099029381,1.65011761398998,1.64558553712653,3.8754,16.0737783447613,12.0375806103107,48.8300685275005,87.1259510226744,0.031956821408946
mp-19418,VCrO4,2.30671980526461,2.31106827895673,2.21067553250132,2.0965,24.2453493434906,7.22341739732411,4.24096980697897,3.4025788648284,0.529689854587953
mp-18725,YCrO3,2.30787408668671,2.32955764255792,2.2842873877864,2.5189,19.1132787273286,8.69499740513603,3.63208050740636,7.85712751218397,0.402597269436187
mp-565704,CsMo2P3O13,1.68197665263225,1.75477601989542,1.78960351474845,2.2391,15.9192166715073,9.35940294288989,495.034291326083,189.401390925887,0.007299854350966
mp-556834,RuCl(OF3)2,1.6786865341689,2.20152027699043,1.63031750281962,0.6464,2.43070771190074,3.5386785437561,42.1386657811399,82.3631003188099,0.03587253314036
mp-19599,Ca3Cr2(SiO4)3,1.94518113295395,1.94518115608804,1.94518101471303,3.2229,18.2385595310259,9.95483223660951,6.34836788476064,23.1501186924657,0.200717124710121
mp-19604,NaMnAsO4,1.78323984645925,1.77949969935373,1.80380361735972,1.7506,16.2614912267977,10.3133440210303,4.40550988387016,0.399917014995475,2.72750724568088
mp-567053,BaMo2(PO4)4,1.82249379697161,1.85299052884789,1.79388041407447,2.3677,16.9556674708979,9.37098800885057,9.0581991973175,4.62171314816757,0.326767202958243
mp-18860,Li2VSiO5,1.83905663316821,1.89323821005176,1.89323821005176,2.4406,18.3327187042681,8.54993310390771,59.5504580492987,4.57056256952251,0.235583929481942
mp-19619,NaMnPO4,1.72781366761581,1.70391140321321,1.72067564927269,3.051,17.8867382083796,11.7535769242637,5.88234841122559,56.1744085719016,0.187801831466209
mp-565804,AlMoP2O9,1.67877998856312,1.75697462417646,1.75697462417646,2.8048,16.2514940477478,9.98418288084835,0.231816299838976,0.23180527608862,8.62772616709745
mp-541234,Cs2K4Fe2O5,1.82391179611296,1.84444791468884,1.84448227153313,1.5827,18.5248503875025,8.42690523819652,84.4788583950468,135.336086816994,0.019226293398234
mp-628967,SrCrP2O7,1.68293492744075,1.70690546604081,1.69478388887787,2.9761,15.6489051586471,11.1724150667931,0.022335358700298,0.022343137145423,89.5285314674217
mp-645568,TlCr(MoO4)2,2.09537288328355,2.03850719400251,2.02159741293859,2.7802,16.6168077905868,8.52341285348365,17.0188839126185,13.9346230189952,0.130521952053175
mp-566617,Ca3Cr3(PO4)4,1.73122595290158,1.71368514902826,1.73482634577643,3.2727,14.639163549368,10.3439874848874,310.795317272308,67.2862381751238,0.018079431733852
mp-565509,KMo2Cl7O2,1.63622878595874,1.63238505874074,1.75610172826064,2.6664,12.2131153441877,7.22790448304373,47.3906658085737,164.134230118086,0.027193776091525
mp-24921,TlCrP2O7,1.85473459826467,1.85071173876431,1.86821946783562,2.8233,18.3799907694152,10.1358313586023,6.8270092898037,11.1448570398065,0.236204509114112
mp-628618,Ba5Os3NO18,2.07243792910668,2.07243784225245,1.97860985542881,0.7668,9.32330904683259,5.02893757890232,40.5112259832696,37.9696152246114,0.051021364253398
mp-19622,Ba3MnSb2O9,2.04611095984553,2.04595745801324,2.08869531286878,1.7706,16.7177443203676,9.63309497967022,13.5702843200802,0.368756767061061,2.7855050649205
mp-645371,CoAg(NO3)3,1.70376953547127,1.70882833836521,1.66197369714445,2.4838,12.0051618272488,8.23873414441911,0.176174872420565,0.176491589272604,11.3421707492969
mp-19166,Sr3NiPtO6,2.16985437990663,2.17342919139318,2.16659632834545,2.5422,16.4715493567342,8.7592637009805,21.9290431280142,10.6493020373987,0.139504492609637
mp-555689,Na2Mn2Si2O7,1.67072080252806,1.68180745925329,1.69434260998182,2.456,15.8854291519375,10.8047111271624,14.040309225953,0.451110821567216,2.28797369383834
mp-616689,K2NaMnO4,1.75716740807471,1.75055876222422,1.74731504028323,1.7806,15.620741714675,7.38322189941221,6.77520105208571,5.35528058485429,0.334328675059738
mp-565979,MnBiAsO5,2.06168711738712,2.11475603557479,2.13303189849566,2.3686,18.3552433102054,9.03762556473482,13.6461994598624,1.5482684947373,0.719163282700294
mp-18997,LiMnPO4,1.70159954748466,1.71050234434215,1.72177857751803,3.4115,17.3975118318248,11.8454353700374,37.1618559253604,13.5770179882814,0.100563188703971
mp-582483,Na2Th(PO4)2,1.67114506551646,1.75868879282265,1.77525459300913,4.9485,12.2604540007514,9.71443682073959,25.8938917813667,859.419325240628,0.039782722841989
mp-557367,K2CaAs2O7,1.66060467601413,1.66639724555701,1.66267491410678,3.513,12.8228353582453,10.6078568432185,15.9434816002326,0.544152192461527,1.90044272066712
mp-23587,HoSeClO3,1.83742088537167,1.78660495633478,1.90259908020581,4.418,12.2917651579098,9.18873610593538,4.70136485664998,11.7819600013096,0.297579710757642
mp-558458,Mg3Si(O2F)2,1.6151434580247,1.59034164882896,1.58678790958338,5.0611,16.0319811068169,13.8477299822249,7.73690113752604,0.438404271911628,2.41025038550514
mp-560658,Na5Bi2As5O18,1.86589154829535,1.83636419590451,1.87296604881135,3.2173,13.0646252214704,9.68629724401669,13.4171941765104,3.75720313737571,0.340686656683726
mp-6687,Ba2HoSbO6,2.06625855594115,2.06625838413302,2.0662584639875,3.4155,14.662673476301,9.87922201483346,2.24517309575534,0.39157331483905,2.99920013196211
mp-540868,Ca3Si(ClO2)2,1.70267052303139,1.73309569556906,1.73277881162023,4.3804,13.1835871849313,10.5198621263048,1042.95436737409,0.570146588038775,1.7548937166897
mp-6419,CaSi2(BO4)2,1.67600841286671,1.67218910413864,1.67808629694661,5.6645,15.2785500356626,12.5436727331677,23.0107039074668,0.534464275349064,1.91449048129273
mp-549475,TbBi2BrO4,2.48650270058168,2.48650195857554,2.29981136835176,1.6449,13.4185208168605,7.91257025710097,1.04573580874944,0.318304964022994,4.09790570515957
mp-565913,K8Zr(MoO4)6,1.66673680885736,1.70792448018055,1.68484520357213,3.7361,11.151995848858,9.09374762571444,98.6951188611829,52.6335905680699,0.029131487173511
mp-554227,CaU(SeO4)2,1.89154222527545,2.0421011532243,1.85806954121744,0.5138,1.57043644562669,1.12405212346883,15.6652407128514,9.16325999868419,0.172967063771308
mp-18247,Sr3ScRhO6,2.21522146522645,2.22479241503561,2.20688224878447,2.2781,12.1073422214976,7.68586330049034,4.07105825626995,8.15047998043784,0.368328537602402
mp-15171,K2MgSiO4,1.61856000506623,1.61812591599047,1.61764272322414,4.0029,13.7107368907361,11.6782125266849,17.6050384748722,0.439910505497212,2.32999155249905
mp-7971,Ba4Li(SbO4)3,2.11777701847952,2.11777686029478,2.11777710583527,1.5406,13.8528469790857,9.13704222369927,2.39341137718348,0.357355842865765,3.21614486077197
mp-560833,B3Pb6ClO10,2.07108451058859,2.16877739291058,2.17630936909255,2.816,15.6775668572962,10.2538785551041,13.2093904553776,0.626677453714942,1.67142093344461
mp-510724,As3Pb5ClO9,2.24789598958671,2.24789617865239,2.26468511276954,2.7733,14.6707099740616,9.1824934386951,26.3089281469693,0.663897298260809,1.54426698145547
mp-18743,CaMnP2O7,1.71559537478976,1.70480256921439,1.72038200990361,3.2089,15.3763977673989,10.5859020758872,14.5950509941425,74.5364850445394,0.08193262431056
mp-559903,NaLa(SeO3)2,1.92410456576559,1.8945059197585,1.88817133756447,3.5937,10.4960824951985,7.61502092067289,9.21164450432816,2.51843028958453,0.505630983050682
mp-19449,NaVCdO4,1.98349662465052,1.98623878473863,1.92026945244671,3.036,12.4323597979541,8.76397001184532,1.93732929105786,4.8471547590509,0.722481107563559
mp-6709,Ca3La3(BO3)5,1.91132851964282,1.91132857457843,1.88519930776563,4.1744,11.559948139036,8.38541239364107,1.97861584086056,201.306733504313,0.510371361556061
mp-540621,SrGa2(GeO4)2,1.7491529521457,1.73720191399849,1.7565893600953,3.0761,15.8260743278349,12.4495530164383,28.5901027359517,0.399971223367706,2.535157005982
mp-18705,TbSr3RhO6,2.20609978695434,2.21113998426151,2.2015267316115,2.1709,12.6146651907751,8.03643155285951,5.36013268550831,6.07358364306172,0.351209986122459
mp-546672,LaBi2IO4,2.66628987171313,2.66556081528822,2.39191480408479,1.6098,11.9290980821817,6.70620101077515,8.40554027183536,0.363245371158207,2.8719292155721
mp-558257,DySeClO3,1.83454774535851,1.78488556495928,1.90268364948039,4.4275,12.2258480512384,9.14651377424153,4.84758965224012,9.35249330352913,0.313211446944147
mp-554363,Pr2Ti3(ClO4)2,2.2767367919898,2.13305869820781,2.22111613609014,2.9722,11.1428503438508,7.08787596059046,4.9432494677679,276.630040161452,0.205911018459663
mp-561268,As3Pb2ClO6,2.14958520184709,2.07831602264911,2.05828146034501,3.4101,13.7988128032938,9.18500895526057,2.94519886313966,1.08812741093397,1.25854567228075
mp-21567,SmAl3(PbO4)2,1.96558124482302,1.96558124482302,1.96558124482302,3.1435,14.1581584132903,9.97027685400232,4.11051768792637,0.802557074693281,1.48929566041084
mp-9702,Sr3BPO3,2.22544651250036,2.22544682030373,2.11031383211123,2.2439,13.083189414426,8.3963617836557,8.99718980048868,0.311219119490099,3.32431601443246
mp-540686,CsPr(SO4)2,1.67914813223849,1.66679091070236,1.56330761208407,5.4136,13.9060291503485,11.7026689386398,426.031235751446,19.4916500455507,0.053651265539018
mp-6660,BaNaBO3,1.76710638898738,1.77605535668233,1.73270462572246,3.6487,13.5484526277009,10.5921419153318,13.4908855977111,0.602782413308156,1.73309753544255
mp-540951,Na2Sr(PO3)4,1.56377644182281,1.6151076218011,1.6151076218011,5.3329,14.6337093199712,12.6349968855351,3.21590737780978,0.505162605050162,2.29051484993316
mp-14721,KSiSbO5,1.71557896641338,1.74057411218253,1.73942138367907,2.8295,13.884423900363,11.0213005040212,24.5737118813704,0.486872916528735,2.09461795821974
mp-9497,Pr2C(NO)2,1.93223730685441,1.93223726545163,2.23912017989209,3.808,13.4368371945113,9.17667285883175,3.36193130028541,2.99343031973365,0.631512976778001
mp-16596,K3HoSi2O7,1.66251186762682,1.66251185258933,1.66229771701702,3.7221,13.7016061173598,11.3404221585227,4.23669181497154,0.556595216351413,2.03267100837185
mp-616059,K4MnMo4O15,1.82115809582804,1.82115803817242,1.7006363750079,3.1095,15.4857845050972,8.9430828233303,829.294978454993,38.9340880534774,0.026890277164782
mp-566695,NdSbMo2O9,1.94753218715378,1.95290759125976,1.96983551851417,3.2838,11.878762834143,8.3990821809134,22.3793047774115,3.38426998227465,0.340168840418715
mp-562137,KLiCO3,1.44745650366427,1.52872929258257,1.55531606755669,4.6045,12.7972065791825,11.7813839921211,18.5688979011816,0.739717927590552,1.40572014673089
mp-7645,KAl(SO4)2,1.52225312612588,1.52225315568732,1.51003099968179,5.5292,14.3771565111831,13.1568169813473,3.44787149445739,0.545475033807956,2.12329848359212
mp-556450,PrB2ClO4,1.87599050370731,1.85556355320964,1.81788933931634,5.0763,14.6521954251512,10.9107800393972,45.0840754781058,4.5336639564746,0.242752929514113
mp-556855,Ba3Bi(ClO)3,1.841584440095,1.8532513644943,1.79347356545894,3.9327,11.3624148564617,8.55020026093992,26.6355596809537,11.0563037506293,0.127989935565688
mp-565363,Nd2Te3MoO12,2.08832579354851,2.24782038650778,1.99308420293775,2.8992,13.0936912731651,8.66455728689169,80.7616233997436,5.10273711860049,0.208355373111053
mp-9499,Sm2C(NO)2,1.92371540514703,1.92371511664279,2.23347724188092,3.8823,14.0187158035588,9.60549494208006,3.11239819323757,1.71028007649792,0.905995205024134
mp-583574,Gd2Mo(SeO4)3,2.08885254864962,2.13507657005551,2.09493556941496,2.775,15.8806976048355,6.91832334975862,7.82183583291039,86.0112272082935,0.139473613442575
mp-540945,Na2Li3GaO4,1.72798989001672,1.7340279669025,1.72908339301492,3.2395,14.5814845884117,11.5845988410724,4.49283002055497,0.460054755245863,2.39623116691031
mp-554822,CsSb(PO4)2,1.66757510175704,1.66757533263118,1.66125969372642,3.0488,13.112044533248,10.8318584753617,5.19987276855785,1.71205764759403,0.776404879312767
mp-504593,Pb2CCl2O3,2.13044936574423,2.13044936574423,2.15289852988941,3.2488,15.4892889750918,10.1339353612428,2.54121952529225,0.504337577078621,2.37631076507706
mp-6596,MgAlPO5,1.55808117567731,1.58545244331074,1.57977731975111,5.1092,14.7255942077566,12.9250215775193,11.7804853807555,0.485391332071404,2.14507950720168
mp-558862,NaGe4(PO4)3,1.75155283677085,1.75123692286338,1.75287305301896,4.3844,14.3266257098855,11.2430129066642,3.93803580200798,4.17959727588808,0.493191200648167
mp-6494,K2Ca(CO3)2,1.65878175176845,1.67584260000753,1.52332999379649,4.3437,13.6912168334394,11.6522029063709,9.46011359126497,0.706164778002479,1.52180705791378
mp-578796,KVCdO4,1.9028409523657,1.90793704822775,1.91411714636278,3.0609,12.1714155496184,8.80478162861045,38.4007473415793,94.330403705778,0.036642195793937
mp-541096,CsUNbO6,1.72741554641609,1.97624557178505,2.00339238043874,2.1266,8.07065723384311,5.85509198329897,26.0512860698214,2962.77598791865,0.038723342149421
mp-6226,NaSn4(PO4)3,1.84621736260929,1.84538506550801,1.84974128190945,3.7392,14.5790428338891,10.87126244297,3.41790011354194,2.31724232470515,0.7241247468194
mp-557126,NaPr(Si3O7)2,1.63184324002032,1.62402243211108,1.622654380945,4.7893,14.6076594060078,12.3758388028095,47.3686555636365,0.529128514492805,1.91101104526244
mp-557656,RbNaSi2O5,1.58582447956891,1.5795019056652,1.57536718576972,4.4434,13.9841154278743,12.2240495866423,13.8483730559338,0.481107441298213,2.150748443166
mp-547125,TbBi2ClO4,2.39578821267657,2.39579250562314,2.23717734880362,1.5925,13.2896302411485,8.0560277451268,3.13361132195196,0.324372437865655,3.40199661227729
mp-8515,BaSm2PdO5,2.47957762128956,2.33286502824317,2.33286502824317,2.2304,12.848012933779,7.68498110178529,3.63283366012351,4.57369418527777,0.493908854389828
mp-554847,SbP(Cl3O)2,1.60637872246865,1.58968522041315,1.60429632861264,2.2595,9.11805834086546,7.86125424591105,26.5180791461181,3.43265464700499,0.329029844739265
mp-554359,Cs2Si3SnO9,1.65922813681543,1.6657323554521,1.66049807889079,3.7933,14.2969142874115,11.837761519642,33.7397490447006,0.535582925042389,1.89676312972413
mp-557330,Sr2B5ClO9,1.66498118307685,1.64958559947643,1.64867515902921,5.3755,15.0308071384912,12.503796418898,19.9965082767373,0.600236810004763,1.71601785145279
mp-554826,Pr3Si2ClO8,1.93499429198125,1.93389657686237,1.93204267810005,5.1502,14.7850964134283,10.5672297147277,5.65386077754815,1.60192435439007,0.801119492890596
mp-6585,CaMgB2O5,1.72788116778904,1.68016089705718,1.73587353802056,5.3121,15.0214365856729,12.044219325533,16.6868667036177,0.514778105947524,2.00251192704308
mp-23126,KAs4IO6,2.16672108034237,2.16672087034763,1.77251943853939,2.8112,12.8574198525366,8.77796900945978,2.17976366868473,0.628967236947666,2.04867326416074
mp-561514,NaSrB5O9,1.63779478567982,1.55944923290244,1.62868832193271,5.2347,14.8736075889368,12.7494142567763,18.8090706976964,0.624508431376523,1.65442524391134
mp-554129,Br3N(O2F5)2,1.56875425099026,1.57493194456142,1.53685880288334,1.4972,8.26321269090866,7.32738548804619,4395.8416146256,254.975319595408,0.004149435939836
mp-14384,Ba3Ho(BO3)3,1.89437990909955,1.89437990118139,1.75458612783756,3.8221,13.6226315358583,10.1546284425803,690.267847732136,0.629181878568803,1.59081425904942
mp-560642,Na3SbP2O9,1.64356387767558,1.61560411301779,1.59941974478246,2.6621,13.0901337833298,11.1390733541421,63.5003740475402,1.15792606324471,0.879360937647116
mp-555237,PrSClO4,1.80170592495002,1.82825899423468,1.80362567069778,4.7016,14.0534680716249,10.6768794008556,6.67433591164498,1.43034244137568,0.84896091847703
mp-14555,LaCd(BO2)5,1.85236950957416,1.81177850467434,1.8628503724132,4.4524,12.9923753071112,9.71185848273056,11.5441068763042,9.94299513120089,0.187197601516116
mp-9625,LiMgPO4,1.64644258934225,1.62839519466252,1.6260414877856,5.4297,15.9835255039046,13.4754546856793,4.95009086726729,0.501113388538702,2.19757283448209
mp-18498,Sr3YRhO6,2.20212775742008,2.20767415847539,2.19714583494132,2.1918,12.577236775058,8.02461699722727,5.78269568221094,6.31788494699291,0.331210547886957
mp-13038,Dy2C(NO)2,1.90297533877872,1.90297572501596,2.22042756243026,3.9798,14.4313190747605,9.9672326668161,3.02944155207383,0.797463120160849,1.58407032623532
mp-558162,RbP(OF)2,1.4510927055154,1.41526144934425,1.40515270344543,5.2329,13.1505364300856,13.0329660360752,36.0328048200077,0.564252538666907,1.80000858209386
mp-6032,SrSi2(BO4)2,1.67038746702674,1.6583987729132,1.6647532760142,5.49,15.8287446551956,13.0839633242845,56.0522781051604,0.520807893017503,1.93793427585223
mp-6075,Ba2Li(BO2)5,1.70366346442013,1.68933953070423,1.70810361219687,5.197,14.4436887357789,11.6796047289068,8.18331251530888,0.67442107167044,1.60495310032618
mp-551900,PrBi2BrO4,2.50666919436929,2.50677716002041,2.28407076729247,1.6367,13.3122441968761,7.82856327204346,1.20796460943029,0.37316191485538,3.50764069997932
mp-6648,KLiB4O7,1.53878030595664,1.51321602886039,1.54395563731605,5.0827,14.2227948498775,12.8784947817513,66.7217627206538,0.679480174069044,1.48670089999091
mp-554057,KPr(SO4)2,1.70791089053264,1.64805626420945,1.67863103450401,5.6005,14.703782032109,12.0511628132995,33.3872315710634,23.5692616551625,0.072379712729083
mp-504849,Cs2Li2SiO4,1.73884519149923,1.72931537898673,1.72491056579754,3.986,12.4215765126664,9.86486335076082,13.5257331415307,0.480499395916483,2.15510121486337
mp-555232,LiU4P3O20,1.92380784643373,1.92531418215314,1.91083300159904,1.8184,7.28618208990728,5.24138702785499,121.054904419036,71.2859205352621,0.022288729990298
mp-667360,CsSbOF4,1.49592836392656,1.49486397039998,1.45277166822595,3.6068,11.8287065027046,11.1501087279998,1002.90237583979,0.939199243783852,1.06573390880377
mp-554774,RbLu(SO4)2,1.62672020028031,1.5676626008169,1.6073930259896,5.903,14.7228302096037,12.6893896195496,30.3049492021268,0.526591050683849,1.93200473690859
mp-555661,Ca9In(PO4)7,1.69443140315564,1.69472668002838,1.6919032951088,4.3431,14.4633455510331,11.7426243303108,68.3139787773196,1.0954510361311,0.92750428738807
mp-9077,Nd2Be2SiO7,1.89164809888097,1.93495528888913,1.93495528888913,5.0258,15.8683719604943,11.4121636822702,10.5178608935801,0.687003502062385,1.55067302239259
mp-10814,SrLiBO3,1.65431425067911,1.71236395664006,1.7435504839264,4.5979,13.9667990253883,11.2734500706338,6.37852954132434,0.560278723757635,1.94160188591059
mp-558692,Sb2ClO2F11,1.42947746047288,1.44925274193289,1.49929362034259,1.8617,7.96243369655619,7.64529778486299,1726.09041348199,290.325117143216,0.00402375827906
mp-559284,Rb2Al2B2O7,1.53543015145594,1.57825591714398,1.55479662657211,4.2124,13.0534085263091,11.6089885743006,52.0174175355886,0.509894443756982,1.98041455719175
mp-14665,KNd(SO4)2,1.63454499479213,1.6168359162265,1.69611479564327,5.6613,14.4044979112953,12.0229218580742,102.290948578957,21.8118242863227,0.055622728499099
mp-550111,SmBi2BrO4,2.4891815803593,2.48945418314939,2.28941521791046,1.6545,13.4009957743874,7.90639853407165,1.14217646379502,0.339302713410791,3.82274221286385
mp-557104,LiAlB2O5,1.54263896618749,1.54340907733498,1.56608363442059,5.4244,14.3092791796542,12.7768235090123,8.06949782120875,0.606158371010142,1.77365732664269
mp-606691,KU2P3O14,1.74948319511792,1.6786224918069,1.76959921733708,2.3917,8.08975226727303,6.41892310087235,20.8660332432569,1369.48800291204,0.048654977374456
mp-565194,CdMoPO6,1.95294152754249,1.96020814711091,2.00127252766833,1.5601,18.5808946399752,9.0767375134184,58.8542806793808,18.8153138865367,0.070139314045721
mp-19114,Ca2NiWO6,2.161882080503,2.17158485443236,2.15689209975835,3.5126,16.3690407701696,9.37634939209496,1.5129097825376,1.15755679106356,1.52486644572899
mp-18109,RbDy(SO4)2,1.67960589127331,1.66029813888952,1.55182408152471,5.6663,14.2046614025837,11.9996370894621,851.521012261829,2.73974478894815,0.366171869650835
mp-558045,NaLi2PO4,1.56915758928159,1.56349130474077,1.57053805429859,5.1689,14.3478112898976,12.6538371131368,8.10362719687775,0.563147995087352,1.89913368051058
mp-12187,Na2Mg2(Si2O5)3,1.568455115711,1.56950215673633,1.56988453715552,4.4103,14.2470244535803,12.5509961050203,23.6486313140849,0.496678726387339,2.05565967670305
mp-558483,K4LiIO6,1.69776109037756,1.67965184487738,1.68610139374831,2.088,12.021018531551,9.79440713387917,59.3731741287631,0.67808934186843,1.49157454752744
mp-505697,Bi6P4PbO20,2.13983409169963,2.14203224765642,2.17180591213856,3.4413,14.6449963827302,9.53109688495957,8.02996609349916,2.78936626862127,0.483037898221433
mp-560189,NaLi2BO3,1.6097089674845,1.59617158225549,1.59081379802917,3.9916,13.6418999186756,11.7713821419625,16.7516739837747,0.652979888219225,1.59113626167581
mp-557417,As2Cl3OF5,1.53236703175186,1.53695430966571,1.51668986941959,3.3,10.2787954174551,9.33074844362376,111.57446501535,2.49888115800719,0.409141719068166
mp-554505,KHo(PO3)4,1.63854659683513,1.64077597495819,1.63819569038623,5.3415,14.8456341442737,12.4710607812261,36.4606304887485,0.529300150312742,1.91671404532169
mp-558039,Sr2HoSbO6,2.00492025277815,2.00080398340267,1.99304605315582,3.7069,14.9233578142758,10.3491639460426,7.92002846905315,0.426533144046643,2.47074586366533
mp-551243,BaBiIO2,2.23956061315607,2.11580305794278,2.07651906324021,3.1234,11.9478991682014,7.79821924596457,15.7330855362564,1.00231595915746,1.06124971521321
mp-8872,RbNa2BO3,1.63688670652553,1.63586478658843,1.57379534247627,3.1625,12.6856958850081,10.8238599927155,6.37149914811,0.474394285290095,2.26490012789406
mp-553926,NaLiB4O7,1.60858489362545,1.59307964647095,1.59825057171897,5.7974,15.6902929822895,13.5289655169651,11.1398168967914,0.654796905828936,1.6169591717786
mp-6231,Ba2ErSbO6,2.06492333998141,2.06492354337879,2.06492332061023,3.3733,14.7161341487576,9.9208238725026,2.2257687609504,0.383670695684589,3.05568479151512
mp-656850,Ti2O7,1.85214926504318,1.7961151243726,1.7238000551108,1.1641,6.75992814462261,5.19242103434658,48.040882521499,142.693046092633,0.02782365427185
mp-866620,Cs2MgP4(HO2)8,1.56362153988745,1.53068715941567,1.5433414236649,5.4134,14.3236580660395,12.8353531081226,110.943895417374,0.507038807557267,1.98124919082836
mp-768146,Na2AlPCO7,1.56996182756142,1.50789799389747,1.54560852093924,5.0719,13.9627050192947,12.5560082116312,19.3762864225871,0.592875587040707,1.73830399031636
mp-905,LaF3,1.70127312034253,1.70127327610822,1.7011407496148,6.0429,10.1953043758957,8.23998509175307,10.2891438794767,86.4523127099006,0.108756886503089
mp-27729,ICl3,1.69149566951855,1.71109033659828,1.91755181155556,1.8154,7.40557663583216,5.74237586895437,5.83609931289998,14.8571237105677,0.238655103071384
mp-15079,Cs4KLiGa2F12,1.48864102791775,1.48900943919103,1.48285378915118,6.0599,13.8324436564123,12.9784474569821,62.5141265816953,0.529873464579575,1.90323940910961
mp-707811,ZrH6NOF5,1.51091864771072,1.53613745478717,1.52061833146914,5.7867,12.9527700900147,11.8132860824922,47.1984407691309,179.600444921036,0.02675505552285
mp-722278,BaSiP4(HO7)2,1.66150535960616,1.63384749594324,1.61621963853927,5.7483,15.4020527132918,12.9551241836968,15.8233790569229,0.53231176720835,1.94179596231662
mp-707900,PrH20S4N5O16,1.58002696812428,1.61490644620671,1.61832295293616,5.2816,15.085206649025,12.9678607518615,436.581788716669,0.571922779707961,1.75077831655733
mp-8511,PF5,1.29848684244393,1.29848694256046,1.31487292541903,7.0881,13.3011074481173,14.978327668464,31.0429127647644,0.798373349083843,1.28476029250453
mp-643586,CsHS2(O3F)2,1.44631838818429,1.44665823192626,1.49138771954177,5.6788,13.2331249134689,12.6830024158853,66.0185095378329,0.630570734300876,1.60101217586788
mp-23205,MgI2,2.00040731602341,2.00040720354632,1.740508325174,3.706,11.5682415740907,8.34646167985638,16.2258979565994,3.03860952875464,0.390727766246364
mp-697253,SiH12C2(NF)6,1.45566421608831,1.49316428767902,1.37320377948795,5.1988,14.0280338968256,13.6915644934214,188.409440336755,1.0384083907487,0.968319838909493
mp-22867,RbBr,1.56573663813555,1.56573675629079,1.56573687444602,4.1927,12.8164014173533,11.3194138202189,3.55597868997423,0.403105939356796,2.76195398319104
mp-1784,CsF,1.5122828373026,1.51228282738382,1.51228258272057,5.5366,13.3223819893402,12.2477355143166,2.31922678633628,0.442192408581888,2.69263718178744
mp-723378,KAlH6(OF3)2,1.39334482092553,1.39334482092553,1.39334482092553,6.9927,14.5096863779068,14.8046605912723,37.3544836317952,0.55681195342899,1.82270900421537
mp-7988,Cs2O,2.17814222676115,2.18731261826013,2.05254917602478,1.039,8.18492032199388,5.3520251497744,8.95096972232748,0.409752653384365,2.55221644277157
mp-761185,KPH3O4F,1.47123452923047,1.47351214789699,1.45862937376155,5.7538,14.2284435109082,13.5634532124858,24.382310483224,0.564214722250138,1.81338821927851
mp-1022,K2S,1.78589828377766,1.78589835097074,1.78589822218401,2.496,11.6445129492432,8.96762548124831,16.4027769523183,0.369819225804725,2.76498911843456
mp-555082,CsLi5(BO3)2,1.59396055785581,1.62172468995203,1.62164224167971,3.4975,12.6460195023311,10.8122603499296,32.8644868027977,0.598888934305021,1.70018666759974
mp-549728,DyZnPO,3.11292594354572,3.11899711445843,2.85690358955286,1.3277,15.9024014537941,7.89291870312344,1.76323747759088,0.616392067699978,2.18948262475032
mp-557457,TmSeO3F,1.97694814044274,1.89779126091359,1.83384948946199,4.4115,14.0070143335207,10.1592765406421,5.75668815122564,2.57600442164954,0.561909081800045
mp-558085,KNaGeO3,1.69223893702987,1.67344321385579,1.68154452215813,3.0314,14.0208587372196,11.4617622291303,22.5136169758817,0.4419466075718,2.30713433208391
mp-560866,LiLa(PO3)4,1.64406678392333,1.64460787727653,1.64664033413493,5.2188,11.7509289735894,9.83364275642285,37.6385689906975,821.150569373612,0.027786294946431
mp-556250,KSrB5O9,1.62095255945385,1.53280916946631,1.61425986445801,5.2003,14.7251800083289,12.7901445474892,11.8020693337355,0.600162749248124,1.75094561170006
mp-510276,SmTl(WO4)2,2.2284819249884,2.23006295426833,2.32170966100415,3.0227,14.9475028380175,9.33309630499837,2.26137114872266,3.72902005662034,0.710376553646173
mp-22551,UP2(PbO5)2,1.96701392470923,1.91467259081024,1.93041465493816,1.7815,9.41037960390343,6.71404901276499,12.9891329758854,457.939403997697,0.079171127666258
mp-34078,H3ClO,1.50529940543402,1.53746505976559,1.55193060734042,5.3864,14.8558878290328,13.4560249402594,5.82421838475747,0.482694745486369,2.24339954298285
mp-632326,HCl,1.43470805044093,1.48353037043399,1.3608475557534,5.8166,11.9243508820023,11.7902601518972,8.75842632857185,0.571463669803731,1.86406827982951
mp-3277,BAsO4,1.74444438719037,1.74812777565028,1.75440813381607,4.7217,15.1580246424629,11.9149448965994,3.88911504687149,0.764925674538601,1.56444446194034
mp-570935,LiI,1.77047542485062,1.77047577786311,1.77917455298799,4.3818,11.2667271025581,8.73637913695572,2.18280714147893,0.361347517343997,3.22554471848462
mp-20459,TiPbO3,2.56890217992044,2.56890217992044,2.47422959928944,2.7965,14.4377540375744,8.2101312417936,0.683012693004475,562.05837381627,1.46588080882076
mp-24066,SrHClO,1.660224822125,1.6602244878329,1.63756739097968,4.9859,13.373963455762,11.1378292593586,14.174022816621,0.422770045002009,2.43590366828271
mp-642725,CaHClO,1.70328894201777,1.70373171009992,1.68112675012921,5.3271,13.4888485824797,10.9358441621368,3.19548268606108,0.422998451987586,2.67701661299597
mp-1880,SbF3,1.63469636018436,1.6609539698619,1.7498022231098,4.7234,13.2680936222688,10.8503246922284,1.90617869776085,1.774641275725,1.08810394951334
mp-753671,PNO,1.86622474530802,1.71450041119855,1.78149960707265,5.5112,16.4105909234855,12.6276936709518,2.46882886313685,0.836451349396837,1.60057714588597
mp-32479,Tl3VO4,2.29695140131436,2.24307060521955,2.27432657505469,2.6025,14.1918194236948,8.82453087483163,1.34284002572757,3.3066718352893,1.04710922561199
mp-550714,PbO,2.24960407405392,2.29574589186173,2.33109308479949,2.6746,15.1824126175816,9.37008727571036,1.75141252620656,0.841779302990705,1.75892754312716
mp-6930,SiO2,1.55393683912828,1.55393672329346,1.56304693147711,6.0025,15.2241744671565,13.5315277659747,7.44199007731889,0.51255145144519,2.08539630263389
mp-3666,LiTaO3,2.24790931979028,2.24615750560819,2.25624604154777,3.717,14.4449825667557,9.05251336573613,3.47950943404712,1.43961533535147,0.982026835099742
mp-3731,LiNbO3,2.34022277358375,2.34800507878497,2.302238958058,3.4122,12.9953691641653,7.91285054209713,3.53044526729793,1.59513032897813,0.910158412723531
mp-7000,SiO2,1.55338981263558,1.55339006369939,1.56249036797031,6.009,15.2327522710661,13.5445833878658,7.40183251655785,0.510006423334285,2.0958612973133
mp-4497,Si2N2O,1.88155846574057,1.82434361072688,1.79203092886256,4.9186,16.4335955872547,12.3456909754591,3.52443754788349,0.468006020992179,2.42045786298865
mp-16577,Li2CaHfF8,1.50664468936774,1.50803199568179,1.51907847065252,7.046,13.7293001294948,12.6320370192552,16.3015451335085,143.624170442257,0.068306494620915
mp-29515,PH2F3,1.36782239344149,1.36666847113702,1.41168965073773,6.463,12.8659396577691,13.276390322828,4.98313169094509,2.65290945004975,0.577621657290589
mp-5853,LiSi2N3,2.0854726466679,2.0516491707892,2.07542613696561,5.4802,17.5032564441984,11.7703641361941,3.56646171575734,0.479768095517704,2.3647302935157
mp-552663,LiScAs2O7,1.87807951109638,1.86229220854301,1.85973752449102,3.554,12.5603902303343,9.27368018198103,5.26786220854538,0.676935798449984,1.66707529109425
mp-556605,ZrO2,2.4134732544613,2.34266536876268,2.33760668847435,3.8019,14.1329377335601,8.50332727796927,3.88282718277564,2.97661110740516,0.59349681686027
mp-11674,Al2Se3,2.43071601590972,2.3997813733755,2.46540592600894,1.8246,11.695919636589,6.87926797589701,3.00304057189405,0.234894185138239,4.59023191427668
mp-7457,SnF2,1.81882775984973,1.81882775984973,1.82676305250572,3.8536,15.2506258743383,11.5238598754092,1.64072975654435,0.698965491742316,2.04017068760298
mp-21892,Al2PbO4,1.92314870719869,1.8889483873309,1.92625817324677,3.9425,15.4044797837511,11.1195712838649,7.78506044813337,1.65981045341468,0.730929586557008
mp-12885,BaAl2Sb2O7,1.86884001455448,1.87613228478165,1.77391392688597,3.5627,12.6558216625412,9.47343310990084,6.32029006494163,10.0499833603687,0.257723238660825
mp-20496,Ga2PbO4,2.04503969643623,2.00591274735468,2.03214790308186,3.5337,17.7200909443577,12.137787378232,5.87692875829476,1.03511506068112,1.13623308000947
mp-756156,Rb2ZrO3,1.72642264813689,1.77817325927481,1.84432296520973,3.5689,12.1503275422413,9.37208177435065,19.765461338698,0.461684524501409,2.21657450342445
mp-18938,Tl2MoO4,2.03958491365278,2.01972406778748,2.02567669681023,3.5342,13.6663687941639,9.35854155177248,2.35312034446992,3.36523284224047,0.722123898630836
mp-23904,BaH4O3,1.70488181701841,1.6596748175471,1.63419014805499,4.2788,13.8902292835818,11.4691264871985,29.1934564944637,0.512124589433142,1.9869040961224
mp-7913,BeSiN2,2.16245286653837,2.12475380456184,2.11340512443781,5.2977,18.7745151407576,12.3049118821135,2.1091222772247,0.490113564371256,2.51447432769507
mp-23959,KP(HO2)2,1.51978433009424,1.50073494661782,1.50697135341054,5.452,14.4909136504099,13.3546859284663,19.9202179337443,0.541573468207927,1.89667180163463
mp-5854,LiGaO2,1.82326453099927,1.82580863455073,1.78849301648063,3.1981,17.7073906476342,13.4434541044253,3.31558796104471,0.414080552133175,2.71659468314806
mp-35082,BH6N,1.50688383427522,1.47440768107061,1.53079947086482,6.263,14.0155664953949,12.9691616883916,6.65422586689838,1.67948917135534,0.745699582494385
mp-696752,KP(HO2)2,1.54190386211333,1.54190386211333,1.48950989926217,5.6398,14.737071349706,13.4211942780988,28.2312387592498,0.534226504988205,1.90728694744859
mp-558491,BaAlBO3F2,1.67360018224186,1.67360050788711,1.62653577273911,6.223,14.922596108199,12.386298454736,18.7107527239486,0.470576301189367,2.17849909550486
mp-753401,Sc2TiO5,2.20441696827075,2.20472155611542,2.16348860408369,3.1706,11.1022510605106,7.11462917671213,3.38569646924841,20.8968792385139,0.343214239503487
mp-558387,TeOF2,1.80871799073266,1.77488662454817,1.83296571162693,4.189,12.7674684942365,9.72913208715322,4.50445761934757,2.85329051526857,0.572474859738867
mp-23778,H4CN2O,1.61379884434213,1.48974780416015,1.48974780416015,5.0712,14.2370559936456,12.9000759665756,6.01167962557418,0.896176251933597,1.28219479256096
mp-6015,LiSiNO,1.88318584319233,1.85060731112789,1.75344185817494,5.4123,15.8902072069722,11.9595832618535,3.41571709674376,0.513337011114658,2.24080228404785
mp-19219,Li3VO4,1.80555772546878,1.75132583490337,1.78385896864074,4.1154,10.7009190744857,8.26638818888325,5.73777499553205,25.6587512906159,0.213256643583966
mp-28027,AsF3,1.49014903617054,1.46688814161135,1.48130588670943,5.4122,11.7993441293694,11.1384768865143,2.63234761544274,3.01391995866174,0.711682851347246
mp-3427,LiAlO2,1.65860843781768,1.65860843781768,1.63944172205053,4.5899,14.8231509640702,12.3482697545146,3.53129389856512,0.489631278047798,2.32553550493911
mp-9197,Li3AsO4,1.68003727934829,1.65766003149017,1.66404408294973,4.232,13.7157881250603,11.3180283400654,5.2670173519978,0.629060313383186,1.77953346481435
mp-13725,Li3PO4,1.59087639997581,1.57749490015024,1.58370520299707,5.9093,15.1891836002285,13.242141666394,5.85977684735192,0.625260972001585,1.76998715334013
mp-624234,TePb2O5,2.46786522119827,2.39935640537207,2.45422594518109,2.155,16.0555328363324,9.41706583229805,1.96760979504114,0.691506145014159,1.95434959775287
mp-752676,TiBi2O5,2.3533645488959,2.37178137061577,2.34972728417576,2.5795,11.9678480740003,7.21626280283264,2.74060910442689,0.751466037504897,1.69561451902427
mp-38322,Mg(IO3)2,1.93739279445341,1.94172972630075,1.83974243577736,3.5123,12.0464536106207,8.72283223095999,10.5857311082578,2.08372642167186,0.574376235980108
mp-28513,Pb(ClO3)2,1.81465087275762,1.79997221645224,1.83501622881107,4.3483,13.7166193214976,10.3915695959509,2.70494457696524,1.82173170948569,0.918621592192034
mp-510293,Pb3SeO5,2.21632884518521,2.26689792888873,2.26584861144782,2.4614,15.2360706813008,9.54973414122361,4.40102133902401,0.433451668538248,2.53428227665657
mp-556489,Ta2SnO6,2.42876577915615,2.49248463385434,2.4602475647788,2.3045,14.8422307895775,8.64873261099896,2.94441203102431,3.93256695791903,0.593913213918368
mp-557391,Na2Ca2(CO3)3,1.60923070440506,1.58158216985397,1.59821871469458,4.815,13.4149932251671,11.5958913132214,4.82405012568007,0.824364134825167,1.42035086501772
mp-30927,CsAs4F13,1.51921377363424,1.50268495700197,1.50678580760505,5.4232,12.1266123360674,11.1722678647918,12.7889714574753,4.87866898137112,0.2831663103
mp-23667,RbP(HO2)2,1.5105621602569,1.50162822962277,1.50944028036885,5.2329,14.0574839986011,12.9752185475477,21.1945218138156,0.512169544114415,1.99966045801467
mp-4906,Te2SO7,2.01704490282195,1.97443023173775,2.01868054679288,3.2947,13.1858610589376,9.1288396975362,3.15320266791247,2.77309382277699,0.677745942950079
mp-24595,Ca2B5H2ClO10,1.7043230151588,1.671661347283,1.67694473075293,5.1666,14.8053993214332,12.0890364499519,62.7942258317796,0.6099546020235,1.65539130726156
mp-28512,Ba(ClO3)2,1.60784544344287,1.58813169479108,1.61001218628928,5.3718,11.9784972646116,10.31419799239,15.9693814670196,4.4941522455495,0.285131208939168
mp-558102,KLiSi2O5,1.57779853276646,1.56499585941944,1.50887548525384,4.7644,14.1714220941228,12.6551640441391,30.4630714501059,0.508217210032263,2.00048923700024
mp-13863,BaGeO3,1.80274792747073,1.79323848386097,1.78623603143594,3.6774,13.6755480709657,10.4852408886171,6.47559001249534,0.451946559418175,2.36707706818612
mp-25177,Bi2WO6,2.52703046281599,2.49498932663048,2.5134756573319,1.9116,13.7247362431157,7.86728609964224,3.32901061491873,7.02141993123612,0.442810884802777
mp-13703,Al4CO4,1.80898362623878,1.81949709535355,1.83490258324523,3.9344,14.811118144894,11.193777788064,11.8110487780488,0.389781229234635,2.65020819280611
mp-23407,Hg(IO3)2,2.21832102275572,2.14853469601959,2.13013970433866,2.6968,12.6103418964366,8.16044672323104,7.42368227634032,3.14243034047693,0.452929074150245
mp-555150,KTa(BO3)2,1.80249181412843,1.77934074589439,1.79555181768725,3.8349,13.5295206853552,10.3823093543312,2.62529021272686,1.47605831810453,1.05839027578401
mp-9309,CsTa(BO3)2,1.83300425531421,1.82748221605574,1.85369877272441,3.6363,13.5066648561761,10.1184852794166,2.9360583713204,0.898871987787013,1.45309815002835
mp-755663,Ta2Pb2O7,2.39738542583374,2.36744791706175,2.39437405181396,3.1097,15.3699846352045,9.17904436378584,73.2813653466599,6.09467015145443,0.177723822443502
mp-571156,Mg(BH4)2,1.57447207342652,1.4945945001906,1.55042745396229,6.2051,13.1349823685332,11.8233851223808,14.4285054491073,1.19629573847292,0.905220950096978
mp-6257,CsNb(BO3)2,1.77576113821651,1.85769006833756,1.89428631151682,3.4516,12.3475244004412,9.22866319711902,2.5723170720968,1.3697929796399,1.11879188634554
mp-11321,Y3TaO7,2.14309463860092,2.14117622815125,2.10169074794557,3.7195,13.9199128921435,9.14107108018625,2.45674738585899,2.21754121760354,0.857992161029979
mp-23612,K3B6BrO10,1.60138434799395,1.5915602124959,1.60638506591664,5.2117,15.0404204607841,12.9703435142343,23.6202971346557,0.521230813483608,1.96087231651642
mp-555218,Ba4Br6O,1.84419085509065,1.84419100962997,1.85633034506254,4.2451,11.3941871694367,8.49152086666086,11.5147789859422,0.330025162483481,3.11691690226784
mp-556049,Sr4Br6O,1.85034841854176,1.85034848609661,1.86178172727095,4.2644,12.6069027917779,9.36704606903417,6.95443082538334,0.308270792418618,3.38769444100488
mp-23063,Ba4Cl6O,1.74581272477892,1.74581270759495,1.75774235597826,4.4697,11.5936179789589,9.10904350476086,12.689140476886,0.414849228028137,2.48932185270228
mp-863374,BiTeO4,2.51832152037821,2.35242014104624,2.43012082415669,2.4096,13.9461185735228,8.1983126108701,2.31462506737424,1.07414191444211,1.36301109506081
mp-10517,LiScP2O7,1.68919323050976,1.64742740962994,1.67200516147529,4.8707,12.5454648786651,10.3374934903641,25.6132655232558,5.59501604043993,0.217772766324773
mp-23363,NaAlCl4,1.56261063928286,1.56305409055477,1.55271985238806,5.1617,11.6070115413349,10.2978715910872,14.0399177656896,0.444240886706016,2.32225647164924
mp-504894,MgH12SeO9,1.56021965440767,1.55309546390426,1.56492206834718,5.1175,14.2453841272993,12.6391163876042,94.0598616461247,4.38465318656743,0.238699736588033
mp-625151,H7ClO3,1.50979596303607,1.51645646492077,1.48375233445478,5.2273,14.6199213746127,13.5358758899341,22.1122902788401,0.49464461915586,2.06687716720984
mp-23326,Ca4Cl6O,1.79236104621809,1.79236106853502,1.80543077408136,5.2781,12.0980813876216,9.26258385490767,8.24080907037023,0.397321826983041,2.63819871726008
mp-23321,Sr4Cl6O,1.7392979589478,1.73929802506643,1.75226039160851,4.6565,12.9722873436466,10.2280266661962,10.3534062070396,0.389724561600122,2.66250131795525
mp-29909,Ba4I6O,1.98813452009667,1.98813461817856,2.00548786084583,3.9884,10.6314164401047,7.39141267663432,10.9714335365775,3.08892320642264,0.414883202558964
mp-13252,SnB4O7,1.97246175374835,1.98485893201507,1.99150782072278,4.191,18.4831151544674,12.9137023444059,1.96348511365554,0.677360128036378,1.98561803907626
mp-6655,Y2Be2SiO7,1.87343003338796,1.91316105699442,1.91316105699442,5.193,15.5655448517446,11.3058071184029,7.2624624846759,0.689821734304025,1.58734423112931
mp-6564,Sr2MgSi2O7,1.69358999465632,1.67723118561515,1.67723118561515,4.7703,14.2385722834675,11.6377760962073,12.7690742029765,0.453380707006044,2.2839660739098
mp-27755,KAlCl4,1.53859560963887,1.52789742129503,1.5330419302811,5.2972,11.6213154770644,10.5133843719994,19.7808024396023,0.465173685787727,2.20028873659558
mp-23672,PH6NO4,1.54855113896829,1.52372892602326,1.53575170193622,5.5606,15.2896908726192,13.8024832131875,18.1258467345387,0.537817928147049,1.91453514888835
mp-28123,H7NF4,1.36590708688402,1.37028327363359,1.35857741774254,7.2568,14.3560244959796,15.0786211606597,18.4702481427774,0.619272280926567,1.66893970447437
mp-9747,B4PbO7,1.96666869095941,1.97454984996581,1.96451438528711,4.8195,19.044528696308,13.3929406843966,2.38288063933042,0.663497644208347,1.92682448701313
mp-558753,BiB2O4F,1.94328626558209,1.9432863710735,1.97631265492077,4.289,15.9135092465833,11.2647209724743,5.15710587742359,1.90257416675463,0.719510896264567
mp-23843,LiHSeO3,1.58722087309864,1.67358987508888,1.6657535081758,4.5341,11.8919538242097,9.97036879962714,6.33349853755255,4.01924805506,0.406693375989945
mp-3491,NbSbO4,2.46207435915327,2.48489559136798,2.4867192161561,2.6644,12.6910895700572,7.35380371005991,3.4926176745955,2.95106960464953,0.625178385967
mp-21266,BPPbO5,1.88347086518481,1.88347079085395,1.92633271269529,4.5351,16.792669037132,12.2099130224503,24.2237926784815,0.866734533591526,1.1950375327023
mp-9338,Ba2MgSi2O7,1.7377290151229,1.70230954588171,1.70230954588171,4.5783,13.6773463236635,10.9699027722187,11.1411236701041,0.470030874328593,2.21727737071453
mp-555903,Al(IO3)3,2.04312838314189,2.0431283929308,1.94704303496353,3.4199,12.3772270005465,8.53985057380986,13.5519628360019,0.952192783476259,1.12399754608764
mp-6081,Ba2Ti(SiO4)2,1.79116915728247,1.83480064312175,1.83480064312175,3.7866,12.5652154550806,9.50073282027016,20.7413361448972,329.240771941281,0.051250192565589
mp-31408,Al4(B2O5)3,1.63280527926633,1.66700706357232,1.62538118606067,5.9801,15.8966767712644,13.331911552062,7.59143628306551,0.594012604615423,1.81519333895561
mp-6486,SrBPO5,1.68396420686427,1.68396429000142,1.69410538338086,5.3819,16.0390456700217,13.0721158662201,5.44565999777745,0.506236926831881,2.15899212346113
mp-6040,BaBPO5,1.67659970177738,1.67659969581293,1.71286393797056,5.495,15.36497287469,12.5125035828545,3.67037599760459,0.501101866032029,2.26805387829228
mp-561104,Ga(IO3)3,2.06252927251954,2.06252921433855,1.953480586031,3.3618,13.0993515743476,8.97863718137649,13.526096082892,1.0360573024843,1.03912874088497
mp-23400,In(IO3)3,1.98318237436702,1.9831822533494,1.8487523171047,3.4465,12.4408541177691,8.87202712616275,17.9249406933981,1.65203990185807,0.661100446162026
mp-541629,BaGaF5,1.53064972805668,1.53904133472756,1.55017870260174,5.7568,15.278630773394,13.7516894484147,21.5068202184026,0.603742113064423,1.70283321511655
mp-757031,Mg2TiO4,2.00969696223087,2.00969696223087,2.046831016474,3.3894,11.0619015615987,7.59568813745152,4.72271388720144,8.21757954659957,0.333432993847335
mp-540634,TaTl(GeO3)3,1.88289502628267,1.88289490413034,1.91625920219578,3.781,14.2696236374291,10.3943427226647,5.37648777737026,1.5527283331206,0.830022692210084
mp-18578,TlZnAsO4,1.92592156382341,1.92454058154148,1.91630068360892,3.2731,14.2492664342749,10.2392845809417,10.490615383324,2.26040125220836,0.537722622842512
mp-4376,BaAlF5,1.48471784188108,1.4872463010544,1.49701140610217,7.2832,14.3334262706305,13.4175220718176,31.0402649346836,0.504273324643102,2.01526777372409
mp-24390,CaPHO4,1.66984622046463,1.67772760899974,1.65410630855456,5.4322,14.5755694938408,12.0276582596575,32.8635643301878,0.527733706449035,1.92532390832369
mp-566556,SrTlVO4,2.08764432554973,2.13330048750756,2.05198485130861,3.3764,13.0101438730276,8.67584377368076,2.9069613921079,4.44426845322617,0.569010726621354
mp-557773,Sc2TeO6,2.12938794727499,2.12938804119869,2.06330717538616,2.9882,12.3315483851811,8.16815474250824,11.8084856051903,1.14128633052787,0.96088917267425
mp-556717,Tl3Ga9S13O2,2.42393256713135,2.42393261044939,2.44958047428534,2.267,16.4451589083501,9.67101990202141,3.90358129960702,3.25502695262614,0.56339213370224
mp-559961,Tl2SeO4,1.96124733524357,1.94699254749473,1.95596044182903,3.3626,13.7340124191289,9.71994830067019,5.94360454790464,1.07743658244324,1.09637694308403
mp-3281,Al5BO9,1.65371038274542,1.64329190346694,1.6333729488393,4.9749,15.628489976202,13.0924029588667,51.751137210832,0.48895380322435,2.06450623431054
mp-2654,Al2S3,2.20269626140328,2.20269650882731,2.27328126064506,2.817,11.9342304765152,7.54581581962647,8.01310877130857,0.373410228861503,2.80281534690858
mp-28549,Li8SiO6,1.65959461917662,1.65959475173911,1.66722314943141,4.4497,14.0525557543443,11.6331079789446,9.52741896356969,0.640715399890471,1.66571558940939
mp-3079,CaTa4O11,2.26200774755526,2.26200796196654,2.32876796182015,3.6155,13.6489549869052,8.44764614686842,5.45419859383382,8.20984224274037,0.305150012622383
mp-628859,KSrVO4,1.83235919240743,1.79686035628816,1.82340647141552,3.8561,11.9296054461705,9.03301202025933,6.12093636901347,16.500252867254,0.223978828209248
mp-14058,KMg(PO3)3,1.55538625427898,1.5553861932009,1.54136490812526,5.143,14.5306807203936,12.9744959274137,6.37260668165605,0.545029874786677,1.99168346780973
mp-23334,Bi2TeO5,2.38593376060611,2.33881090727746,2.3024178400108,2.428,12.5123242528312,7.58623731125144,3.19420364416851,15.1078260171731,0.379257937767794
mp-760755,KAl11O17,1.70481100712073,1.70509638144006,1.67122114335596,4.6549,16.0583529428013,13.0374161869497,15.5744080346703,0.43606914899311,2.35742217889789
mp-677192,K4PH5S3O16,1.47224629732936,1.49749151917465,1.49384552079524,5.2736,14.0004507630938,13.1250582878796,927.021000135635,0.566144476489579,1.76741230429366
mp-541462,SrTa4O11,2.27068244146996,2.27068269910175,2.34273579176142,3.6279,14.7609317667773,9.10162035449185,6.71250973668792,6.87637281822592,0.294401081844111
mp-759722,SiH8(NF3)2,1.41063467630709,1.44260624565402,1.40792598171921,6.4646,14.8561868034179,14.7704998723812,39.9227873139274,0.573220412959373,1.76957799010952
mp-24610,LiP(HO2)2,1.49859310021099,1.51578561148996,1.51559962391128,5.5778,14.6765305096991,13.5169249420346,44.6983285719525,0.578629877185867,1.75059267412467
mp-622018,BAs5(Pb3O10)2,2.01649190923247,2.01651163894484,1.92513119812651,2.9799,14.5881415496647,10.1781525859802,52.1064305851711,1.83260827219035,0.564861840677195
mp-29305,Re2PbO8,1.92610649757484,1.92610648199937,1.78533324900423,3.7736,11.5181927692066,8.45152390297908,5.85042317177505,9.31212087634571,0.278314728718938
mp-29839,Bi2SeO5,2.32750917721069,2.24193679438114,2.16378514876131,2.9832,12.560210870131,7.88794358838977,4.32507305844148,1.09615883046759,1.14348652075249
mp-639714,TlVTeO5,2.32309634754997,2.35419419759713,2.27875477618808,2.3594,12.1424833982926,7.4234475961828,3.33339664891855,11.1958196519508,0.389313353913215
mp-28456,Sn15Os3O14,2.91141301089351,2.78632981895539,2.82457347753603,1.5585,16.7871132426505,8.74654428429672,9.07130928394796,1.34650606694197,0.852900495406525
mp-17677,Nb9PO25,2.41609614254069,2.3622191684939,2.36385914343474,2.2763,11.989106805696,7.17377654550708,4.55599381477011,2.21774631522102,0.670399279795514
mp-770481,Ta9PO25,2.23490922858178,2.23490922858178,2.19106364124824,2.8135,13.4210636451678,8.50485533732632,6.27101415986665,1.80720782353185,0.712803631569432
mp-25708,Bi2MoO6,2.53485742597094,2.45173772047501,2.55990039454663,2.1543,12.9999710601313,7.44323231749752,3.15895105847135,8.94384885858775,0.428369463769289
mp-3660,LiB3O5,1.62903394378386,1.64370631196695,1.59552174225236,6.3532,16.1345997878845,13.7004080719044,6.76611684315213,1.20428893647569,0.978160772846248
mp-16964,SiO2,1.43503834791966,1.42185448622565,1.42253028438765,5.7063,13.0651978340149,12.9169439240908,7.6313599476562,0.610546163152031,1.7689160324501
mp-559872,SiO2,1.53421640585675,1.53421640585675,1.52288081936834,5.6414,14.486929115043,13.1330702030734,11.5543737707131,0.532430542941012,1.96472656681658
mp-32406,Ta9VO25,2.22104413958841,2.31629403142175,2.31351710389182,2.582,12.8516870043372,7.95604561818818,7.32831808172311,24.0463945646028,0.178043234949136
mp-27640,Cd(IO3)2,2.02446004900072,2.08025189820848,2.04903857699166,3.3178,13.13840769827,8.90870890082348,8.18142286335222,2.58636799402441,0.508870710186946
mp-24118,H10SO8,1.41280310730123,1.47713758668582,1.47713758668582,5.5319,14.5212776955961,13.9869421220929,74.6793260837252,0.56700312093429,1.77704930946582
mp-2254,Al2O3,1.80053934419662,1.79702051741209,1.78930152573567,4.8274,17.5375877897757,13.4351279387262,10.6806222787176,0.368808096850754,2.80506472124679
mp-555203,Sr5B3ClO9,1.74305670877341,1.76210501105922,1.75548450861863,4.0641,14.3112091748838,11.2203987219962,167.913970331895,0.533396056298874,1.88073494612185
mp-17066,Y2TeO6,2.01300891205181,2.0030156264992,2.01930086168456,3.1009,13.8158098381479,9.5295888889682,18.7043660956633,0.624591979326474,1.65450866840096
mp-23427,Ti3(BiO3)4,2.69189395964997,2.57771777353534,2.5729974873676,2.5362,12.1052772769589,6.72436328145095,265.686768676043,34.814174448021,0.03248776322718
mp-29155,TlB3O5,1.74322789101138,1.76343674964542,1.72295117748589,4.3394,14.9440581398397,11.7854504291217,2.00177912267347,1.76692377659143,1.06551098478534
mp-3977,CsB3O5,1.5607253057473,1.59716605273215,1.54792826707183,5.356,13.8112143276599,12.1729373290857,11.7730095629425,0.54764011570403,1.91095675394614
mp-696457,ScP3(HO2)6,1.55532865658677,1.55532856657364,1.57605967843861,5.3068,12.9161885359254,11.4363520983,14.0134599478854,6.43495726420903,0.22676115162831
mp-13546,Y2Ge2O7,1.93862669949632,1.93862669949632,1.92564219417835,3.772,15.1468702682687,10.8224665370087,20.934235578966,0.478498715249396,2.13763841179958
mp-41472,Ca5P3HO13,1.71661846663724,1.71661841420859,1.70769561983393,5.2396,14.6308384408205,11.7379162958311,15.1498941871165,0.577458855770102,1.7977321707604
mp-16855,K3Ta3Si2O13,1.96615071395862,1.96615060206486,2.11591806079536,2.9726,14.1907979020227,9.76977445864911,13.5602957924414,7.8830645069687,0.200598924143008
mp-650960,Hf(ClO4)4,1.51800518115058,1.53318973711671,1.48685893412926,5.2601,11.7260515781145,10.7767806685411,47.710473678282,4.91710013286355,0.224331659079308
mp-27229,Sb6S2O15,2.10152733030051,2.0220458624868,2.06290251829794,3.3081,13.2677739187608,8.95486516994187,17.9003897090418,1.34500600919432,0.799355807552239
mp-780075,Hf2N2O,2.66257315768037,2.65915837813395,2.61284911351574,2.1455,13.7142676930549,7.54923012594263,3.04358643217486,0.681817752393333,1.79522734130847
mp-761252,RbPH3O4F,1.48955476569343,1.50124730474363,1.45609343450206,5.8193,14.1964522523196,13.369746931214,48.8094395655306,0.534591114124727,1.89107635841436
mp-559053,NaY(SeO3)2,1.91017365702703,1.78834918010997,1.78501887665089,4.1814,12.5735258746574,9.46938331394848,6.76626368730781,3.64025810679266,0.422497848540772
mp-866665,LiMgB3(H9N)2,1.60265154977618,1.60270849501711,1.58916060862331,6.5113,14.4181650346486,12.4473873441716,3.16439885639109,0.845057390829451,1.49936737020775
mp-555880,ZnBi2B2O7,2.14076583025795,2.17776869295157,2.09798449469962,2.6792,14.7441025057739,9.64290232943533,6.22131418781876,0.49955914749924,2.16250270901476
mp-758337,Ca2P6O17,1.50805393802742,1.53856762282325,1.53946230548201,5.4224,13.4735425677876,12.2306077922569,42.5981164248204,0.57519769960848,1.76200789944628
mp-542931,Bi2B8O15,1.73654000817718,1.81314504383957,1.6725309623442,4.6496,14.1273780526773,11.1570835464952,736.427564701138,12.8510536041189,0.079172538256958
mp-26949,LiSn2(PO3)5,1.72569401401291,1.73032041830408,1.71579784939835,4.1798,14.9155081183319,11.8942939472182,7.45207331817719,4.86287399252331,0.339830553406687
mp-4779,Li2B4O7,1.60379807955989,1.58710226828645,1.59223592472975,5.7188,15.7780842141473,13.6570023214368,14.4369397135768,0.69715611935749,1.50366569932701
mp-6765,Li3AlGeO5,1.72096010703328,1.69471513535461,1.69430236085535,4.0577,14.751495989838,11.9074217241212,19.2843343867566,0.498021442753773,2.05980123304816
mp-6268,KTiPO5,1.87313076959405,1.99552480064769,1.86018664117341,3.0526,11.4731362013715,8.29439340046183,16.6527284520578,16.850337770125,0.119396210947543
mp-690977,NaP3(PbO3)4,1.96580082663529,1.96580100213628,1.94617758953288,3.4478,16.2209641277181,11.4561022941372,12.0891298227503,3.95667989175052,0.335456089807123
mp-560394,AsPbClO2,2.10651662229378,2.13888347976228,2.08843241930401,3.3366,13.8382712895382,9.15155194760283,8.63156922915561,0.980318002711167,1.13593094479042
mp-706621,KB5(H2O3)4,1.51187370504285,1.45808718189277,1.44279170014247,5.635,14.2738838298238,13.5708730823145,13.7885357123836,0.618176435999853,1.69018516005839
mp-559057,NbTl(BO3)2,2.01232440476182,1.91991641224299,2.00975229319436,3.4521,13.1589334436524,9.20328489262006,4.17296402414741,1.29140966677987,1.01398543811254
mp-24509,CdH4(BrO4)2,1.67825007373752,1.80163696398581,1.71309036247362,4.005,12.2217183152873,9.70631695226201,37.292519645079,6.79082100535607,0.174072628630781
mp-24468,H8S(NO2)2,1.52523782735677,1.50650230003143,1.51313128974323,5.0727,14.7753555946627,13.5551413693583,52.9752157218845,0.547233469927465,1.84625035916658
mp-703444,B5H12NO12,1.5115819329431,1.45010006551272,1.4403240225727,5.5022,14.3549539921234,13.6893513581536,20.1029175052648,0.622650095465482,1.65578248275315
mp-565994,WO3,2.4330358258768,2.5792138802356,2.5792138802356,1.2631,13.5652520021565,7.73047764498634,200.48569913578,28.8824581807314,0.039610978703462
mp-29085,Sr5Zr3F22,1.60327976036623,1.56624323462226,1.57721458273756,5.3647,13.1063211282005,11.440529851195,126.202087151337,1111.72242246795,0.008823304332202
mp-696735,H2O,1.43260163688305,1.43260163688305,1.41820529190946,5.469,14.3007213952241,14.1212209058951,45.5418689246497,0.553508189198147,1.82861581994808
mp-703459,H2O,1.39952352606164,1.39952348676255,1.39905138576108,5.5612,13.5956620378686,13.7904289318743,40.0355099746228,0.597887625402068,1.69753293081278
mp-639506,SiO2,1.4136512370454,1.41592502273249,1.3942565868591,5.6833,12.7788457619522,12.8551120665468,17.7695371800037,0.598665853825013,1.72665697297694
mp-546794,SiO2,1.47865487183453,1.4793547985524,1.47877283583382,5.7034,14.3178928286505,13.5218020280584,4.15407723976907,0.559705563012423,2.0273810217269
mp-546757,Sn3PO4F3,1.86531898612543,1.86517017990316,1.86463055858258,3.8857,14.8517304428567,10.9745852982152,4.19332122960693,1.08912824037025,1.15663997882513
mp-3519,ZrSO,2.78075968397127,2.78075968397127,2.78075968397127,3.0116,12.7173669350217,6.73497114717895,1.18737920090638,1.70475505260656,1.42878547203733
mp-7787,HfSO,2.65481284086091,2.65481284086091,2.65481284086091,3.5563,13.2263097235541,7.25939921838743,1.20310269027657,1.69301895872925,1.42184508376367
mp-10796,HgSeO4,2.09294010186627,2.09213875734857,2.20229126593192,1.0094,12.9834401305345,8.52449024201726,1.90698313941156,0.288880964729751,3.98602189870351
mp-28264,RbH3O2,1.56795094629902,1.52173555192747,1.50709761793986,4.3162,13.7163002261044,12.417261372323,12.5353964531278,0.47065484162849,2.20447337571369
mp-9844,BaAl2B2O7,1.59894606225476,1.60295590706669,1.53403438357815,4.6853,13.3303971061255,11.6656343994646,11.4570156869369,0.550312444876414,1.90443229330063
mp-753798,Rb2SnO3,1.73994005931239,1.76408405411987,1.8627011757123,2.1213,13.0960557741783,10.0690129355845,26.844917041319,0.414609537457865,2.44915885445678
mp-4236,BaZnO2,2.0449490824957,2.04494892845763,2.05206083730478,2.2871,14.0711630598458,9.55720527332052,5.03359490321081,0.374612494995798,2.86809028078545
mp-570136,CuI,2.41239612833382,2.41239588169106,2.17610607048462,1.6308,11.6596843959544,7.09091264237937,3.95084754397357,0.243586575347184,4.35842680114758
mp-15349,Li2GeO3,1.76380501189899,1.71838743303133,1.71539178906744,3.6933,14.420429250004,11.4423497501105,4.91668436489051,0.547673476840327,2.02929457360936
mp-15573,Tl3AsO4,1.98657904448829,1.98657914768076,2.03416242714293,2.7599,14.0047893582997,9.69986372800646,3.19196333777789,0.473996294507908,2.42300794040757
mp-715584,MoO3,2.36424580363379,2.23550801385278,2.73717946799255,1.8984,12.4801462921564,7.30761560221243,4.4265072442293,0.955238825110564,1.27277037232477
mp-862539,BH6CN3F4,1.44638548457871,1.44624868193544,1.44611110914757,5.7037,14.5180602517533,14.0999046545739,6.67374731435781,5.44728442749981,0.333418564286258
mp-306,B2O3,1.65037959269981,1.65037968055839,1.64752706199322,6.4783,15.6928733105003,13.096076670036,13.1651534965286,2.04388867175766,0.565221535287241
mp-8624,K2Sn2O3,2.23051362694784,2.23051338485112,2.23051360228984,1.4051,14.8065431650096,9.34690201372375,0.274529301050942,0.955631811072551,4.68902654691938
mp-20694,K2Pb2O3,2.23424666722365,2.23424672988459,2.23424670750569,1.8575,14.5083052477136,9.14586903049975,0.390474964766098,0.482319117266811,4.6342997670322
mp-3338,NaGaO2,1.76118508113145,1.77246047064526,1.74581202309985,2.8582,16.3679164043895,12.7878176643647,11.1469820606724,0.363930788594024,2.83748559291081
mp-7688,Li2CdGeO4,1.88834400997276,1.81614754631886,1.90987728139794,2.5716,15.1173235323748,11.1350533926505,9.0377496978191,0.368880341934381,2.82155319579382
mp-643759,GaH3NF3,1.53024355577797,1.53497067724436,1.53511344206218,5.4106,16.7246030270655,15.1271197164353,7.82802829393409,0.578889076289948,1.85519274678313
mp-8184,Li2ZnGeO4,1.81999694230512,1.81949019233411,1.78570546843537,3.1233,15.5100696655216,11.8010113322551,6.04966484613094,0.434453769001061,2.46703929195512
mp-9066,NaLi2AsO4,1.64703102885161,1.64654385304492,1.63254061511498,3.9846,13.3789717085633,11.2181867260896,8.15574796967042,0.554690947489037,1.92541860763271
mp-5709,Tl3PO4,1.99982729004282,1.99982739505188,2.03931793499689,2.8114,14.7713983337434,10.1832676860595,1.93409704029329,0.499741684713153,2.51807093410235
mp-761033,Hf3N2O3,2.43539752401944,2.18985192193445,2.31887299997218,3.3556,13.5578695329826,8.30041874862518,10.0711693942552,3.66952017704186,0.371808528547561
mp-12403,LiBF4,1.28759546442196,1.28759541005706,1.2910736113793,8.2892,13.3756362141514,15.3557702444649,75.2820966304937,0.765799632424071,1.31910797245518
mp-565932,CdTeMoO6,2.25056908580919,2.25056908580919,1.97734480301236,3.3125,13.829531150574,8.97109359975875,3.04743757022042,6.66195412258441,0.478250647359109
mp-9212,NaAlO2,1.62375340184401,1.62531049341349,1.6121110073441,3.8519,13.5474636688463,11.521630661074,5.08328207044812,0.426846474765098,2.53948599602027
mp-6126,LiCdBO3,1.85508263158276,1.85508266931692,1.76388536475588,2.4072,14.8095823553754,11.1718157828901,2.42735169717517,0.516621465590147,2.34762482890717
mp-27230,As2SO6,1.64810883742549,1.82464052350045,1.88282976660133,4.4376,12.8526456428314,9.90182589394503,3.24651935557101,3.09272605499588,0.631361528991438
mp-14168,K2GeF6,1.41289197393148,1.41289201639757,1.40392303207833,5.8903,13.8107723674554,13.8672821883266,19.1028956646155,0.716431240579388,1.44815544673141
mp-20546,Ba2In2O5,2.12411349037663,2.12992675460918,2.19191039050414,0.919,14.7160466386246,9.58709617781323,2412.77405426325,0.252402006893222,3.96234809310804
mp-3996,GaAsO4,1.74962616292738,1.74962636868561,1.78138191301023,3.1376,14.5780614183579,11.3869526503272,14.8170169061828,0.463103852520735,2.22683283387167
mp-696946,BaSn2(HO2)2,1.97593766855131,2.18065447744479,2.11819839486296,2.3086,15.1034908607176,10.0692153152288,3.01038280373825,1.20569460775596,1.16158108989633
mp-632229,HBr,1.58231613149838,1.63670113337775,1.44776123031389,4.681,11.5665196858077,10.2908979049936,5.14120846466162,0.485425942216489,2.25455327137586
mp-2964,NaNO2,1.38515818591235,1.5574030338997,1.51934236431425,2.5905,9.25256932810463,8.67801499747957,21.2201539128474,4.83870375323325,0.253791931328689
mp-23162,ZrCl2,3.27928915163027,3.32612131318147,1.99569946885797,1.4993,11.5572615706132,5.97967939271564,116.512864953115,1.00087356297807,1.00770994267341
mp-23297,BrF3,1.59574313095811,1.48465809868804,1.85313733975655,2.3619,9.7955236961204,8.20040377738426,2.84076143395626,3.59447990338885,0.630222661508572
mp-30530,TlClO4,1.58614410127201,1.58614385539269,1.58614399094155,4.5806,12.4663074057763,10.8522259683578,4.86343440159838,0.818591973050623,1.42722584355329
mp-28099,SBr,1.63125022298849,1.6594979993962,2.1264364039397,2.3,7.26427670697024,5.53495791394948,15.2482150122703,13.7788938082733,0.138156213138189
mp-19241,BaNiO3,2.16392529676974,2.16392504722322,2.85979125986496,1.2746,8.06492213584121,4.80101755391332,4.90177588970225,2.48873194184782,0.605818746984984
mp-625136,CsHO,1.66021481441409,1.65091782351515,1.65043759954747,3.4329,11.410179296921,9.4952362301719,15.403675826063,0.399075415621871,2.57071160972138
mp-27529,PI3,2.00537987673159,2.00537986426512,1.70078371346859,2.2801,7.01849133565839,5.08808134504463,7.24681002861349,2.87746101015094,0.485520351555098
mp-549697,RbGeIO6,1.84212480033249,1.84186611348382,1.55751450073507,2.5225,12.4399790357405,9.78855017759008,24.009643257802,0.792366602513909,1.30369201773314
mp-561926,NaNiIO6,2.54153278161034,2.53950248867765,1.66510171761367,1.2096,7.89425763211161,4.94978965333118,6.45520788399032,4.86994688181551,0.360254727423143
mp-2340,Na2O2,1.53442595455108,1.53442594803399,1.66321595110196,2.1688,9.21490576009901,8.07144977241548,4.3706554869167,0.984777835738245,1.24425609309607
mp-29966,NOF,1.4010075517284,1.48331933851076,1.29432390072964,3.2351,7.24315094623236,7.39376618461252,50.5359605041916,14.466657867373,0.088912355463629
mp-29946,IO2F,1.85745906011411,2.09706043785104,1.98657901428561,3.0204,12.1951105675395,8.53034170351502,2.82981189627407,1.73825817000495,0.928668916115844
mp-12177,Te2O5,2.23815021837231,2.07438575245782,2.35264425275051,1.733,12.3191954132603,7.80239770933142,5.89711447137146,6.01909087376594,0.335712506241378
mp-3288,CsNO2,1.52799634816318,1.52799629253477,1.60523914106279,2.4637,8.90659733850015,7.93505078816997,6.71635674454332,8.96785296530575,0.260399655587259
mp-38487,Li7BiO6,1.92069481178036,1.91427620525357,1.94086615458151,1.8643,11.6329996844348,8.34728108637984,8.89875741021288,0.846732129881284,1.29338628793458
mp-23317,AsBr3,1.60163010710963,1.71173861614442,1.71273611802869,3.2834,7.82156491697786,6.42173297633689,9.69745653840221,3.17603964312118,0.417977353692202
mp-14175,K3NbO8,1.6494612878149,1.6462110101685,1.64651361974324,2.7187,10.296648981287,8.60398796247818,9.83260405543579,4.12304538663125,0.344241626458368
mp-561942,Cs3TaO8,1.67209643262582,1.67248360530081,1.67241378851049,3.1633,10.4764578327388,8.61767146125619,366.825802720806,1.89559301802694,0.530265487804183
mp-752580,RbNO2,1.50306600653464,1.50306622608586,1.57441099145045,2.4429,9.21534094414014,8.37702880691797,6.14666200233697,16.7008733501518,0.222567036390463
mp-21521,Cs2PbO3,2.10901144852274,1.93094016220079,1.91229318097409,1.3906,11.0246465721358,7.69870019442942,17.5310365313446,0.562219063703973,1.83570781166598
mp-6800,KLiSO4,1.48674439632373,1.48674437950846,1.48840607362373,5.3245,13.5896040323963,12.7457643721186,8.5784909632153,0.618232490129524,1.73408509105612
mp-9062,RbS,1.69525522562238,1.69525529345878,1.84028109265949,1.7125,9.01945454505013,7.11149497765693,8.16931750912397,0.951090505012223,1.17383389499269
mp-4690,K3TaO8,1.62117625815332,1.62275905481991,1.62264493035291,3.1344,10.6713741616599,9.06477377347978,11.9588007603029,2.31853806854417,0.514926692154455
mp-8673,Li2SnTeO6,1.86492809244753,2.00186091924489,2.00143815792545,2.0439,14.2120113252379,10.0520104112666,5.06444903072569,0.462634845745054,2.35898679475668
mp-23280,AsCl3,1.51110616437099,1.60693622773276,1.59433734824221,4.2273,8.80703767461137,7.75022888602378,24.3072793477521,10.766241890172,0.134022860895828
mp-561664,TeF4,1.53064627853727,1.69054629927725,1.60524537376689,4.1512,12.7048679357921,10.8891664164721,1.22640140475889,2.34922318288781,1.24106634247045
mp-556422,NbCl3O,1.93866562614598,1.81744434302677,1.81744434302677,2.8553,8.59180978401441,6.37187737788912,15.3548333349079,20.2367383084943,0.114541151118903
mp-9063,RbSe,1.75077485417172,1.75077483989233,1.99244504064729,1.2034,8.11493386610458,6.10047026663348,4.79545522579342,1.33981064631129,0.954904901993574
mp-1287,KS,1.68594912438069,1.68594912438069,1.88860219739362,1.8193,9.29360181353527,7.28665004492269,3.03388464666833,1.24436748982758,1.13323154575406
mp-27988,IF7,1.4081451132607,1.41146210717823,1.39943480019614,1.4967,7.91847154986527,7.97791580282877,293.475876079628,1.6647642413375,0.604093090859892
mp-614803,Cs2TeO3,1.70577662371132,1.70577633058968,1.6674355249904,3.6811,10.4462170471472,8.48470716177939,4.74288411051334,2.78881030154866,0.569418015918312
mp-780545,Na3VO4,1.63359323578423,1.61189709659147,1.63415779531843,4.1011,10.3459807967469,8.76310558108873,16.8666320048844,21.4768620689514,0.105850396239502
mp-29172,SeF4,1.48253600293551,1.52063566642375,1.55340844918521,4.1733,11.7310514929032,10.7296491407988,1.730017425905,5.33778685704598,0.765372421163619
mp-29365,Li5BiO5,2.06514760005187,1.96972205399645,1.96844731958973,1.6299,11.3095562845442,7.8377576837459,2.65169753807854,0.598152645319775,2.04893097272557
mp-27367,SeOF2,1.58343954099928,1.5860891715159,1.51899782751655,4.0833,11.1755249037972,9.89080783395184,10.1496522807221,3.02574100862188,0.429023095992434
mp-22869,ClO3,1.85774292624141,2.22156096922862,2.01455919744246,1.367,8.27329069147018,5.65816949170674,78.9517177395828,18.9871403180918,0.065333194342504
mp-4117,Li2Si2O5,1.58687661146039,1.57347701921572,1.57636340353359,5.255,14.7299211097428,12.8880139744434,8.89337931360672,0.565581179590094,1.88053597651516
mp-23794,H4NF,1.33293491589049,1.33293482586359,1.33422703840089,6.2043,12.9864123560205,14.1206493155527,13.6804331146097,0.643381882334821,1.62738395209872
mp-756570,Rb4SnO3,1.95593563288775,1.93981100368051,1.94266586936611,1.5466,10.3942539324307,7.38568701277376,6.73237171640341,21.333609668374,0.195410457399805
mp-23487,KIO3,1.87325732348762,1.81934490407949,1.89143362029969,2.8129,12.5866540329817,9.31810884571056,1.3823640591405,0.632363515915562,2.30476734103583
mp-697111,H2O,1.35178850786652,1.35012579784256,1.34877731668352,5.6717,13.172491729165,14.0555045840369,16.2385267518816,0.605661237543641,1.71266993895638
mp-9268,KSe,1.74988535053014,1.74988536195946,2.13378489543815,1.2368,7.62490887633316,5.59849678534048,2.43908408810488,1.87914926593765,0.94214566874988
mp-756117,Li2TiTeO6,2.24640286012995,2.01398757444032,2.18932233122489,2.3234,11.2203704349207,7.30613204608701,2.5900705220732,2.7313630599538,0.752207441107951
mp-23360,Zn(IO3)2,1.93610847320082,2.0809489614116,2.09352994724222,3.2303,12.7341670110434,8.68803943046695,7.54422879390532,1.67506501965324,0.729543404889906
mp-23195,Bi2O3,2.46831839315758,2.44707069370707,2.44707069370707,1.6582,11.9283216593558,6.96512230609934,3.55105095547381,0.438701452762379,2.56106127141246
mp-756044,Na3AsO4,1.56516720512538,1.56117010924499,1.57032541850408,3.2517,12.1495508418921,10.7318616896456,25.3701771037898,0.475887660221463,2.14075262683473
mp-7339,BaSiO3,1.7193645657626,1.71338059694862,1.7194803720892,4.6477,13.552086084755,10.8483994053949,9.5448826116203,0.43350160990027,2.41156469030502
mp-27931,Rb2SnO2,1.94800407853782,1.94942627200928,1.92804716747283,2.233,12.0070817791765,8.54886151834285,2.14264657820102,2.12342716671143,0.937649329866404
mp-626799,ReH3O5,1.62959232938794,1.62641598614869,1.70646105727614,3.939,11.0776772487033,9.2167821672103,16.1463343725871,7.24511235972882,0.199957646365867
mp-760762,NbOF3,1.87812856322457,1.68064550991576,1.76480679679108,3.6551,11.1722573278149,8.65763159306422,108.1561353351,6.37106584838204,0.166205500792716
mp-754712,NClO3,1.43479856425911,1.43438711302075,1.9107856028346,3.0085,9.40269119231984,8.14459224749058,20.3107310718992,7.69701944584226,0.1791554770099
mp-625830,Zn(HO)2,1.64805421330732,1.64899923286823,1.64540953260883,2.9721,14.4663647392858,12.0875309015586,5.10616597971444,0.431113706406245,2.5154153207486
mp-28261,Na4SnO3,1.93634804980923,1.95423779259332,1.9483213184688,2.0548,12.5406319306021,8.91012240637338,3.60068501419224,32.8649836741329,0.308152453380931
mp-556120,RbTl(SO4)2,1.76988633815847,1.77207001836835,1.73178409739783,2.0055,12.7198221365744,9.94827116264855,4.97660789630467,2.13320106623164,0.669719146645684
mp-566337,VAgO3,2.61221219467332,2.51518869669852,2.53822708203975,1.52,10.3326245364379,5.84331509484979,9.59220514546252,7.43494852889866,0.238751237358014
mp-606393,NbBr3O,2.10816228502457,2.11608283864314,2.11608283864314,1.9668,8.1485763358963,5.38408816967263,122.647077806356,9.53292133395066,0.113053114269503
mp-9870,K3Ta3(BO6)2,2.03374717209392,2.03374729501971,2.09767720109649,2.7449,14.1209691242169,9.55944580439861,8.8965720264991,0.685329887411901,1.57155414989014
mp-29526,BrNO3,1.47025959272504,1.45442350778582,2.3731738115865,2.164,9.81032379342495,7.63837900723715,10.5837102253404,8.35570134805465,0.21416358703815
mp-27277,PCl3O,1.50154061217138,1.4745022244812,1.52376665864561,4.4528,10.2370604371498,9.50372789842027,18.0473762198384,1.5001254642487,0.722020625947028
mp-558990,K2Sr(PO3)4,1.55254935187259,1.54832152022763,1.54518113177711,5.6677,14.298711691652,12.7864743817484,29.7151558897005,0.544871382969373,1.86894836569914
mp-30300,Cs3As5O9,1.77457799208713,1.77457801181013,1.63655275808634,3.2032,10.7989989254543,8.58845030503301,6.94350223258889,0.847868765720611,1.32344734856202
mp-553374,Cs4Sb2O5,1.80009611965584,1.79924839030079,1.82167767456265,2.5747,9.99743087272952,7.61227938850438,2.68636444375004,1.45523248917087,1.0594257332323
mp-541435,Sb2WO6,2.38865214503912,2.49518533379787,2.5978194433024,1.7295,13.5993414545815,7.83987609027919,4.51126740726854,14.5845124627874,0.290233081463975
mp-559377,IOF3,1.61971017160478,1.64860136782668,1.65388673130901,3.628,11.5363845076459,9.68135018382336,5.9491130309113,3.34584655244896,0.466970306626749
mp-23339,NaBrO3,1.65299908953393,1.65299908953393,1.65299908953393,4.4754,11.032886713436,9.18627128360523,13.9388236254314,5.42147101667938,0.256193849505611
mp-776344,V2O5,1.95765514838544,1.89899131646251,1.62918910811483,2.7565,9.24822184504311,6.96225734204967,28.7202925388387,4.66440535281072,0.249208187311668
mp-8537,S(OF)2,1.34912274089499,1.34912274089499,1.32627727116165,5.8897,11.8534691467463,12.7706646180578,455.11187893645,0.861578576534498,1.16285750491318
mp-17407,Au3F8,1.72215948738786,2.05623492821224,2.29770560777485,0.9603,10.5511555851589,5.57226173985609,34.2449602092945,22.6722933649805,0.07330807535015
mp-765070,Li5CoO4,1.93985943305179,1.9357972414486,1.92269660373133,1.6006,13.4532568570668,6.9195019318528,0.018424840180682,0.018423007207791,108.554509785266
mp-554702,NaZr2NiF11,1.55280421818077,1.55118861844716,1.54757937437793,5.6401,13.3175826292881,11.3924632212475,323.710668889415,1318.87746151166,0.00384739893526
mp-19299,CrBO3,2.19052881514944,2.20243829198459,2.11203627809751,2.3869,23.3160534642871,8.78465872216306,8.71249073536806,4.51035727395581,0.336489666824547
mp-762276,Li2NbCr3O8,2.26128527833177,2.26373307172025,2.30372358802006,2.0351,22.1119201224268,7.62965000214324,11.7059549263948,4.91030838501399,0.289079802879494
mp-643412,MnH2SeO5,1.81079587750801,1.72649091512235,1.67240997964016,2.0157,16.2508849950919,10.4913831235419,6.66081513984323,0.664773120106023,1.6544043903719
mp-761715,K2Li3CoO4,1.89670315020564,1.87494307113576,1.89125699205581,1.4725,14.3935211687394,7.19841419558744,0.017836654595349,0.017836442390578,112.12931699537
mp-554053,SrGaBO4,1.74165597349189,1.63367710395904,1.66161596044333,3.7453,14.8492955200959,12.1645550320543,5.60265529956186,0.496101509763527,2.19420329936486
mp-753690,Li4H3BrO3,1.53928533417297,1.53479888259016,1.54486533070038,4.4379,12.2228548547278,11.0038337493706,12.608980418563,0.571212892931703,1.82996931844419
mp-541656,AuCl2,2.59921802663801,1.75272365192006,2.46555803622628,1.0976,8.62759601080706,5.36262383215156,28.9246887623655,4.2309393188972,0.270926675711185
mp-560176,K2NaAl3F12,1.3760589958283,1.38235543909662,1.38203284693237,6.8682,13.9816791793639,14.4557276914901,37.4522551211272,0.563290278225602,1.80198427433741
mp-19262,Cr2CdO4,2.29608058220961,2.29608083481397,2.29608085876783,2.5745,14.4053642685873,8.87798231768386,0.001243363912791,0.001243423933761,1608.50070418175
mp-541668,SbP2O7,1.78621443841438,1.77729947954755,1.77493360439201,2.255,13.6694169144305,10.563955182257,43.2772684806822,5.3819484801899,0.208913131061012
mp-542043,K4H6C2O9,1.53472087690238,1.52995279012132,1.52115207983949,4.2112,13.8269946782141,12.5522772489614,28.0539874927245,0.647151765228075,1.58087814925159
mp-561490,PdSeO4,2.20771812738855,2.1163759094263,2.42640729268604,1.2832,8.42322240001847,5.27861937572561,7.06152046345053,4.35436349886092,0.37126725149041
mp-11711,Gd(BO2)3,1.81710365967382,1.87461510982922,1.84674776837553,2.8111,19.160708303658,8.25452724379362,2.80653205552531,660.314512313355,0.357826055793472
mp-3744,NaNbO2,3.25074725409405,3.25074791240416,1.8775949217017,1.5679,13.1561516821879,6.94391278131297,0.892978602005286,1.43722416010308,1.81563334963884
mp-763960,VOF2,1.91402130604651,2.04105751266347,1.9296848576905,1.7569,22.6617063239819,7.17726890311276,0.02925695616414,0.029256011146466,68.3609152790016
mp-9146,CdHgO2,2.29531847027814,2.27069922050456,2.65457152663099,0.4009,1.23355703890362,0.731628137208323,1.42251590483376,0.352209295420897,3.5422007583981
mp-772290,LiAgO,2.38504961373972,2.38678596024026,2.1783422343608,1.6102,12.8491557343739,7.86091198813069,2.68780124940903,0.880614106232202,1.50762249927715
mp-30890,Hg3SO6,2.23039642888882,2.23039623161446,1.9344066041037,0.8592,13.1997994493257,8.65747171616852,9.43546429918299,0.417174192199307,2.50306333523686
mp-754358,ZnSeO4,1.97261093224183,1.91957580991218,1.87145122298178,2.1496,14.1957928457616,10.2059153907983,2.42650262946756,0.389747207526604,2.97788142722799
mp-555251,SiO2,1.42772732690805,1.41103513776235,1.41637255692138,5.9069,13.2062764489672,13.1547491741034,8.66770684260135,0.600473185703618,1.78072406626376
mp-14935,P3RhO9,1.96683426602243,1.88757883014194,1.91411336393642,1.808,11.6450621244113,8.36560872091761,27.1750335626086,18.8473283921978,0.089856400379818
mp-9812,ZnCO3,1.88857558493167,1.91007972346706,1.731686510313,4.5089,16.6778058642914,12.4596126674415,2.34953921231902,0.854874346550599,1.59537792470222
mp-744764,Mn7P6(HO6)4,1.72602629180439,1.73627885145215,1.70734452879318,3.3192,18.679413110679,12.3810397717772,16.4613083108258,40.3427168203946,0.085536134511793
mp-755950,Ba2Sc2O5,2.08484689845562,2.11399204350442,2.1113931609248,2.7857,12.1183174507262,8.03989129474898,12.4295457998743,1.14700953408707,0.952285797426304
mp-672212,NaNb13O33,2.41910730642524,2.25471388872291,2.3702194835078,2.07,11.6945247611139,7.07655828633995,69405.9212088172,13.7930377880276,0.072514753120935
mp-10326,Zn(ReO4)2,1.71858819965692,1.71858836840007,1.66870856353049,4.0195,10.3691966054177,8.37685319304935,22.0127998670443,7.34411047025705,0.181591643962618
mp-7596,NbNO,3.12276505840577,3.49868406404465,3.26652587162569,1.6954,13.1541224120176,6.13362612485218,2.89235130092602,1.29092456082112,1.12037807224272
mp-561224,TeO2,2.28003539226916,2.34527439759189,2.46419066023715,2.8853,13.8820861144954,8.3564585339313,3.79960827085601,0.975704928529686,1.28808504480753
mp-9200,K3AuO,2.20242058880678,2.20242058880678,2.20242058880678,0.6138,4.04780509398282,2.58250597421208,2.63097999432528,0.393911256456606,2.91872937186709
mp-3614,KTaO3,2.3360439272411,2.3360439272411,2.3360439272411,2.7296,15.6689419012416,9.52113751122393,2.118502683669,0.444410788598415,2.72220189584744
mp-541368,Tl4V2O7,2.28914200739054,2.28914192220579,2.13030760689624,2.6392,13.6214149333215,8.5805405526198,0.897335673139598,3.75994993104767,1.38037115834473
mp-7288,Sc2SO2,2.52781595849065,2.52781600991844,2.51738749897587,2.7454,12.081151075294,6.8979777794736,3.04740195699956,0.891070713884611,1.45039376402572
mp-745106,MnP2(H4O5)2,1.55655187835163,1.57363385194905,1.57856160792032,3.9748,16.1850530387096,12.9452372395943,305.832424335283,367.737054044202,0.005989098829092
mp-772107,Ca2WO5,2.0775840464347,2.08069835872478,2.04472963493954,3.2213,13.4510945190139,9.05751246632373,10.1127239202969,4.64998606658241,0.313939733678311
mp-32434,Ca2V2O7,2.08823316466337,1.99350470027036,1.904939550222,3.0873,10.9992429227622,7.64154438577548,10.0086477529477,99.5731138352211,0.109956468819072
mp-22909,ZnCl2,1.68551999988134,1.68845453299756,1.70522361583459,4.0499,13.5810562873232,11.0304442974339,2.45741598424762,0.507189603514966,2.37858075843533
mp-14437,RbYO2,1.95653827971752,1.96105843360161,1.86041668988429,3.7524,13.9136059295814,9.98030184904393,2.32026371885443,0.611764529304855,2.06560134823512
mp-2739,TeO2,2.31997525417837,2.31997525417837,2.47206046649349,2.8711,13.9340909059946,8.36621222105341,3.90414051775465,0.969972976040184,1.28709487897191
mp-554573,SiO2,1.47804317595935,1.47758852188287,1.48018069505044,5.6155,14.0871475698885,13.3074607349248,5.11222334561839,0.560173942712163,1.98076940077685
mp-759342,Nb9AsO25,2.39363128112916,2.39363128112916,2.40520412647243,2.1953,11.8292898725007,7.03811788612524,12.4983048027091,1.31405425839122,0.84101443457729
mp-698567,Cr(Bi7O12)2,2.43457399558937,2.43428889411261,2.44378715317026,2.0685,11.4470807172658,6.7205386366811,9.1254410724146,53.8508238956317,0.128153562199574
mp-556335,YP5O14,1.63164816979642,1.6316335372871,1.64099841255255,5.3064,14.5424698613161,12.2514631136032,14.2742776996678,0.640010506470808,1.63253043402801
mp-560995,Y(IO3)3,1.97822452719604,2.09495845066197,2.04178581638721,3.4552,12.233528648966,8.341220803274,7.97340500341032,2.75595994008555,0.488266909545967
mp-505679,HfV2O7,2.01410522316983,2.01410522316983,2.01410522316983,2.6777,10.3678366532632,7.14399271745708,6.26144705150042,1.0675451914178,1.09643598575012
mp-768342,SrNb2O4,3.20488726478795,2.10050990952197,3.19851894945145,1.4435,13.230004774553,6.90454396863349,0.737690831508602,1.12554254382977,2.24404185938987
mp-27934,CdBr2,1.97549861807089,1.9754985067066,1.67394410599637,2.9421,12.6857022222924,9.32760413403583,16.8032522775423,0.37994381399902,2.69148039330009
mp-18876,K3CrO8,1.70965287412387,1.69196812322218,1.6951777251958,1.7896,13.687843252825,7.09734541408052,123.409376614098,8.71273679346008,0.122877610950948
mp-769890,NbVO5,2.37709355095671,2.32999653218626,2.32066638705351,1.94,11.0807266807412,6.7177950754033,7.18637042362885,0.773906009235634,1.4312988797695
mp-7812,GeO2,1.70162440920433,1.70162440920433,1.69331643528314,3.2779,14.5112059421949,11.7448626056804,4.48989988338851,0.478274171275524,2.31357305417653
mp-773455,V2SnO7,1.91619808996878,1.91619808996878,1.91619808996878,2.6054,10.1865130405556,7.34102569894765,5.29341471889744,1.96783666051189,0.69708623043507
mp-18803,Na2WO4,1.68004454405233,1.68004442203175,1.68004458274178,4.7521,12.3415990129017,10.1036504984689,8.06922894107147,0.552608464611351,1.9335270758509
mp-540787,K3V5O14,2.20399450316919,2.20399433529218,1.66485847146236,2.4199,10.9023225960053,7.47891052340447,70.2717417611368,66.7040651016663,0.02922206130824
mp-626787,VHO2,2.22242994265286,2.17025713914273,2.36777914088287,1.5269,11.4433015082344,7.16244707215077,0.001248750645389,0.001248855820899,1601.53333244631
mp-23844,HgHOF,1.84792892449899,1.80181656114045,2.02038819537236,1.6175,13.6793797247909,9.98376405511015,2.86685435897861,0.648764391863145,1.89020599567542
mp-720642,NaB3H4O7,1.55312663360075,1.57208028102893,1.447510158859,5.3839,14.9415412773873,13.6094985750702,57.4789468342068,0.595293584541071,1.69724107595706
mp-9816,GeF4,1.33500664792352,1.33500673406541,1.33500667414062,5.8861,12.4112557486148,13.4700287950224,8.08977906196258,0.858990474240158,1.28777003383916
mp-1190,ZnSe,2.6957161979704,2.69571554879219,2.69571562483879,1.1693,19.5514053221383,10.6045953797293,0.716081575260364,0.10627840034722,10.8057385780692
mp-722262,CaB3H3O7,1.6299784507778,1.6483272642288,1.64896531497785,5.7435,15.3671805074032,12.8820860479574,11.5895576530234,0.617068331993128,1.70685063736816
mp-561973,K(TeO3)2,2.05005222372504,2.09848349052357,2.121483261777,1.1047,12.3573728696221,8.24384888608743,7.93520078681095,1.18119885499752,0.97261825772186
mp-27483,Li5TlO4,1.9794496735204,2.02371938272084,2.02371938272084,1.66,12.8514665812562,8.87541558621762,5.38094193110191,0.518991636218365,2.11265439342794
mp-1224,HgO,2.2556772198167,2.16344499814532,2.63745578541139,1.4905,13.9771777503825,8.44559604907959,3.73070844648469,2.13586363060912,0.736240289422238
mp-7744,LiSO3F,1.38171745664589,1.42108405099769,1.42147008058559,5.7849,12.9872586457051,13.0629434802939,25.0313031619678,0.731532616270144,1.40694302444538
mp-17100,In2P2O7,1.79107444568896,1.77852632254909,1.78297127570805,3.6697,15.4623936396435,11.9189091022557,5.81958904957828,2.31878172906033,0.603094384126932
mp-1818,SiF4,1.27942227196497,1.2794221703566,1.27942201012801,8.1738,13.2516672064233,15.4019362771068,8.14656874117938,0.695640619903477,1.56027494201513
mp-10559,Gd3AuO6,2.16897659968936,2.51207791479484,2.34235262716782,1.6987,15.2268240420154,6.20650228083212,10.7732066892755,2.87659156298107,0.44045651479026
mp-2657,TiO2,3.03307329123449,2.75212044431199,2.75212044431199,1.781,10.8812349508427,5.66184178647555,2.52536947549061,1.00495269454229,1.39105337493488
mp-561584,Gd2GeO5,2.04825011656292,2.06254756066375,2.03566871322423,3.1955,15.5265001214675,7.19734576639748,7.15441246265687,311.060613631625,0.142988689054281
mp-565757,Gd2WO6,2.20071752389988,2.16517299077926,2.1676163728852,3.2647,15.209952804346,6.96585868101814,15.503675476888,35.4841272297889,0.092682448764221
mp-504811,Rb2Pb4O7,2.32021769883776,2.08505943800171,2.22983133442868,1.0836,13.2575275073182,8.42853405141531,4.2031433464258,1.42120587802701,0.941545001530688
mp-8263,KNa2BO3,1.61285022863253,1.60080562217903,1.67881199959972,3.0768,12.9332264459679,10.9238050466604,5.27950560924165,0.514599694057522,2.13266972876003
mp-557,TeO2,2.32236275590184,2.32236275590184,2.47472187932301,2.871,13.9465173818784,8.36658105754709,3.87630150431068,0.972619099558731,1.28612958844625
mp-32308,Ta2NiO6,2.32308043984706,2.32308043984706,2.44430107392686,2.8722,13.8722712198135,8.68100490423764,6.62146824276589,1.42487678497344,0.852838975968642
mp-2068,RhF3,2.91039183272631,2.89391127369171,2.99390214435943,0.9913,7.78164464142869,3.95775634139331,3.61667249805518,4.24717996819181,0.511947597677816
mp-566845,Cr(PO3)3,1.61863376030528,1.60829055210804,1.59251320559674,3.3268,15.7354541857539,10.5377413142824,14.6162942311913,11.8378182684102,0.152891820076901
mp-774426,Nb3Cr(PO4)6,1.92198051498968,1.94992435750723,1.95624275845305,2.6327,14.005584407433,8.28750867902651,56.6607029481999,8.11712360711991,0.140845266121986
mp-554151,SiO2,1.46700457395333,1.46549491299015,1.46574558160685,5.7178,13.922007487065,13.2906237308711,13.4619884821141,0.572321504903574,1.82155288874716
mp-19692,Mn3V2O8,2.22374132488471,2.27326183049819,2.26646554794023,0.7294,6.06070023707156,5.04534074441661,3.39142970955184,3.24627119753111,0.602906631058827
mp-19167,Rb2NiO2,1.65723691124715,1.65985545153787,1.78242638557669,1.0001,8.16671381291386,4.7714624730409,1806.12551031845,62.913844334933,0.016448424123858
mp-555891,SiO2,1.45316115073312,1.45410657449858,1.45608925893985,5.389,13.6842731708746,13.1949401248704,3.13144094369577,0.576008724414699,2.05542661938461
mp-3594,Gd3GaO6,2.12627368417144,2.09229262293781,2.09073676726651,3.3215,14.1868823721432,7.36084472021295,9.64588281389225,14.5569707774862,0.172366785329592
mp-566700,NaV2Bi3O10,2.17190320226294,2.25451075180404,2.23296630068615,2.7291,11.815405459933,7.48877067468011,3.00829442028654,2.85989332527847,0.682077663800004
mp-555235,SiO2,1.47061035288074,1.47058769204696,1.47477987170967,5.5034,13.990057071444,13.2889913870381,6.16943749683228,0.569775577509105,1.91716631182502
mp-697025,HI,1.60833825422391,1.6793769767387,1.58498367499479,4.0624,8.66014921621997,7.34641873094718,5.78357495178731,1.02138253448846,1.1519685457858
mp-2176,ZnTe,2.99209991811771,2.99209992480198,2.99210029577887,1.029,18.7180336619732,9.37754959982788,0.546024552248454,0.094558855704897,12.4068435614112
mp-7029,SiO2,1.49348200524814,1.49348200524814,1.49024827126221,5.5088,14.3052993219362,13.361347083811,2.42757796227494,0.552980733644134,2.22031448467955
mp-541267,VAs2H4O9,1.7881709649807,1.80941401011488,1.80941401011488,2.1394,16.4148673212299,9.29098021348794,436.859160140306,0.919430031420338,1.08991940978178
mp-8377,TeO2,2.18843210084298,2.16167075892699,2.29188835461067,3.0832,13.1552982988325,8.35628021553077,4.55022791459708,0.81212274123438,1.4511101764297
mp-554089,SiO2,1.49791430662772,1.49942635364329,1.49521031296604,5.6627,14.3956092490798,13.3903293831743,3.82163859429916,0.549334856480205,2.0820511640232
mp-505698,SmH18(IO3)3,1.63748828392755,1.65148508319028,1.6617030781701,4.1504,13.0671507284103,10.899300600821,23.2791937913548,0.407241525281739,2.49850208126436
mp-23182,SnI4,1.78320982500658,1.78320982500658,1.78320982500658,2.0284,6.84815173019782,5.28159807786286,36.9764283635423,8.44714688964258,0.145427423037508
mp-744580,ErCrHO5,2.0375994773262,2.01096758551698,2.03455547724804,2.2934,10.3696791575421,7.10292947561789,8.38221597059997,18.8789436351984,0.172269260415843
mp-315,PbF2,1.81359308280551,1.81359308004855,1.81359291463106,4.555,16.3740659933144,12.4241600604688,4.73814920878972,0.701860212238761,1.63583801124513
mp-541155,VS4,2.27040650325002,2.56888951105337,2.6010268645287,0.9723,8.56664865977059,4.96038781371293,8.22840047602343,53.0870701844394,0.140367281134343
mp-10695,ZnS,2.42714105276146,2.42714125052499,2.42714121344433,2.0186,19.9544927181868,11.7554984442523,0.80805917790999,0.18132146813787,6.7525998755297
mp-720112,Sr5Al10(Si7O24)2,1.59749865727643,1.60588331767909,1.60059314630546,4.2338,14.2399990249629,12.2671023654426,49979.5577263885,0.598547716995862,1.6707305824667
mp-557118,SiO2,1.5492928838667,1.52835184430811,1.53046643543725,5.4995,14.9434794121933,13.4896783351404,3.78112000406454,0.533824657532191,2.13774618037587
mp-540742,NdTl(PO3)4,1.70739349301794,1.6977052895011,1.71960031984179,5.23,14.9323826137912,12.018263059187,28.3366599380102,1.80579688472308,0.58906211135414
mp-39460,Ca5P3ClO12,1.72996182905866,1.72996181460748,1.73146571724652,5.4846,14.5461463957138,11.5558816243638,7.40964900681809,0.507200102727446,2.10656759269109
mp-25566,MnH2(SO4)2,1.56053134220367,1.52827484439154,1.58417871782195,4.6941,15.9451926192192,12.1538693407083,63.9006668153114,20.907053002849,0.063480037748566
mp-733468,K2PHO4,1.5262461236642,1.52700774392273,1.52192630570603,4.5325,13.9873234870808,12.7323251535899,543.380114370064,0.481491871565097,2.07871859147198
mp-643458,LiHSO4,1.4704804588977,1.51816443773394,1.46642765249432,5.9742,13.9668186293445,13.123998016927,19.1983552334728,0.635000265236178,1.62689028724987
mp-10103,YbLiAlF6,1.43717931031587,1.43717939381276,1.43738735558652,7.7214,14.9927656509342,14.6781830622416,20.2724667968796,0.548491062338308,1.87251175286747
mp-1434,MoS2,3.56392944514899,3.61472537822723,2.1217380022048,1.7346,13.4784277962171,6.57594042063269,0.983969249008898,1.49571675240839,1.68486770649153
mp-696396,NaHCO3,1.51326305380129,1.51133218386958,1.47960535954693,5.2718,13.4553761018103,12.4768976985481,26.2244603203216,1.1205296401894,0.930567455093698
mp-541932,H13S2N3O8,1.52895977383318,1.51273752515101,1.49548302564757,5.0364,14.6419044291242,13.459651959433,216.6395177397,0.525127425043555,1.90891566686971
mp-7648,SiO2,1.46716558029419,1.4682651974354,1.46935548455777,5.3774,13.8169726470144,13.1659683901097,2.68570868511182,0.581221376122379,2.09285603692165
mp-23781,Rb3H(SO4)2,1.52515833604252,1.50266130248969,1.5146198632,5.2433,13.733653884701,12.6074409629449,24.6182185434935,0.500271760456671,2.03953387213235
mp-698480,Sb4H2SO10,1.99246183903231,2.04436181484589,1.89594075856816,3.3641,12.9813482424661,9.0917248618809,16.74599738823,1.2223511288164,0.877811296767186
mp-23740,Mg2PHO5,1.61357050357274,1.61059034207957,1.61387708639785,4.9838,15.5423858131886,13.2865199803733,21.9302452621207,0.475867774622065,2.14702320420552
mp-8333,RbNaSnF6,1.40530579946146,1.40810283360272,1.41027783432911,5.1001,12.7176248482689,12.7941223007811,168.365280991282,0.741761373625224,1.35408192281268
mp-643898,CaP2H2O7,1.55463778739615,1.62563204323734,1.54394846092737,5.7066,14.1485368634164,12.4158589902726,17.4959310989658,0.539281858152683,1.91147404140056
mp-643364,HPbClO,2.15536072386967,2.12364086888532,2.06373948452803,2.9048,15.4984210701144,10.2370763401714,4.56025779902497,0.719126902400158,1.60986099807411
mp-699485,AlH12(NO5)3,1.46269639706947,1.46269639706947,1.46269639706947,3.3909,11.9751691609741,11.4651390445702,184.657381012732,3.87122787947564,0.263731408693077
mp-556741,KNaThF6,1.50452346608486,1.50452352258115,1.49662398751323,6.6511,11.6576016799865,10.8056322122575,15.8535437681771,110.423872715874,0.072133392466161
mp-2691,CdSe,2.79657776755806,2.79657772643637,2.79657784980143,3.5799,24.0529526951872,12.6830086440465,0.825583918690985,0.077543832849381,14.1071959622164
mp-643069,Li2HIO,1.64499545288125,1.63562712132075,1.6983596586118,4.3639,11.142146322213,9.23818304053072,3.36129339115313,0.424999240502516,2.6504499081766
mp-6686,K2NaInF6,1.42342573392503,1.42342574446298,1.42342555477974,5.2445,13.6033130062932,13.4868043993032,7.24173736196277,0.618487271622367,1.75493655879355
mp-696175,NaAsH4O5,1.55510366535482,1.58583944332331,1.54585650045533,3.818,13.4907043990068,11.9448063266328,33.8204608771976,0.611774031461893,1.66415836719729
mp-643801,K2H6PbO6,1.72781204706994,1.72781199498094,1.7913640054439,2.1311,13.7573774445745,10.8139522274509,6.17503646056669,0.524734841690789,2.0676667801451
mp-24463,H3SO4F,1.48231591437183,1.41679207719411,1.42478176223589,5.5302,13.6658233153236,13.3306737008326,16.3481376784518,0.633896328542878,1.63871407273081
mp-24097,Mg3Si2H4O9,1.5955082951837,1.595508414268,1.57691126573438,4.2475,14.8903608436316,12.9338992230532,621.190824391394,0.490443367878153,2.04058121042326
mp-6473,Ca5P3O12F,1.69602394145837,1.6960239591468,1.69412259001526,5.5593,14.5683241673578,11.8157021792799,14.6065178833258,0.534976800072933,1.93770252378618
mp-555840,K2PO4,1.58500630913571,1.55444115681489,1.55239787103693,3.2394,12.7318005706116,11.2591843440952,16.3720986557207,69.1028128138499,0.075550715399974
mp-23121,Sr5P3ClO12,1.71788607305607,1.71788620112044,1.71725280608302,5.1538,14.7971165586137,11.8431885142267,9.00838366107651,0.46986561456876,2.23927580805687
mp-31706,Li3Cr2(PO4)3,1.80698454337606,1.80783629513294,1.80287399171434,3.0857,19.4016948366115,9.94670215844068,76.4471896229026,7.02029182770115,0.155525146518817
mp-34579,Na3HfF7,1.41023787709734,1.41023787709734,1.40769937486667,6.3564,12.4781965182154,12.5353462893202,8.25376118476134,0.622377302855962,1.72789928356176
mp-753414,Lu2Pt2O7,2.65372643088921,2.65372643088921,2.65372643088921,2.1046,13.4129387484383,7.36417402978524,1.65121185977271,1.30706939920152,1.37068612250784
mp-559091,SiO2,1.46316197667927,1.46316171013323,1.46788336048884,5.4942,13.8796619840092,13.2653923390708,4.09713567211618,0.569895377810135,1.99878098996949
mp-13898,Cs2NaInF6,1.51141356021441,1.51141363961028,1.51141347751037,5.3058,14.0085041406588,12.8872901098958,15.3813060490042,0.59821651000868,1.73664956048137
mp-12829,LiCaGaF6,1.46477790808027,1.46477794904211,1.46053110545445,6.4351,14.3498541610946,13.7308624761483,31.8779839757358,0.670193984105912,1.52347491875303
mp-733655,KH3(SO4)2,1.47931256332122,1.4855492654234,1.45644892804382,5.6049,13.7244693181356,13.0172679244935,134.912845705733,0.610459519609021,1.64552244871644
mp-6058,K2NaScF6,1.43468854459775,1.43468867703067,1.43468848186636,6.7576,12.0873543885814,11.8610747712842,5.72304596298295,0.509240144268733,2.13844219932185
mp-768915,Na3AuO3,2.07280216132655,2.07273548963682,1.69591694372101,1.9019,9.58596117435606,6.80813807370831,9.65000777662152,24.8317679332986,0.143897854403722
mp-18065,BaCaAlF7,1.49441818444504,1.49174965392991,1.50473592367565,7.003,13.72333838919,12.7706401048524,310.105495041646,0.499450190367201,2.0054263685803
mp-696683,K3SnHF8,1.39646983497675,1.3797070703595,1.37870537824439,5.1705,12.8009316106246,13.1707046173466,1063.50775307823,0.929004982163925,1.07736077666639
mp-14638,Rb2LiGaF6,1.4724303039533,1.47243343143247,1.47237462284569,6.1125,14.9146727752447,14.1622695057651,24.0383224410249,0.639175068253646,1.60611683353835
mp-643259,Li4H3ClO3,1.50829861764838,1.50144680891465,1.50525484221111,4.4775,12.246094324242,11.3230788930452,36.0573629425895,0.624629648336631,1.62868224906293
mp-696794,RbHSeO4,1.54744350139189,1.59814075725513,1.53288581440367,3.6244,11.8693209665144,10.5303776003436,78.6689357694417,0.762382414554357,1.32438918195297
mp-764900,VOF,2.09057901548829,2.19864833477298,2.31913773415897,1.3591,11.1921062839383,7.13958013969585,0.003473727196098,0.003474189167341,575.712171599017
mp-6527,Na3Li3In2F12,1.4197195180739,1.41971959907582,1.41971948285568,5.2896,13.5823456473834,13.5124274263855,21.0462487053074,0.666166359966769,1.54864094122093
mp-27987,BrF5,1.46370729655898,1.46885137096985,1.50293563734446,3.5105,9.98870944789092,9.4366919295897,5.95688386113817,18.1299613402981,0.22303032160242
mp-24041,MgH2SO5,1.55636365930331,1.56504447221157,1.56313483743406,5.5024,15.5908710126854,13.8118282557767,9.43270145460982,0.520624606015825,2.02678392921944
mp-560732,BaNaZrF7,1.55959825275614,1.54459589537199,1.51140852849255,6.0979,12.9161131330082,11.6376795971128,43.4646593778909,55.0991286827555,0.041156304766114
mp-697267,TlP(HO2)2,1.70674301228978,1.71185128150783,1.71887776179692,3.9723,14.680620116553,11.7858773867543,9.04893790513568,3.3440869950413,0.409545489605808
mp-560404,InHSeO4,1.93173285678947,1.82757903522666,1.82615319455954,3.4371,14.4476747601644,10.6932886851947,11.9113715035039,2.41587979620392,0.497881267566125
mp-390,TiO2,2.6399609315291,2.63634004635214,2.56686881238602,2.3496,10.7354800965201,5.96312147646845,1.95367712554333,1.85110477582947,1.0520732397931
mp-696088,Sb2H20(Cl4O3)3,1.64798215402959,1.66888142478727,1.66702589661949,1.7274,10.5308275212665,8.72233319918271,63.0549816344184,0.781045405216407,1.29619447108574
mp-643277,SiH6(NF2)2,1.38584119220061,1.39233438512449,1.38229754394631,6.5941,14.0888690877487,14.4687618587578,15.219046601134,0.595006663664123,1.74636058484985
mp-13190,KRb2GaF6,1.43878699257395,1.43878705165149,1.43878705860179,5.8895,14.0052717045927,13.6924863747283,11.4902329190484,0.527865387579418,1.98145281037253
mp-762082,ThH10N4O17,1.65159142344588,1.54889840209098,1.53784461178625,3.5538,10.9694999859755,9.59416961418858,141.675272071341,30.4952734824813,0.039850361718514
mp-707009,BH2OF3,1.32316351975105,1.32825938731861,1.33607457875674,7.5534,14.0545019105455,15.3559636107482,29.9499342455582,0.672390068295854,1.52062101619582

